Matrix-Free Low-Order-Refined Preconditioning for Variable-Order Nonconforming de Rham Discretizations

High-order $hp$-adaptive discretizations of the 3D $H^1$--$H(\mathrm{curl})$--$H(\mathrm{div})$ de Rham complex deliver high accuracy per unknown on locally refined hexahedral meshes, yet assembled matrices and high-order algebraic preconditioners incur $O(p_K^6)$ local memory and setup costs. Building on variational-restriction low-order-refined (LOR) preconditioning, we develop a parallel matrix-free solver framework for variable-order nonconforming de Rham discretizations with three components: 3D mixed-order hanging-interface constraint completion, explicit sparse auxiliary-space interpolants preserving signed constraint weights, and order-grouped partial assembly coupled to heterogeneous-degree LOR solvers. Iterative minimum-rule propagation and parallel internal-edge compatibility elimination build globally conforming subcomplexes without over-constraining master faces. Grouping elements by degree enables sum-factorized evaluation with $O(p_K^3)$ storage and $O(p_K^4)$ work per element $K$. On each element's Gauss--Lobatto sub-grid, $O(p_K^3)$ direct-sparse LOR assembly pairs topological differential matrices with explicit N\'ed\'elec and corner-quadrature Raviart--Thomas interpolants on owner entities, avoiding the constant-field mismatch of coordinate-based reconstructions under negative Lagrange weights. Under compatible geometric traces and a conforming subcomplex, we prove exact discrete gradient and curl commutativity, exact constant-flux integration on warped bilinear sub-faces, and uniform global spectral equivalence from element-wise bounds. Parallel experiments up to $p=6$, 1,024 cores, and 90 million unknowns show degree- and contrast-robust convergence, up to 43% fewer $H(\mathrm{div})$ iterations than coordinate reconstruction on mixed-order meshes, and up to $13\times$ speedup over assembled solvers.

==> anc/README.md <==
# Reproducibility Package — Variable-Order Nonconforming de Rham PA+LOR

This archive is completely **self-contained**: every source patch, C++17 verification/benchmark driver, archived CSV dataset, and figure/table script needed to reproduce the results in:

> **Matrix-Free Low-Order-Refined Preconditioning for Variable-Order Nonconforming de Rham Discretizations**  
> (*SIAM Journal on Scientific Computing*)

lives directly inside this `reproducibility/` directory with no external repository dependencies.

---

## 1. Archive Layout

```text
reproducibility/
├── README.md                          # Build, verification, and artifact instructions
├── reproduce_paper_artifacts.sh       # Verify inputs and regenerate all figures & tables
├── run_local_checks.sh                # Build drivers and run 4-rank discrete theory & solver checks
├── patches/
│   └── mfem-var-order-hp-a8b2a9c266.patch  # Unified patch on public mfem/mfem@b370a2c36ef8
├── src/
│   ├── CMakeLists.txt                 # Standalone CMake build for both MPI C++17 drivers
│   ├── derham_op_check.cc             # Discrete de Rham, curved constant-field, and 16-hex patch checks
│   └── sisc_derham_bench.cc           # Unified PA+LOR / Coord.Pi / BatchedLOR / LegacyLOR / FA+Aux driver
├── data/                              # All 12 archived CSV and diagnostic datasets
│   ├── derham_baselines_64c.csv
│   ├── derham_contrast_64c.csv
│   ├── derham_nc2_64c.csv
│   ├── derham_sweep_64c.csv
│   ├── derham_jump_64c.csv
│   ├── derham_scaling_512c.csv
│   ├── hcurl_scaling_{1,2,4}node.csv
│   ├── op_check.csv
│   ├── op_check_ext_64c.csv
│   └── op_check_64c_diag.txt
└── scripts/
    ├── make_tables.py                 # Generates Tables 2-5 and SM1-SM6 into ./output/tables/
    ├── make_figures.py                # Generates Figures 1-4 into ./output/figures/
    └── analyze_jsonl.py               # Converts benchmark JSONL outputs to CSV
```

---

## 2. Regenerating All Tables and Figures (No Compilation Required)

Requirements: Python 3 with `numpy` and `matplotlib`.

Inside the unpacked `reproducibility/` directory:

```bash
./reproduce_paper_artifacts.sh
```

This checks that `patches/mfem-var-order-hp-a8b2a9c266.patch` and all 12 datasets in `data/` are present, then regenerates all 10 LaTeX tables in `output/tables/` and all 4 vector PDF figures in `output/figures/`.

---

## 3. Building Customized MFEM & Running Local 4-Rank Verification

Requirements: C++17 compiler, CMake >= 3.20, MPI (`OpenMPI` or `MPICH`), `hypre` (3.1.0), and `METIS 5`.

### 3.1 Clone Upstream MFEM and Apply the Archived Patch

Inside `reproducibility/`:

```bash
git clone https://github.com/mfem/mfem.git mfem
git -C mfem checkout b370a2c36ef8b8ef6fd518548f116b1a9ca009de
git -C mfem apply ../patches/mfem-var-order-hp-a8b2a9c266.patch

cmake -S mfem -B mfem/build \
  -DCMAKE_BUILD_TYPE=Release \
  -DMFEM_USE_MPI=ON \
  -DMFEM_USE_METIS_5=ON \
  -DMFEM_USE_OPENMP=ON \
  -DHYPRE_DIR="${HYPRE_DIR}" \
  -DMETIS_DIR="${METIS_DIR}"
cmake --build mfem/build -j8
```

### 3.2 Run the 4-Rank Verification Suite (< 30 s)

```bash
./run_local_checks.sh
```

*(If MFEM was built elsewhere, pass `MFEM_BUILD_DIR=/path/to/mfem/build ./run_local_checks.sh`.)*

This compiles `src/derham_op_check.cc` and `src/sisc_derham_bench.cc` into `./build/` and verifies:
1. Discrete de Rham commutativity ($C_{\mathrm{true}}G_{\mathrm{true}}=0$, $P_{\mathrm{ND}}G_{\mathrm{true}}=G_{\mathrm{loc}}P_{H^1}$, $P_{\mathrm{RT}}C_{\mathrm{true}}=C_{\mathrm{loc}}P_{\mathrm{ND}}$), curved $Q_2$ curl reproduction, owner-restricted interpolation traces, and PA/FA operator agreement across 1- and 2-irregular affine and curved meshes;
2. Remark 4.3 `(P1)`–`(P3)` quadratic-shear constant-field diagnostics, the $(p_1,p_2)=(2,3)$ $|G_{\mathrm{true}}|$ 27.8% mismatch, curved $Q_2$ $\Pi^{\mathrm{RT}}$ refinement convergence rates (`4.03, 4.01` in max face flux; `1.99, 2.00` in $L^2$), and $9^3$ GLL sampled normalized Jacobian extrema;
3. Both serial pre-compaction counts `(251,153)->152` ($H^1$), `(618,417)->416` ($\mathrm{ND}$), `(474,386)->386` ($\mathrm{RT}$) and MPI-partitioned 4-rank direct $H^1$/$\mathrm{ND}$/$\mathrm{RT}$ interface trace continuity on the 16-hexahedron mixed-order internal-edge patch of Section 2.2;
4. Six 4-rank solver smoke tests comparing `pa-lor`, `pa-batched-lor`, and `pa-lor-coord` across $H^1$, $H(\mathrm{curl})$, and $H(\mathrm{div})$ to true Euclidean relative residual $\le 10^{-10}$.

---

## 4. Re-Running Full Parallel Benchmarks (64 to 1,024 Cores)

Examples using the compiled `./build/sisc_derham_bench` driver (emit one JSON line per run; convert JSONL to CSV with `python3 scripts/analyze_jsonl.py <in.jsonl> <out.csv>`):

```bash
# Uniform degree sweep (Table 2, Table SM1, Figure 2)
mpiexec -n 64 ./build/sisc_derham_bench --space hcurl --mesh cube --nx 8 --ny 8 --nz 8 \
  --nc_levels 0 --orders uniform --pmin 5 --pmax 5 --solver pa-lor --bench_matvec 20
mpiexec -n 64 ./build/sisc_derham_bench --space hcurl --mesh cube --nx 8 --ny 8 --nz 8 \
  --nc_levels 0 --orders uniform --pmin 5 --pmax 5 --solver pa-batched-lor --bench_matvec 20

# Explicit signed-weight Pi vs coordinate reconstruction (Table 3, Table SM2)
mpiexec -n 64 ./build/sisc_derham_bench --space hdiv --mesh cube --nx 8 --ny 8 --nz 8 \
  --nc_levels 0 --orders random --pmin 1 --pmax 5 --seed 0 --solver pa-lor
mpiexec -n 64 ./build/sisc_derham_bench --space hdiv --mesh cube --nx 8 --ny 8 --nz 8 \
  --nc_levels 0 --orders random --pmin 1 --pmax 5 --seed 0 --solver pa-lor-coord

# Inclusion contrast sweep (Figure 3(b), Table SM4)
mpiexec -n 64 ./build/sisc_derham_bench --space hcurl --mesh cube --nx 8 --ny 8 --nz 8 \
  --nc_levels 1 --orders graded --pmin 1 --pmax 3 --coef jump_alpha --contrast 1e8 --solver pa-lor

# Fichera corner Level 3 (Table 4, Table SM5)
mpiexec -n 64 ./build/sisc_derham_bench --space hdiv --mesh fichera --ref 3 \
  --nc_levels 2 --orders graded --pmin 1 --pmax 4 --solver pa-lor
```

---

## 5. Per-Dataset Provenance & CSV Timing Schema

Every dataset in `data/` corresponds to the benchmark driver and MFEM commit listed below:

| Dataset(s) in `data/` | Driver | MFEM Commit | Scope |
| :--- | :--- | :--- | :--- |
| `derham_baselines_64c.csv`, `op_check_64c_diag.txt` | `sisc_derham_bench`, `derham_op_check` | `a8b2a9c266c5` | Uniform $p=1\dots 6$ (`pa-lor`, `pa-batched-lor`, `pa-legacy-lor`, `fa-lor`, `fa-aux`) with `t_fes_s`, plus 12-regime `pa-lor` vs `pa-lor-coord` |
| `derham_contrast_64c.csv`, `op_check_ext_64c.csv`, `derham_nc2_64c.csv` | `sisc_derham_bench`, `derham_op_check` | `a8b2a9c266c5` | Separate $\alpha$-, $\beta$-, and $(\alpha,\beta)$-jumps ($1\to 10^8$); true 2-irregular ($16{:}1$) random-order runs |
| `derham_sweep_64c.csv`, `derham_jump_64c.csv`, `derham_scaling_512c.csv`, `op_check.csv` | `sisc_derham_bench`, `derham_op_check` | `b6ce0d28c4a4` | 64c multi-seed random orders, low-$\beta$, aspect ratio $1\to 100$, curved $Q_2$, Fichera L2–L4, and exclusive 2-node 512c $H^1/H(\mathrm{div})$ scaling (`a8b2a9c266c5` differs from `b6ce0d28c4a4` only in `GetFaceNbrFE` diagnostic lookup) |
| `hcurl_scaling_{1,2,4}node.csv` | `sisc_maxwell_bench` | `7aa4393349c6` | Exclusive 1-, 2-, and 4-node (16–1,024 cores, up to 90.58M DoFs) $H(\mathrm{curl})$ weak and strong scaling (preconditioned PCG tolerance $10^{-10}$, true residual $\le 8\times 10^{-9}$, disclosed in Table 5) |

| Column | Units | Definition |
| :--- | :--- | :--- |
| `tdofs`, `ldofs` | count | Global true unknowns $N_{\mathrm{true}}^X$ and rank-summed local unknowns $\sum N_{\mathrm{loc}}^X$ |
| `iters` | count | PCG iterations to target tolerance ($10^{-10}$) |
| `true_rel_res` | — | True Euclidean relative residual $\|A\mathbf{x}-\mathbf{b}\|_2 / \|\mathbf{b}\|_2$ |
| `t_fes_s` | s | FE space, hanging-interface constraint completion, and explicit $P_X,R_X$ construction (`t_fes`, reported separately) |
| `t_op_asm_s` | s | High-order PA quadrature-data setup or FA sparse assembly (`t_op`) |
| `lor_A_s` | s | Direct-sparse variable-order LOR matrix assembly (`t_lor`) |
| `t_setup_pc_s` | s | Total preconditioner setup (`t_pc`), including `lor_A_s`, auxiliary operators, and initial hypre AMG/AMS/ADS setup |
| `t_solve_s` | s | PCG solve wall time (`t_sol`) |
| `t_solve_total_s` | s | Total linear solver wall time `t_tot = t_op_asm_s + t_setup_pc_s + t_solve_s` |
| `matvec_mdof_s` | MDoF/s | Timed high-order operator throughput (`MV`, timed outside `t_solve_total_s`) |
| `rss_mb_sum`, `rss_mb_max` | MiB | Sum and maximum of per-rank peak resident set size (`getrusage`) |


==> anc/data/derham_baselines_64c.csv <==
tag,space,mesh,orders,coeff,solver,nprocs,ne_global,tdofs,pmin,pmax,nc_levels,nc_limit,ref,alpha,beta,contrast,aspect,max_ar,max_nc_jump,alg_rhs,order_hist,converged,iters,pcg_rel_res,true_rel_res,l2_err,alg_err,t_fes_s,t_op_asm_s,t_setup_pc_s,t_solve_s,t_solve_total_s,t_wall_s,lor_aux_space_s,lor_A_s,lor_aux_ops_s,lor_hypre_init_s,fa_nnz,lor_nnz,g_nnz,c_nnz,pi_nnz,matvec_ms,matvec_mdof_s,rss_mb_sum,rss_mb_max,mfem_git,status
p_sweep_h1_p1_pa-lor,h1,cube,uniform,const,pa-lor,64,512,729,1,1,0,1,0,1,1,10000,1,1,0,0,1:512,1,11,6.380012e-11,1.333468e-11,0.00563324,-1.0,0.004609,0.003695,0.006134,0.001973,0.011802,0.02203,0.0,0.002046,0.0,0.0034,0,15625,0,0,0,0.011897,61.27827,4638.546875,74.359375,(unknown),ok
p_sweep_h1_p1_pa-batched-lor,h1,cube,uniform,const,pa-batched-lor,64,512,729,1,1,0,1,0,1,1,10000,1,1,0,0,1:512,1,31,6.880314e-11,1.343401e-11,0.00563324,-1.0,0.001915,0.003792,0.006112,0.003257,0.013161,0.031069,0.0,0.001615,0.0,0.004282,0,15625,0,0,0,0.010469,69.637484,4739.496094,76.675781,(unknown),ok
p_sweep_h1_p1_fa-lor,h1,cube,uniform,const,fa-lor,64,512,729,1,1,0,1,0,1,1,10000,1,1,0,0,1:512,1,11,6.380012e-11,1.333467e-11,0.00563324,-1.0,0.003951,0.002706,0.004036,0.001189,0.00793,0.017215,0.0,0.000487,0.0,0.003368,15625,15625,0,0,0,0.007616,95.713254,4632.835938,74.394531,(unknown),ok
p_sweep_h1_p1_fa-amg,h1,cube,uniform,const,fa-amg,64,512,729,1,1,0,1,0,1,1,10000,1,1,0,0,1:512,1,11,6.380012e-11,1.333465e-11,0.00563324,-1.0,0.003854,0.00259,0.003414,0.001184,0.007188,0.015381,0.0,0.0,0.0,0.003217,15625,0,0,0,0,0.007839,92.990624,4626.980469,74.386719,(unknown),ok
p_sweep_h1_p2_pa-lor,h1,cube,uniform,const,pa-lor,64,512,4913,2,2,0,1,0,1,1,10000,1,1,0,0,2:512,1,43,8.330064e-11,1.495947e-11,0.0002120853,-1.0,0.004164,0.001812,0.008484,0.008552,0.018848,0.029065,0.0,0.001361,0.0,0.006939,0,32657,0,0,0,0.016406,299.454485,5033.683594,82.332031,(unknown),ok
p_sweep_h1_p2_pa-batched-lor,h1,cube,uniform,const,pa-batched-lor,64,512,4913,2,2,0,1,0,1,1,10000,1,1,0,0,2:512,1,43,6.667193e-11,2.230818e-11,0.0002120853,-1.0,0.002046,0.002717,0.010524,0.010917,0.024158,0.043608,0.0,0.001953,0.0,0.008401,0,117649,0,0,0,0.019497,251.993301,5035.9375,81.542969,(unknown),ok
p_sweep_h1_p2_fa-lor,h1,cube,uniform,const,fa-lor,64,512,4913,2,2,0,1,0,1,1,10000,1,1,0,0,2:512,1,43,8.330064e-11,1.495924e-11,0.0002120853,-1.0,0.004105,0.003512,0.007915,0.008715,0.020142,0.030084,0.0,0.000653,0.0,0.006993,274625,32657,0,0,0,0.020034,245.232492,5065.949219,81.867188,(unknown),ok
p_sweep_h1_p2_fa-amg,h1,cube,uniform,const,fa-amg,64,512,4913,2,2,0,1,0,1,1,10000,1,1,0,0,2:512,1,16,8.331977e-11,1.080634e-11,0.0002120853,-1.0,0.004118,0.003587,0.010186,0.005852,0.019625,0.02971,0.0,0.0,0.0,0.009896,274625,0,0,0,0,0.019213,255.718267,5105.929688,84.160156,(unknown),ok
p_sweep_h1_p3_pa-lor,h1,cube,uniform,const,pa-lor,64,512,15625,3,3,0,1,0,1,1,10000,1,1,0,0,3:512,1,41,8.838215e-11,1.980051e-11,4.810037e-06,-1.0,0.004276,0.00189,0.013673,0.014546,0.030109,0.040404,0.0,0.002507,0.0,0.010995,0,255261,0,0,0,0.022934,681.316238,5151.226562,83.328125,(unknown),ok
p_sweep_h1_p3_pa-batched-lor,h1,cube,uniform,const,pa-batched-lor,64,512,15625,3,3,0,1,0,1,1,10000,1,1,0,0,3:512,1,42,7.252312e-11,1.839225e-11,4.810037e-06,-1.0,0.002084,0.003349,0.013914,0.017273,0.034537,0.054418,0.0,0.00232,0.0,0.011488,0,389017,0,0,0,0.033147,471.391442,5336.308594,87.675781,(unknown),ok
p_sweep_h1_p3_fa-lor,h1,cube,uniform,const,fa-lor,64,512,15625,3,3,0,1,0,1,1,10000,1,1,0,0,3:512,1,41,8.838215e-11,1.980087e-11,4.810037e-06,-1.0,0.00433,0.008548,0.012816,0.015911,0.037275,0.048533,0.0,0.001629,0.0,0.011042,1771561,255261,0,0,0,0.045567,342.900909,5276.382812,86.621094,(unknown),ok
p_sweep_h1_p3_fa-amg,h1,cube,uniform,const,fa-amg,64,512,15625,3,3,0,1,0,1,1,10000,1,1,0,0,3:512,1,18,2.465041e-11,7.312844e-12,4.810037e-06,-1.0,0.004281,0.008662,0.022835,0.017412,0.048908,0.059499,0.0,0.0,0.0,0.022609,1771561,0,0,0,0,0.042021,371.84143,5566.589844,97.382812,(unknown),ok
p_sweep_h1_p4_pa-lor,h1,cube,uniform,const,pa-lor,64,512,35937,4,4,0,1,0,1,1,10000,1,1,0,0,4:512,1,41,6.022379e-11,1.653487e-11,9.117434e-08,-1.0,0.005126,0.002143,0.016719,0.018265,0.037127,0.049296,0.0,0.004373,0.0,0.012238,0,607937,0,0,0,0.041335,869.416905,5293.515625,86.585938,(unknown),ok
p_sweep_h1_p4_pa-batched-lor,h1,cube,uniform,const,pa-batched-lor,64,512,35937,4,4,0,1,0,1,1,10000,1,1,0,0,4:512,1,41,8.363196e-11,2.108023e-11,9.117434e-08,-1.0,0.002155,0.003582,0.01765,0.022064,0.043296,0.063669,0.0,0.003729,0.0,0.013787,0,912673,0,0,0,0.051469,698.22476,5474.894531,90.835938,(unknown),ok
p_sweep_h1_p4_fa-lor,h1,cube,uniform,const,fa-lor,64,512,35937,4,4,0,1,0,1,1,10000,1,1,0,0,4:512,1,41,6.022379e-11,1.65337e-11,9.117434e-08,-1.0,0.005244,0.032866,0.015615,0.023225,0.071707,0.086305,0.0,0.003041,0.0,0.012475,7189057,607937,0,0,0,0.148153,242.566478,5488.171875,91.804688,(unknown),ok
p_sweep_h1_p4_fa-amg,h1,cube,uniform,const,fa-amg,64,512,35937,4,4,0,1,0,1,1,10000,1,1,0,0,4:512,1,21,4.975738e-11,7.469799e-12,9.117434e-08,-1.0,0.005241,0.033318,0.030912,0.037424,0.101654,0.115911,0.0,0.0,0.0,0.030641,7189057,0,0,0,0,0.144097,249.394938,5855.625,100.054688,(unknown),ok
p_sweep_h1_p5_pa-lor,h1,cube,uniform,const,pa-lor,64,512,68921,5,5,0,1,0,1,1,10000,1,1,0,0,5:512,1,39,8.211095e-11,2.020014e-11,1.460852e-09,-1.0,0.006163,0.002612,0.027416,0.027617,0.057645,0.071695,0.0,0.006263,0.0,0.021041,0,1177049,0,0,0,0.067843,1015.88813,5600.296875,96.554688,(unknown),ok
p_sweep_h1_p5_pa-batched-lor,h1,cube,uniform,const,pa-batched-lor,64,512,68921,5,5,0,1,0,1,1,10000,1,1,0,0,5:512,1,40,6.47398e-11,1.58921e-11,1.460853e-09,-1.0,0.002166,0.003985,0.028737,0.033038,0.06576,0.088162,0.0,0.005832,0.0,0.022812,0,1771561,0,0,0,0.073119,942.585453,5865.273438,102.054688,(unknown),ok
p_sweep_h1_p5_fa-lor,h1,cube,uniform,const,fa-lor,64,512,68921,5,5,0,1,0,1,1,10000,1,1,0,0,5:512,1,39,8.211095e-11,2.020028e-11,1.460852e-09,-1.0,0.00611,0.116754,0.026756,0.047267,0.190777,0.213851,0.0,0.005954,0.0,0.020731,22188041,1177049,0,0,0,0.463748,148.617272,6017.027344,101.882812,(unknown),ok
p_sweep_h1_p5_fa-amg,h1,cube,uniform,const,fa-amg,64,512,68921,5,5,0,1,0,1,1,10000,1,1,0,0,5:512,1,30,6.805243e-11,1.272082e-11,1.460853e-09,-1.0,0.006179,0.115446,0.114716,0.146918,0.37708,0.400172,0.0,0.0,0.0,0.114279,22188041,0,0,0,0,0.453896,151.843053,7003.792969,130.183594,(unknown),ok
p_sweep_h1_p6_pa-lor,h1,cube,uniform,const,pa-lor,64,512,117649,6,6,0,1,0,1,1,10000,1,1,0,0,6:512,1,39,7.551357e-11,1.759964e-11,2.020708e-11,-1.0,0.009697,0.003687,0.037208,0.035533,0.076429,0.098268,0.0,0.010725,0.0,0.026323,0,2010611,0,0,0,0.097004,1212.830651,5822.476562,101.074219,(unknown),ok
p_sweep_h1_p6_pa-legacy-lor,h1,cube,uniform,const,pa-legacy-lor,64,512,117649,6,6,0,1,0,1,1,10000,1,1,0,0,6:512,1,40,6.062646e-11,1.448737e-11,2.020778e-11,-1.0,0.002248,0.00499,0.053526,0.038914,0.09743,0.123107,0.0,0.024629,0.0,0.028697,0,2045725,0,0,0,0.102263,1150.453511,6075.378906,104.054688,(unknown),ok
p_sweep_hcurl_p1_pa-lor,hcurl,cube,uniform,const,pa-lor,64,512,1944,1,1,0,1,0,1,1,10000,1,1,0,0,1:512,1,10,1.444895e-11,2.480334e-11,0.01270489,-1.0,0.004158,0.002059,0.013533,0.006593,0.022185,0.032167,0.000928,0.001166,0.000382,0.010586,0,53400,3888,0,3888,0.022764,85.399685,4798.003906,77.363281,(unknown),ok
p_sweep_hcurl_p1_pa-batched-lor,hcurl,cube,uniform,const,pa-batched-lor,64,512,1944,1,1,0,1,0,1,1,10000,1,1,0,0,1:512,1,30,6.794935e-11,1.242157e-11,0.01270489,-1.0,0.00195,0.002672,0.013403,0.020679,0.036755,0.054827,0.0,0.002638,0.0,0.010665,0,0,0,0,0,0.02283,85.152982,4798.714844,79.640625,(unknown),ok
p_sweep_hcurl_p1_fa-lor,hcurl,cube,uniform,const,fa-lor,64,512,1944,1,1,0,1,0,1,1,10000,1,1,0,0,1:512,1,10,1.444895e-11,2.480353e-11,0.01270489,-1.0,0.004283,0.002467,0.012754,0.006553,0.021774,0.031996,0.00087,0.000645,0.000332,0.010538,53400,53400,3888,0,3888,0.010256,189.556823,4798.386719,78.207031,(unknown),ok
p_sweep_hcurl_p1_fa-ams,hcurl,cube,uniform,const,fa-ams,64,512,1944,1,1,0,1,0,1,1,10000,1,1,0,0,1:512,1,10,1.421397e-11,2.445465e-11,0.01270489,-1.0,0.004156,0.002388,0.013211,0.006665,0.022264,0.032354,0.0,0.0,0.0,0.010633,53400,0,0,0,0,0.009684,200.742458,4795.921875,76.691406,(unknown),ok
p_sweep_hcurl_p2_pa-lor,hcurl,cube,uniform,const,pa-lor,64,512,13872,2,2,0,1,0,1,1,10000,1,1,0,0,2:512,1,41,8.554076e-11,1.927904e-11,0.0004244758,-1.0,0.004931,0.002006,0.022018,0.050769,0.074794,0.086784,0.001215,0.001694,0.000376,0.018517,0,170544,27744,0,27744,0.048936,283.472001,5268.117188,86.179688,(unknown),ok
p_sweep_hcurl_p2_pa-batched-lor,hcurl,cube,uniform,const,pa-batched-lor,64,512,13872,2,2,0,1,0,1,1,10000,1,1,0,0,2:512,1,41,8.106449e-11,2.106228e-11,0.0004244758,-1.0,0.002177,0.002788,0.025293,0.063534,0.091615,0.112309,0.0,0.003405,0.0,0.021702,0,0,0,0,0,0.051201,270.931679,5416.949219,90.429688,(unknown),ok
p_sweep_hcurl_p2_fa-lor,hcurl,cube,uniform,const,fa-lor,64,512,13872,2,2,0,1,0,1,1,10000,1,1,0,0,2:512,1,41,8.554076e-11,1.927883e-11,0.0004244758,-1.0,0.005098,0.00529,0.021061,0.050314,0.076666,0.08899,0.001198,0.001018,0.000515,0.018034,1304160,170544,27744,0,27744,0.033721,411.375091,5329.832031,87.976562,(unknown),ok
p_sweep_hcurl_p2_fa-ams,hcurl,cube,uniform,const,fa-ams,64,512,13872,2,2,0,1,0,1,1,10000,1,1,0,0,2:512,1,16,4.16817e-11,7.531497e-12,0.0004244758,-1.0,0.004804,0.005005,0.03259,0.043689,0.081284,0.093528,0.0,0.0,0.0,0.029426,1304160,0,0,0,0,0.029727,466.645698,5615.503906,94.847656,(unknown),ok
p_sweep_hcurl_p3_pa-lor,hcurl,cube,uniform,const,pa-lor,64,512,45000,3,3,0,1,0,1,1,10000,1,1,0,0,3:512,1,45,6.682619e-11,1.849524e-11,9.635662e-06,-1.0,0.008648,0.002257,0.037933,0.106911,0.147101,0.164263,0.001384,0.003734,0.00054,0.032086,0,1351170,90000,0,138414,0.089694,501.708037,5642.386719,95.222656,(unknown),ok
p_sweep_hcurl_p3_pa-batched-lor,hcurl,cube,uniform,const,pa-batched-lor,64,512,45000,3,3,0,1,0,1,1,10000,1,1,0,0,3:512,1,44,9.095291e-11,2.680468e-11,9.635662e-06,-1.0,0.002269,0.003033,0.039081,0.107311,0.149425,0.172316,0.0,0.006133,0.0,0.032833,0,0,0,0,0,0.105296,427.366053,5662.203125,98.292969,(unknown),ok
p_sweep_hcurl_p3_fa-lor,hcurl,cube,uniform,const,fa-lor,64,512,45000,3,3,0,1,0,1,1,10000,1,1,0,0,3:512,1,45,6.682619e-11,1.84954e-11,9.635662e-06,-1.0,0.008751,0.029623,0.037875,0.112973,0.180471,0.200022,0.001651,0.003151,0.000511,0.032017,9853272,1351170,90000,0,138414,0.188199,239.108857,5842.449219,99.320312,(unknown),ok
p_sweep_hcurl_p3_fa-ams,hcurl,cube,uniform,const,fa-ams,64,512,45000,3,3,0,1,0,1,1,10000,1,1,0,0,3:512,1,15,2.370144e-11,8.461731e-11,9.635662e-06,-1.0,0.008894,0.029379,0.073246,0.098725,0.201351,0.22061,0.0,0.0,0.0,0.067473,9853272,0,0,0,0,0.182328,246.807544,6253.6875,109.839844,(unknown),ok
p_sweep_hcurl_p4_pa-lor,hcurl,cube,uniform,const,pa-lor,64,512,104544,4,4,0,1,0,1,1,10000,1,1,0,0,4:512,1,46,8.708767e-11,2.349175e-11,1.824695e-07,-1.0,0.018567,0.002911,0.05265,0.150561,0.206122,0.238225,0.002866,0.008078,0.00076,0.040784,0,3213584,209088,0,353988,0.167554,623.941201,5849.5625,98.574219,(unknown),ok
p_sweep_hcurl_p4_pa-batched-lor,hcurl,cube,uniform,const,pa-batched-lor,64,512,104544,4,4,0,1,0,1,1,10000,1,1,0,0,4:512,1,47,7.69185e-11,2.255395e-11,1.824695e-07,-1.0,0.002362,0.003897,0.058189,0.164553,0.226638,0.25391,0.0,0.013102,0.0,0.044979,0,0,0,0,0,0.175951,594.166096,5908.308594,101.03125,(unknown),ok
p_sweep_hcurl_p4_fa-lor,hcurl,cube,uniform,const,fa-lor,64,512,104544,4,4,0,1,0,1,1,10000,1,1,0,0,4:512,1,46,8.708767e-11,2.349404e-11,1.824695e-07,-1.0,0.018626,0.156284,0.053128,0.23676,0.446173,0.49917,0.002639,0.007313,0.000661,0.042103,43948416,3213584,209088,0,353988,1.137813,91.881502,6593.347656,111.488281,(unknown),ok
p_sweep_hcurl_p4_fa-ams,hcurl,cube,uniform,const,fa-ams,64,512,104544,4,4,0,1,0,1,1,10000,1,1,0,0,4:512,1,20,5.240615e-11,7.546168e-12,1.824695e-07,-1.0,0.018312,0.152845,0.190187,0.660356,1.003389,1.055833,0.0,0.0,0.0,0.175622,43948416,0,0,0,0,1.122801,93.109974,7541.582031,133.238281,(unknown),ok
p_sweep_hcurl_p5_pa-lor,hcurl,cube,uniform,const,pa-lor,64,512,201720,5,5,0,1,0,1,1,10000,1,1,0,0,5:512,1,45,5.921355e-11,2.393462e-11,2.922758e-09,-1.0,0.040642,0.004667,0.086277,0.241859,0.332804,0.39972,0.004022,0.015325,0.001025,0.065742,0,6256936,403440,0,682276,0.298309,676.210446,6353.234375,110.949219,(unknown),ok
p_sweep_hcurl_p5_pa-batched-lor,hcurl,cube,uniform,const,pa-batched-lor,64,512,201720,5,5,0,1,0,1,1,10000,1,1,0,0,5:512,1,46,7.832383e-11,2.017064e-11,2.922757e-09,-1.0,0.002515,0.006156,0.090156,0.267202,0.363514,0.404196,0.0,0.02007,0.0,0.069915,0,0,0,0,0,0.292375,689.934808,6445.835938,114.785156,(unknown),ok
p_sweep_hcurl_p5_fa-lor,hcurl,cube,uniform,const,fa-lor,64,512,201720,5,5,0,1,0,1,1,10000,1,1,0,0,5:512,1,45,5.921355e-11,2.393874e-11,2.922765e-09,-1.0,0.041236,0.611124,0.08393,0.60539,1.300445,1.500783,0.003765,0.014536,0.000942,0.064317,144490200,6256936,403440,0,682276,6.586621,30.62572,10069.539062,160.28125,(unknown),ok
p_sweep_hcurl_p5_fa-ams,hcurl,cube,uniform,const,fa-ams,64,512,201720,5,5,0,1,0,1,1,10000,1,1,0,0,5:512,1,27,9.976989e-11,1.744738e-11,2.92278e-09,-1.0,0.041049,0.60723,0.567475,3.16952,4.344225,4.529164,0.0,0.0,0.0,0.529128,144490200,0,0,0,0,5.848604,34.490282,10540.804688,185.734375,(unknown),ok
p_sweep_hcurl_p6_pa-lor,hcurl,cube,uniform,const,pa-lor,64,512,345744,6,6,0,1,0,1,1,10000,1,1,0,0,6:512,1,47,7.913803e-11,2.312028e-11,4.060421e-11,-1.0,0.0847,0.008678,0.127971,0.386721,0.52337,0.656511,0.005402,0.027754,0.001301,0.093328,0,10753170,691488,0,1188894,0.45972,752.075585,7029.203125,121.605469,(unknown),ok
p_sweep_hcurl_p6_pa-legacy-lor,hcurl,cube,uniform,const,pa-legacy-lor,64,512,345744,6,6,0,1,0,1,1,10000,1,1,0,0,6:512,1,47,7.195191e-11,2.395054e-11,4.057635e-11,-1.0,0.002575,0.011041,0.167063,0.410834,0.588938,0.651039,0.0,0.051144,0.0,0.115856,0,10837722,0,0,0,0.472621,731.546383,7161.117188,125.730469,(unknown),ok
p_sweep_hdiv_p1_pa-lor,hdiv,cube,uniform,const,pa-lor,64,512,1728,1,1,0,1,0,1,1,10000,1,1,0,0,1:512,1,8,5.604419e-12,8.154301e-12,0.09796859,-1.0,0.003844,0.001649,0.019422,0.009433,0.030504,0.039328,0.002264,0.000864,0.001273,0.014736,0,17088,3888,6912,10800,0.007463,231.557789,4840.855469,77.859375,(unknown),ok
p_sweep_hdiv_p1_pa-batched-lor,hdiv,cube,uniform,const,pa-batched-lor,64,512,1728,1,1,0,1,0,1,1,10000,1,1,0,0,1:512,1,14,2.808114e-11,3.175564e-11,0.09796859,-1.0,0.00187,0.002385,0.018174,0.015469,0.036029,0.053901,0.0,0.003279,0.0,0.014763,0,0,0,0,0,0.010057,171.829165,4796.222656,77.753906,(unknown),ok
p_sweep_hdiv_p1_fa-lor,hdiv,cube,uniform,const,fa-lor,64,512,1728,1,1,0,1,0,1,1,10000,1,1,0,0,1:512,1,8,5.604419e-12,8.154271e-12,0.09796859,-1.0,0.003843,0.002109,0.018758,0.009393,0.03026,0.03999,0.002169,0.000384,0.001092,0.014746,17088,17088,3888,6912,10800,0.006862,251.839977,4833.328125,78.113281,(unknown),ok
p_sweep_hdiv_p1_fa-ads,hdiv,cube,uniform,const,fa-ads,64,512,1728,1,1,0,1,0,1,1,10000,1,1,0,0,1:512,1,8,4.020749e-12,6.966287e-12,0.09796859,-1.0,0.003897,0.002057,0.020064,0.009851,0.031972,0.040528,0.0,0.0,0.0,0.015463,17088,0,0,0,0,0.00696,248.291915,4836.875,77.484375,(unknown),ok
p_sweep_hdiv_p2_pa-lor,hdiv,cube,uniform,const,pa-lor,64,512,13056,2,2,0,1,0,1,1,10000,1,1,0,0,2:512,1,22,4.249385e-11,7.692852e-11,0.004970814,-1.0,0.004237,0.001698,0.031067,0.043021,0.075786,0.086419,0.00392,0.001166,0.001024,0.02464,0,135936,27744,52224,79968,0.017347,752.635174,5397.789062,89.933594,(unknown),ok
p_sweep_hdiv_p2_pa-batched-lor,hdiv,cube,uniform,const,pa-batched-lor,64,512,13056,2,2,0,1,0,1,1,10000,1,1,0,0,2:512,1,22,4.987784e-11,7.992603e-11,0.004970814,-1.0,0.001996,0.002508,0.033419,0.050309,0.086236,0.105956,0.0,0.003674,0.0,0.02966,0,0,0,0,0,0.018269,714.670841,5431.554688,92.359375,(unknown),ok
p_sweep_hdiv_p2_fa-lor,hdiv,cube,uniform,const,fa-lor,64,512,13056,2,2,0,1,0,1,1,10000,1,1,0,0,2:512,1,22,4.249385e-11,7.692848e-11,0.004970814,-1.0,0.004307,0.003166,0.031269,0.043534,0.077968,0.088295,0.004199,0.000792,0.001042,0.024734,642048,135936,27744,52224,79968,0.01421,918.789585,5387.398438,90.324219,(unknown),ok
p_sweep_hdiv_p2_fa-ads,hdiv,cube,uniform,const,fa-ads,64,512,13056,2,2,0,1,0,1,1,10000,1,1,0,0,2:512,1,11,1.526772e-11,1.142171e-11,0.004970814,-1.0,0.004207,0.003006,0.05149,0.042627,0.097122,0.107696,0.0,0.0,0.0,0.042746,642048,0,0,0,0,0.014007,932.102049,5664.980469,95.910156,(unknown),ok
p_sweep_hdiv_p3_pa-lor,hdiv,cube,uniform,const,pa-lor,64,512,43200,3,3,0,1,0,1,1,10000,1,1,0,0,3:512,1,31,6.783386e-11,1.550275e-11,0.0001649572,-1.0,0.004795,0.001899,0.051605,0.098974,0.152478,0.165195,0.007328,0.001873,0.001355,0.040724,0,457920,90000,172800,415686,0.045248,954.737276,5668.851562,95.28125,(unknown),ok
p_sweep_hdiv_p3_pa-batched-lor,hdiv,cube,uniform,const,pa-batched-lor,64,512,43200,3,3,0,1,0,1,1,10000,1,1,0,0,3:512,1,28,4.556819e-11,7.546912e-11,0.0001649572,-1.0,0.002076,0.002762,0.0499,0.093884,0.146545,0.167884,0.0,0.004803,0.0,0.044903,0,0,0,0,0,0.046492,929.201113,5675.832031,95.492188,(unknown),ok
p_sweep_hdiv_p3_fa-lor,hdiv,cube,uniform,const,fa-lor,64,512,43200,3,3,0,1,0,1,1,10000,1,1,0,0,3:512,1,31,6.783386e-11,1.550277e-11,0.0001649572,-1.0,0.004745,0.017075,0.051793,0.10135,0.170218,0.184496,0.007223,0.001354,0.00147,0.04109,5863104,457920,90000,172800,415686,0.094039,459.38314,5773.597656,96.757812,(unknown),ok
p_sweep_hdiv_p3_fa-ads,hdiv,cube,uniform,const,fa-ads,64,512,43200,3,3,0,1,0,1,1,10000,1,1,0,0,3:512,1,15,4.238328e-11,3.2387e-11,0.0001649572,-1.0,0.004845,0.016808,0.117351,0.145596,0.279755,0.293365,0.0,0.0,0.0,0.098645,5863104,0,0,0,0,0.093497,462.048393,6427.527344,115.339844,(unknown),ok
p_sweep_hdiv_p4_pa-lor,hdiv,cube,uniform,const,pa-lor,64,512,101376,4,4,0,1,0,1,1,10000,1,1,0,0,4:512,1,32,4.658819e-11,7.260303e-11,4.081064e-06,-1.0,0.005981,0.002832,0.085099,0.142728,0.230658,0.249112,0.020252,0.003627,0.002113,0.058729,0,1084416,209088,405504,1082759,0.103527,979.221393,5904.472656,101.0,(unknown),ok
p_sweep_hdiv_p4_pa-batched-lor,hdiv,cube,uniform,const,pa-batched-lor,64,512,101376,4,4,0,1,0,1,1,10000,1,1,0,0,4:512,1,33,4.221498e-11,6.624289e-11,4.081064e-06,-1.0,0.002157,0.003702,0.07334,0.155316,0.232358,0.258375,0.0,0.008659,0.0,0.064585,0,0,0,0,0,0.102198,991.959702,5961.65625,103.375,(unknown),ok
p_sweep_hdiv_p4_fa-lor,hdiv,cube,uniform,const,fa-lor,64,512,101376,4,4,0,1,0,1,1,10000,1,1,0,0,4:512,1,32,4.658819e-11,7.260304e-11,4.081064e-06,-1.0,0.006623,0.094133,0.079726,0.179999,0.353858,0.384107,0.017226,0.002906,0.001905,0.056998,29147136,1084416,209088,405504,1082759,0.557173,181.946949,6282.242188,104.75,(unknown),ok
p_sweep_hdiv_p4_fa-ads,hdiv,cube,uniform,const,fa-ads,64,512,101376,4,4,0,1,0,1,1,10000,1,1,0,0,4:512,1,12,2.658465e-11,1.53742e-11,4.081064e-06,-1.0,0.005866,0.095046,0.415857,0.620064,1.130966,1.159984,0.0,0.0,0.0,0.338848,29147136,0,0,0,0,0.534589,189.63339,8389.039062,150.164062,(unknown),ok
p_sweep_hdiv_p5_pa-lor,hdiv,cube,uniform,const,pa-lor,64,512,196800,5,5,0,1,0,1,1,10000,1,1,0,0,5:512,1,41,9.736363e-11,1.6719e-11,8.05451e-08,-1.0,0.007358,0.004397,0.150643,0.297572,0.452612,0.485237,0.051758,0.006898,0.003056,0.086627,0,2116800,403440,787200,2102885,0.226944,867.172752,6444.984375,112.957031,(unknown),ok
p_sweep_hdiv_p5_pa-batched-lor,hdiv,cube,uniform,const,pa-batched-lor,64,512,196800,5,5,0,1,0,1,1,10000,1,1,0,0,5:512,1,39,7.996728e-11,2.724404e-11,8.054508e-08,-1.0,0.002236,0.00575,0.119574,0.304503,0.429826,0.468797,0.0,0.02089,0.0,0.098571,0,0,0,0,0,0.221906,886.860606,6570.257812,111.9375,(unknown),ok
p_sweep_hdiv_p5_fa-lor,hdiv,cube,uniform,const,fa-lor,64,512,196800,5,5,0,1,0,1,1,10000,1,1,0,0,5:512,1,41,9.736363e-11,1.6719e-11,8.05451e-08,-1.0,0.007483,0.385291,0.136227,0.519689,1.041207,1.151838,0.043661,0.00584,0.002778,0.083283,102840000,2116800,403440,787200,2102885,3.934682,50.016753,8508.273438,136.167969,(unknown),ok
p_sweep_hdiv_p5_fa-ads,hdiv,cube,uniform,const,fa-ads,64,512,196800,5,5,0,1,0,1,1,10000,1,1,0,0,5:512,1,15,8.451778e-11,4.096739e-11,8.054963e-08,-1.0,0.007507,0.382148,1.342678,2.573376,4.298202,4.409738,0.0,0.0,0.0,1.082195,102840000,0,0,0,0,3.935954,50.000582,12506.9375,223.742188,(unknown),ok
p_sweep_hdiv_p6_pa-lor,hdiv,cube,uniform,const,pa-lor,64,512,338688,6,6,0,1,0,1,1,10000,1,1,0,0,6:512,1,37,5.506522e-11,9.878944e-11,1.355742e-09,-1.0,0.009749,0.008887,0.258818,0.441597,0.709302,0.767646,0.107327,0.011476,0.003948,0.132949,0,3656448,691488,1354752,3672031,0.327799,1033.21963,7192.277344,123.179688,(unknown),ok
p_sweep_hdiv_p6_pa-legacy-lor,hdiv,cube,uniform,const,pa-legacy-lor,64,512,338688,6,6,0,1,0,1,1,10000,1,1,0,0,6:512,1,41,8.725436e-11,1.955225e-11,1.32292e-09,-1.0,0.002428,0.011049,0.210516,0.521414,0.742979,0.80945,0.0,0.02795,0.0,0.182468,0,3656448,0,0,0,0.458255,739.081952,7343.554688,125.679688,(unknown),ok
pi_cmp_conf_hcurl_p1_4_pa-lor,hcurl,cube,random,const,pa-lor,64,512,30464,1,4,0,1,0,1,1,10000,1,1,0,0,"1:132,2:137,3:130,4:113",1,38,6.103009e-11,1.900093e-11,0.007110566,-1.0,0.016392,0.002266,0.042637,0.097802,0.142706,0.167831,0.003487,0.005225,0.000727,0.032947,0,1333732,104351,0,181801,0.0,0.0,5667.984375,96.117188,(unknown),ok
pi_cmp_conf_hcurl_p1_5_pa-lor,hcurl,cube,random,const,pa-lor,64,512,60015,1,5,0,1,0,1,1,10000,1,1,0,0,"1:102,2:101,3:104,4:105,5:100",1,42,7.902534e-11,1.816079e-11,0.006402303,-1.0,0.031301,0.003394,0.067606,0.191285,0.262285,0.310996,0.004895,0.01066,0.000946,0.050849,0,3179411,231673,0,418041,0.0,0.0,6032.171875,105.039062,(unknown),ok
pi_cmp_nc1_hcurl_p1_4_pa-lor,hcurl,cube,random,const,pa-lor,64,405,25648,1,4,1,1,0,1,1,10000,1,1,1,0,"1:109,2:94,3:95,4:107",1,38,5.894221e-11,2.185587e-11,0.01238918,-1.0,0.016677,0.002317,0.044387,0.098453,0.145157,0.172076,0.002711,0.00536,0.000676,0.035495,0,1133964,89585,0,164997,0.0,0.0,5694.609375,97.722656,(unknown),ok
pi_cmp_nc1_hcurl_p1_5_pa-lor,hcurl,cube,random,const,pa-lor,64,405,42440,1,5,1,1,0,1,1,10000,1,1,1,0,"1:93,2:80,3:84,4:77,5:71",1,47,6.782199e-11,2.027218e-11,0.01074502,-1.0,0.033792,0.002886,0.064185,0.170179,0.237249,0.289659,0.004827,0.009187,0.000895,0.049081,0,2270754,171294,0,321405,0.0,0.0,6077.78125,105.539062,(unknown),ok
pi_cmp_nc2_hcurl_p1_4_pa-lor,hcurl,cube,random,const,pa-lor,64,1042,62953,1,4,2,0,0,1,1,10000,1,1,2,0,"1:274,2:235,3:243,4:290",1,54,7.2663e-11,2.46698e-11,0.01233383,-1.0,0.027383,0.002856,0.072688,0.203884,0.279427,0.320048,0.004748,0.010641,0.00099,0.056139,0,2858459,230745,0,423940,0.0,0.0,6111.394531,110.730469,(unknown),ok
pi_cmp_curved_nc1_rand_hcurl_p1_4_pa-lor,hcurl,curved,random,const,pa-lor,64,405,26675,1,4,1,1,0,1,1,10000,1,1.42439,1,0,"1:89,2:101,3:114,4:101",1,41,7.361176e-11,2.168082e-11,0.01896476,-1.0,0.014411,0.003025,0.051534,0.123611,0.17817,0.210047,0.002463,0.007122,0.000944,0.04081,0,1276393,96181,0,269371,0.0,0.0,5771.285156,104.355469,(unknown),ok
pi_cmp_curved_nc1_grad_hcurl_p1_4_pa-lor,hcurl,curved,graded,const,pa-lor,64,405,19656,1,4,1,1,0,1,1,10000,1,1.42439,1,0,"1:154,2:174,4:77",1,50,9.121174e-11,1.843943e-11,0.02902991,-1.0,0.016755,0.00326,0.041794,0.122757,0.167811,0.202083,0.002005,0.006379,0.001009,0.032138,0,696422,45092,0,123823,0.0,0.0,5534.433594,98.367188,(unknown),ok
pi_cmp_lowbeta_hcurl_b1_pa-lor,hcurl,cube,random,const,pa-lor,64,405,25648,1,4,1,1,0,1,1,10000,1,1,1,1,"1:109,2:94,3:95,4:107",1,38,6.050499e-11,1.899089e-11,-1.0,1.199715e-11,0.016348,0.001894,0.044479,0.099222,0.145594,0.170476,0.002697,0.005442,0.000729,0.035457,0,1133964,89585,0,164997,0.0,0.0,5697.496094,97.679688,(unknown),ok
pi_cmp_lowbeta_hcurl_b1e-4_pa-lor,hcurl,cube,random,const,pa-lor,64,405,25648,1,4,1,1,0,1,0.0001,10000,1,1,1,1,"1:109,2:94,3:95,4:107",1,36,8.837211e-11,1.69025e-11,-1.0,7.816009e-10,0.016532,0.001896,0.044363,0.094357,0.140617,0.164961,0.002708,0.005567,0.000712,0.035223,0,1133964,89585,0,164997,0.0,0.0,5679.042969,98.851562,(unknown),ok
pi_cmp_lowbeta_hcurl_b1e-8_pa-lor,hcurl,cube,random,const,pa-lor,64,405,25648,1,4,1,1,0,1,1e-08,10000,1,1,1,1,"1:109,2:94,3:95,4:107",1,34,8.918734e-11,1.7587e-11,-1.0,1.18271e-06,0.016327,0.001906,0.044263,0.088529,0.134699,0.15953,0.002737,0.0055,0.000677,0.035218,0,1133964,89585,0,164997,0.0,0.0,5691.582031,98.871094,(unknown),ok
pi_cmp_jump_both_hcurl_c1e6_pa-lor,hcurl,cube,random,jump_both,pa-lor,64,405,25648,1,4,1,1,0,1,1,1000000.0,1,1,1,0,"1:109,2:94,3:95,4:107",1,86,7.47619e-11,2.274787e-11,1989145.0,-1.0,0.016187,0.002269,0.042707,0.197772,0.242748,0.269182,0.002656,0.005342,0.000676,0.033896,0,1133964,89585,0,164997,0.0,0.0,5725.488281,98.664062,(unknown),ok
pi_cmp_fichera_r3_hcurl_pa-lor,hcurl,fichera,graded,const,pa-lor,64,33474,1767723,1,4,2,1,3,1,1,10000,1,1,1,0,"1:10997,2:14945,4:7532",1,53,8.467904e-11,2.007826e-11,0.0002343628,-1.0,0.538283,0.073762,1.840116,5.8496,7.763478,8.490884,0.041632,0.808907,0.020821,0.965008,0,69139123,4645538,0,7448862,0.0,0.0,10279.769531,263.640625,(unknown),ok
pi_cmp_conf_hcurl_p1_4_pa-lor-coord,hcurl,cube,random,const,pa-lor-coord,64,512,30464,1,4,0,1,0,1,1,10000,1,1,0,0,"1:132,2:137,3:130,4:113",1,39,6.847471e-11,1.431753e-11,0.007110566,-1.0,0.015348,0.002314,0.043586,0.10231,0.14821,0.171658,0.003031,0.00522,0.000454,0.0347,0,1333732,104351,0,0,0.0,0.0,5679.359375,97.191406,(unknown),ok
pi_cmp_conf_hcurl_p1_5_pa-lor-coord,hcurl,cube,random,const,pa-lor-coord,64,512,60015,1,5,0,1,0,1,1,10000,1,1,0,0,"1:102,2:101,3:104,4:105,5:100",1,42,5.972733e-11,2.373336e-11,0.006402303,-1.0,0.031392,0.003349,0.070892,0.197667,0.271907,0.321411,0.004761,0.010387,0.000458,0.055034,0,3179411,231673,0,0,0.0,0.0,6044.199219,103.039062,(unknown),ok
pi_cmp_nc1_hcurl_p1_4_pa-lor-coord,hcurl,cube,random,const,pa-lor-coord,64,405,25648,1,4,1,1,0,1,1,10000,1,1,1,0,"1:109,2:94,3:95,4:107",1,38,5.572759e-11,2.560619e-11,0.01238918,-1.0,0.016262,0.002268,0.045841,0.098423,0.146531,0.172594,0.002603,0.005533,0.000288,0.037263,0,1133964,89585,0,0,0.0,0.0,5708.265625,98.1875,(unknown),ok
pi_cmp_nc1_hcurl_p1_5_pa-lor-coord,hcurl,cube,random,const,pa-lor-coord,64,405,42440,1,5,1,1,0,1,1,10000,1,1,1,0,"1:93,2:80,3:84,4:77,5:71",1,47,5.359788e-11,2.473106e-11,0.01074502,-1.0,0.033607,0.00286,0.066032,0.168475,0.237367,0.289489,0.004651,0.009209,0.000327,0.05163,0,2270754,171294,0,0,0.0,0.0,6087.886719,104.429688,(unknown),ok
pi_cmp_nc2_hcurl_p1_4_pa-lor-coord,hcurl,cube,random,const,pa-lor-coord,64,1042,62953,1,4,2,0,0,1,1,10000,1,1,2,0,"1:274,2:235,3:243,4:290",1,55,9.113504e-11,1.760641e-11,0.01233383,-1.0,0.027198,0.002836,0.077959,0.205117,0.285913,0.326457,0.004612,0.010669,0.000472,0.062077,0,2858459,230745,0,0,0.0,0.0,6105.210938,109.007812,(unknown),ok
pi_cmp_curved_nc1_rand_hcurl_p1_4_pa-lor-coord,hcurl,curved,random,const,pa-lor-coord,64,405,26675,1,4,1,1,0,1,1,10000,1,1.42439,1,0,"1:89,2:101,3:114,4:101",1,42,9.668048e-11,1.598934e-11,0.01896476,-1.0,0.014865,0.003099,0.051425,0.130819,0.185342,0.218313,0.002485,0.006467,0.000507,0.041789,0,1276393,96181,0,0,0.0,0.0,5793.1875,104.796875,(unknown),ok
pi_cmp_curved_nc1_grad_hcurl_p1_4_pa-lor-coord,hcurl,curved,graded,const,pa-lor-coord,64,405,19656,1,4,1,1,0,1,1,10000,1,1.42439,1,0,"1:154,2:174,4:77",1,50,8.706607e-11,1.870237e-11,0.02902991,-1.0,0.016983,0.003306,0.04211,0.125166,0.170583,0.20586,0.002072,0.00635,0.000599,0.032895,0,696422,45092,0,0,0.0,0.0,5528.171875,99.496094,(unknown),ok
pi_cmp_lowbeta_hcurl_b1_pa-lor-coord,hcurl,cube,random,const,pa-lor-coord,64,405,25648,1,4,1,1,0,1,1,10000,1,1,1,1,"1:109,2:94,3:95,4:107",1,38,5.72386e-11,2.210145e-11,-1.0,1.26502e-11,0.016554,0.001867,0.045731,0.098454,0.146051,0.170892,0.002584,0.005332,0.000297,0.037365,0,1133964,89585,0,0,0.0,0.0,5700.925781,99.339844,(unknown),ok
pi_cmp_lowbeta_hcurl_b1e-4_pa-lor-coord,hcurl,cube,random,const,pa-lor-coord,64,405,25648,1,4,1,1,0,1,0.0001,10000,1,1,1,1,"1:109,2:94,3:95,4:107",1,36,8.838547e-11,1.6438e-11,-1.0,7.818627e-10,0.016819,0.001865,0.045926,0.094078,0.141869,0.167517,0.002679,0.005424,0.000328,0.037321,0,1133964,89585,0,0,0.0,0.0,5706.335938,97.804688,(unknown),ok
pi_cmp_lowbeta_hcurl_b1e-8_pa-lor-coord,hcurl,cube,random,const,pa-lor-coord,64,405,25648,1,4,1,1,0,1,1e-08,10000,1,1,1,1,"1:109,2:94,3:95,4:107",1,33,7.595208e-11,2.434688e-11,-1.0,1.169224e-06,0.016614,0.001862,0.045815,0.086772,0.13445,0.159413,0.002703,0.005428,0.000308,0.037259,0,1133964,89585,0,0,0.0,0.0,5680.210938,97.082031,(unknown),ok
pi_cmp_jump_both_hcurl_c1e6_pa-lor-coord,hcurl,cube,random,jump_both,pa-lor-coord,64,405,25648,1,4,1,1,0,1,1,1000000.0,1,1,1,0,"1:109,2:94,3:95,4:107",1,89,7.008805e-11,2.877038e-11,1989145.0,-1.0,0.016467,0.00227,0.043966,0.200874,0.247111,0.273644,0.002624,0.005398,0.000298,0.035548,0,1133964,89585,0,0,0.0,0.0,5729.175781,101.273438,(unknown),ok
pi_cmp_fichera_r3_hcurl_pa-lor-coord,hcurl,fichera,graded,const,pa-lor-coord,64,33474,1767723,1,4,2,1,3,1,1,10000,1,1,1,0,"1:10997,2:14945,4:7532",1,54,8.45889e-11,2.123557e-11,0.0002343628,-1.0,0.531315,0.0755,1.906693,5.92885,7.911043,8.621147,0.040856,0.801901,0.009072,1.050708,0,69139123,4645538,0,0,0.0,0.0,10234.324219,271.269531,(unknown),ok
pi_cmp_conf_hdiv_p1_4_pa-lor,hdiv,cube,random,const,pa-lor,64,512,33169,1,4,0,1,0,1,1,10000,1,1,0,0,"1:132,2:137,3:130,4:113",1,33,7.27145e-11,1.320672e-11,0.05674873,-1.0,0.011998,0.002145,0.068821,0.127824,0.198791,0.220757,0.016985,0.00244,0.001804,0.047207,0,577647,104351,202095,575681,0.0,0.0,5734.683594,98.101562,(unknown),ok
pi_cmp_conf_hdiv_p1_5_pa-lor,hdiv,cube,random,const,pa-lor,64,512,64389,1,5,0,1,0,1,1,10000,1,1,0,0,"1:102,2:101,3:104,4:105,5:100",1,33,4.959511e-11,9.144339e-11,0.04861659,-1.0,0.011349,0.00322,0.12599,0.220721,0.349931,0.379877,0.042453,0.004299,0.00274,0.074918,0,1319525,231673,448563,1307575,0.0,0.0,6118.867188,106.867188,(unknown),ok
pi_cmp_nc1_hdiv_p1_4_pa-lor,hdiv,cube,random,const,pa-lor,64,405,28192,1,4,1,1,0,1,1,10000,1,1,1,0,"1:109,2:94,3:95,4:107",1,32,8.335902e-11,1.784433e-11,0.07162176,-1.0,0.007423,0.002132,0.074164,0.121623,0.197918,0.215469,0.017943,0.002372,0.001767,0.051565,0,482380,89585,171022,524136,0.0,0.0,5786.144531,100.398438,(unknown),ok
pi_cmp_nc1_hdiv_p1_5_pa-lor,hdiv,cube,random,const,pa-lor,64,405,46367,1,5,1,1,0,1,1,10000,1,1,1,0,"1:93,2:80,3:84,4:77,5:71",1,39,6.269123e-11,2.042789e-11,0.0727435,-1.0,0.011883,0.002835,0.12347,0.211688,0.337993,0.369241,0.043554,0.003823,0.002457,0.072125,0,966005,171294,329701,996577,0.0,0.0,6153.195312,109.445312,(unknown),ok
pi_cmp_nc2_hdiv_p1_4_pa-lor,hdiv,cube,random,const,pa-lor,64,1042,72121,1,4,2,0,0,1,1,10000,1,1,2,0,"1:274,2:235,3:243,4:290",1,41,9.232367e-11,1.741299e-11,0.07130082,-1.0,0.009328,0.002677,0.123755,0.241086,0.367518,0.390801,0.030401,0.00397,0.00263,0.086255,0,1246027,230745,437404,1385535,0.0,0.0,6188.335938,111.507812,(unknown),ok
pi_cmp_curved_nc1_rand_hdiv_p1_4_pa-lor,hdiv,curved,random,const,pa-lor,64,405,28967,1,4,1,1,0,1,1,10000,1,1.42439,1,0,"1:89,2:101,3:114,4:101",1,33,6.076574e-11,1.720575e-11,0.07040472,-1.0,0.005461,0.002953,0.083189,0.149192,0.235335,0.258037,0.017733,0.002671,0.002338,0.060012,0,520247,96181,183199,824003,0.0,0.0,5854.714844,104.09375,(unknown),ok
pi_cmp_curved_nc1_grad_hdiv_p1_4_pa-lor,hdiv,curved,graded,const,pa-lor,64,405,19530,1,4,1,1,0,1,1,10000,1,1.42439,1,0,"1:154,2:174,4:77",1,35,6.914095e-11,1.517224e-11,0.1117024,-1.0,0.003993,0.003569,0.074274,0.126569,0.204412,0.226269,0.019666,0.003014,0.002392,0.048878,0,238740,45092,88038,378824,0.0,0.0,5595.484375,99.121094,(unknown),ok
pi_cmp_lowbeta_hdiv_b1_pa-lor,hdiv,cube,random,const,pa-lor,64,405,28192,1,4,1,1,0,1,1,10000,1,1,1,1,"1:109,2:94,3:95,4:107",1,32,8.64646e-11,1.526892e-11,-1.0,6.296135e-11,0.007801,0.003765,0.073882,0.122752,0.200399,0.218117,0.017749,0.002319,0.001825,0.051533,0,482380,89585,171022,524136,0.0,0.0,5776.980469,98.058594,(unknown),ok
pi_cmp_lowbeta_hdiv_b1e-4_pa-lor,hdiv,cube,random,const,pa-lor,64,405,28192,1,4,1,1,0,1,0.0001,10000,1,1,1,1,"1:109,2:94,3:95,4:107",1,30,5.812597e-11,2.049916e-11,-1.0,3.840891e-09,0.007276,0.003895,0.073624,0.116606,0.194124,0.210458,0.017812,0.002394,0.001848,0.051244,0,482380,89585,171022,524136,0.0,0.0,5779.542969,99.746094,(unknown),ok
pi_cmp_lowbeta_hdiv_b1e-8_pa-lor,hdiv,cube,random,const,pa-lor,64,405,28192,1,4,1,1,0,1,1e-08,10000,1,1,1,1,"1:109,2:94,3:95,4:107",1,29,5.56521e-11,4.77734e-11,-1.0,4.175284e-06,0.00752,0.003748,0.074671,0.114323,0.192742,0.209363,0.017819,0.002432,0.00178,0.052216,0,482380,89585,171022,524136,0.0,0.0,5761.84375,100.183594,(unknown),ok
pi_cmp_jump_both_hdiv_c1e6_pa-lor,hdiv,cube,random,jump_both,pa-lor,64,405,28192,1,4,1,1,0,1,1,1000000.0,1,1,1,0,"1:109,2:94,3:95,4:107",1,82,9.18255e-11,6.304909e-11,1357689.0,-1.0,0.007494,0.002241,0.072854,0.287954,0.363049,0.381042,0.017646,0.002354,0.001834,0.050619,0,482380,89585,171022,524136,0.0,0.0,5806.480469,100.628906,(unknown),ok
pi_cmp_fichera_r3_hdiv_pa-lor,hdiv,fichera,graded,const,pa-lor,64,33474,1802871,1,4,2,1,3,1,1,10000,1,1,1,0,"1:10997,2:14945,4:7532",1,36,6.85158e-11,1.613615e-11,0.01684891,-1.0,0.09131,0.070268,2.925554,5.817273,8.813095,9.072606,0.582239,0.371397,0.057675,1.911914,0,27108081,4645538,9402500,24555593,0.0,0.0,12038.546875,332.984375,(unknown),ok
pi_cmp_conf_hdiv_p1_4_pa-lor-coord,hdiv,cube,random,const,pa-lor-coord,64,512,33169,1,4,0,1,0,1,1,10000,1,1,0,0,"1:132,2:137,3:130,4:113",1,39,6.771592e-11,1.427708e-11,0.05674873,-1.0,0.007639,0.002246,0.067202,0.130855,0.200302,0.217629,0.018157,0.002509,0.000731,0.045507,0,577647,104351,202095,0,0.0,0.0,5730.835938,97.476562,(unknown),ok
pi_cmp_conf_hdiv_p1_5_pa-lor-coord,hdiv,cube,random,const,pa-lor-coord,64,512,64389,1,5,0,1,0,1,1,10000,1,1,0,0,"1:102,2:101,3:104,4:105,5:100",1,54,7.607163e-11,1.618257e-11,0.04861659,-1.0,0.011484,0.003249,0.125022,0.329467,0.457738,0.488649,0.043369,0.004448,0.000816,0.073979,0,1319525,231673,448563,0,0.0,0.0,6101.671875,104.972656,(unknown),ok
pi_cmp_nc1_hdiv_p1_4_pa-lor-coord,hdiv,cube,random,const,pa-lor-coord,64,405,28192,1,4,1,1,0,1,1,10000,1,1,1,0,"1:109,2:94,3:95,4:107",1,40,6.254398e-11,9.627496e-12,0.07162176,-1.0,0.007642,0.002193,0.070402,0.131974,0.204569,0.222848,0.018168,0.002348,0.000568,0.049027,0,482380,89585,171022,0,0.0,0.0,5773.105469,98.128906,(unknown),ok
pi_cmp_nc1_hdiv_p1_5_pa-lor-coord,hdiv,cube,random,const,pa-lor-coord,64,405,46367,1,5,1,1,0,1,1,10000,1,1,1,0,"1:93,2:80,3:84,4:77,5:71",1,52,8.185548e-11,1.311792e-11,0.0727435,-1.0,0.011715,0.002846,0.120591,0.243437,0.366874,0.398614,0.044002,0.003815,0.000784,0.070413,0,966005,171294,329701,0,0.0,0.0,6127.464844,105.015625,(unknown),ok
pi_cmp_nc2_hdiv_p1_4_pa-lor-coord,hdiv,cube,random,const,pa-lor-coord,64,1042,72121,1,4,2,0,0,1,1,10000,1,1,2,0,"1:274,2:235,3:243,4:290",1,53,8.863435e-11,1.923024e-11,0.07130082,-1.0,0.009597,0.002755,0.11927,0.264417,0.386443,0.410254,0.030707,0.003831,0.000846,0.08357,0,1246027,230745,437404,0,0.0,0.0,6142.472656,109.429688,(unknown),ok
pi_cmp_curved_nc1_rand_hdiv_p1_4_pa-lor-coord,hdiv,curved,random,const,pa-lor-coord,64,405,28967,1,4,1,1,0,1,1,10000,1,1.42439,1,0,"1:89,2:101,3:114,4:101",1,42,7.381997e-11,1.795602e-11,0.07040472,-1.0,0.005414,0.003022,0.074507,0.164997,0.242526,0.265484,0.01733,0.002638,0.000849,0.053329,0,520247,96181,183199,0,0.0,0.0,5829.867188,104.195312,(unknown),ok
pi_cmp_curved_nc1_grad_hdiv_p1_4_pa-lor-coord,hdiv,curved,graded,const,pa-lor-coord,64,405,19530,1,4,1,1,0,1,1,10000,1,1.42439,1,0,"1:154,2:174,4:77",1,37,6.211289e-11,1.090285e-11,0.1117024,-1.0,0.004215,0.003544,0.071179,0.125375,0.200099,0.222634,0.020241,0.003021,0.000981,0.046694,0,238740,45092,88038,0,0.0,0.0,5576.792969,97.1875,(unknown),ok
pi_cmp_lowbeta_hdiv_b1_pa-lor-coord,hdiv,cube,random,const,pa-lor-coord,64,405,28192,1,4,1,1,0,1,1,10000,1,1,1,1,"1:109,2:94,3:95,4:107",1,40,6.572944e-11,1.036218e-11,-1.0,1.390925e-11,0.007597,0.003763,0.070818,0.13231,0.206891,0.223758,0.017887,0.002373,0.000647,0.049604,0,482380,89585,171022,0,0.0,0.0,5757.878906,98.011719,(unknown),ok
pi_cmp_lowbeta_hdiv_b1e-4_pa-lor-coord,hdiv,cube,random,const,pa-lor-coord,64,405,28192,1,4,1,1,0,1,0.0001,10000,1,1,1,1,"1:109,2:94,3:95,4:107",1,40,8.363819e-11,1.461628e-11,-1.0,4.781638e-10,0.007502,0.003805,0.070748,0.134244,0.208797,0.225037,0.017692,0.002307,0.000868,0.049611,0,482380,89585,171022,0,0.0,0.0,5762.625,98.226562,(unknown),ok
pi_cmp_lowbeta_hdiv_b1e-8_pa-lor-coord,hdiv,cube,random,const,pa-lor-coord,64,405,28192,1,4,1,1,0,1,1e-08,10000,1,1,1,1,"1:109,2:94,3:95,4:107",1,40,9.313108e-11,2.255226e-11,-1.0,4.395276e-06,0.007505,0.003838,0.070535,0.133793,0.208167,0.224766,0.01765,0.00239,0.000655,0.049465,0,482380,89585,171022,0,0.0,0.0,5770.164062,99.625,(unknown),ok
pi_cmp_jump_both_hdiv_c1e6_pa-lor-coord,hdiv,cube,random,jump_both,pa-lor-coord,64,405,28192,1,4,1,1,0,1,1,1000000.0,1,1,1,0,"1:109,2:94,3:95,4:107",1,92,7.347414e-11,3.549899e-11,1357689.0,-1.0,0.007587,0.002267,0.070121,0.289923,0.362311,0.380271,0.017619,0.002458,0.000669,0.048995,0,482380,89585,171022,0,0.0,0.0,5802.921875,99.140625,(unknown),ok
pi_cmp_fichera_r3_hdiv_pa-lor-coord,hdiv,fichera,graded,const,pa-lor-coord,64,33474,1802871,1,4,2,1,3,1,1,10000,1,1,1,0,"1:10997,2:14945,4:7532",1,63,7.509639e-11,1.798393e-11,0.01684891,-1.0,0.092308,0.069084,2.958155,9.81037,12.83761,13.097047,0.564866,0.369296,0.01746,2.004227,0,27108081,4645538,9402500,0,0.0,0.0,11867.855469,332.902344,(unknown),ok


==> anc/data/derham_contrast_64c.csv <==
tag,space,mesh,orders,coeff,solver,nprocs,ne_global,tdofs,pmin,pmax,nc_levels,nc_limit,ref,alpha,beta,contrast,aspect,max_ar,alg_rhs,order_hist,converged,iters,pcg_rel_res,true_rel_res,l2_err,alg_err,t_op_asm_s,t_setup_pc_s,t_solve_s,t_solve_total_s,t_wall_s,lor_aux_space_s,lor_A_s,lor_aux_ops_s,lor_hypre_init_s,fa_nnz,lor_nnz,g_nnz,c_nnz,pi_nnz,matvec_ms,matvec_mdof_s,rss_mb_sum,rss_mb_max,mfem_git,status
jump_alpha_h1_c1_pa-lor,h1,cube,graded,jump_alpha,pa-lor,64,960,9199,1,3,1,1,0,1,1,1,1,1,1,"1:346,2:418,3:196",1,40,9.769982e-11,1.578214e-11,-1.0,2.756838e-12,0.006472,0.014435,0.01568,0.036588,0.066899,0.0,0.003509,0.0,0.009636,0,152891,0,0,0,0.0,0.0,5070.097656,84.957031,(unknown),ok
jump_alpha_h1_c1e2_pa-lor,h1,cube,graded,jump_alpha,pa-lor,64,960,9199,1,3,1,1,0,1,1,100,1,1,1,"1:346,2:418,3:196",1,36,6.241694e-11,5.885032e-11,-1.0,6.224038e-11,0.001521,0.012518,0.011686,0.025726,0.039799,0.0,0.003188,0.0,0.009255,0,152891,0,0,0,0.0,0.0,5048.460938,84.160156,(unknown),ok
jump_alpha_h1_c1e4_pa-lor,h1,cube,graded,jump_alpha,pa-lor,64,960,9199,1,3,1,1,0,1,1,10000,1,1,1,"1:346,2:418,3:196",1,36,5.627762e-11,6.047497e-11,-1.0,6.80379e-11,0.001517,0.012655,0.011652,0.025824,0.039784,0.0,0.00328,0.0,0.009217,0,152891,0,0,0,0.0,0.0,5053.652344,84.734375,(unknown),ok
jump_alpha_h1_c1e6_pa-lor,h1,cube,graded,jump_alpha,pa-lor,64,960,9199,1,3,1,1,0,1,1,1000000.0,1,1,1,"1:346,2:418,3:196",1,36,5.605498e-11,6.100796e-11,-1.0,6.758617e-11,0.001551,0.012307,0.011742,0.025599,0.038421,0.0,0.00325,0.0,0.008949,0,152891,0,0,0,0.0,0.0,5042.484375,84.207031,(unknown),ok
jump_alpha_h1_c1e8_pa-lor,h1,cube,graded,jump_alpha,pa-lor,64,960,9199,1,3,1,1,0,1,1,100000000.0,1,1,1,"1:346,2:418,3:196",1,36,5.605263e-11,6.101373e-11,-1.0,1.464913e-09,0.001486,0.012667,0.012118,0.026271,0.039721,0.0,0.002994,0.0,0.009449,0,152891,0,0,0,0.0,0.0,5046.898438,86.617188,(unknown),ok
jump_alpha_hcurl_c1_pa-lor,hcurl,cube,graded,jump_alpha,pa-lor,64,960,27354,1,3,1,1,0,1,1,1,1,1,1,"1:346,2:418,3:196",1,46,8.213802e-11,2.469164e-11,-1.0,4.507238e-11,0.002084,0.047278,0.140578,0.18994,0.212521,0.002286,0.006409,0.000932,0.037341,0,758174,63297,0,85585,0.0,0.0,5584.046875,97.90625,(unknown),ok
jump_alpha_hcurl_c1e2_pa-lor,hcurl,cube,graded,jump_alpha,pa-lor,64,960,27354,1,3,1,1,0,1,1,100,1,1,1,"1:346,2:418,3:196",1,42,8.154221e-11,1.305304e-11,-1.0,4.795197e-10,0.001958,0.047568,0.125519,0.175045,0.196756,0.002361,0.006756,0.000711,0.037538,0,758174,63297,0,85585,0.0,0.0,5578.796875,98.644531,(unknown),ok
jump_alpha_hcurl_c1e4_pa-lor,hcurl,cube,graded,jump_alpha,pa-lor,64,960,27354,1,3,1,1,0,1,1,10000,1,1,1,"1:346,2:418,3:196",1,39,9.912362e-11,1.561121e-11,-1.0,3.580543e-09,0.001963,0.045864,0.118783,0.16661,0.188634,0.002297,0.006697,0.000754,0.035916,0,758174,63297,0,85585,0.0,0.0,5570.371094,97.578125,(unknown),ok
jump_alpha_hcurl_c1e6_pa-lor,hcurl,cube,graded,jump_alpha,pa-lor,64,960,27354,1,3,1,1,0,1,1,1000000.0,1,1,1,"1:346,2:418,3:196",1,35,9.449698e-11,2.475872e-11,-1.0,5.702355e-08,0.001967,0.046525,0.107366,0.155858,0.179673,0.002161,0.006356,0.000705,0.0371,0,758174,63297,0,85585,0.0,0.0,5568.066406,99.328125,(unknown),ok
jump_alpha_hcurl_c1e8_pa-lor,hcurl,cube,graded,jump_alpha,pa-lor,64,960,27354,1,3,1,1,0,1,1,100000000.0,1,1,1,"1:346,2:418,3:196",1,33,8.920007e-11,1.486318e-11,-1.0,5.22247e-07,0.00183,0.046255,0.102017,0.150103,0.173678,0.00228,0.00659,0.000713,0.036514,0,758174,63297,0,85585,0.0,0.0,5570.328125,97.292969,(unknown),ok
jump_alpha_hdiv_c1_pa-lor,hdiv,cube,graded,jump_alpha,pa-lor,64,960,27138,1,3,1,1,0,1,1,1,1,1,1,"1:346,2:418,3:196",1,31,9.556544e-11,1.269903e-11,-1.0,2.063309e-11,0.003426,0.075586,0.145777,0.224789,0.240201,0.013699,0.00272,0.002187,0.056549,0,331674,63297,122458,263126,0.0,0.0,5667.777344,99.019531,(unknown),ok
jump_alpha_hdiv_c1e2_pa-lor,hdiv,cube,graded,jump_alpha,pa-lor,64,960,27138,1,3,1,1,0,1,1,100,1,1,1,"1:346,2:418,3:196",1,29,7.549434e-11,1.677711e-11,-1.0,1.458515e-10,0.003511,0.075813,0.1398,0.219124,0.234261,0.013054,0.002792,0.00179,0.05778,0,331674,63297,122458,263126,0.0,0.0,5685.242188,100.003906,(unknown),ok
jump_alpha_hdiv_c1e4_pa-lor,hdiv,cube,graded,jump_alpha,pa-lor,64,960,27138,1,3,1,1,0,1,1,10000,1,1,1,"1:346,2:418,3:196",1,28,4.63702e-11,1.029219e-11,-1.0,3.987195e-10,0.003309,0.076268,0.132692,0.212269,0.227494,0.013418,0.002773,0.001825,0.057875,0,331674,63297,122458,263126,0.0,0.0,5668.308594,100.945312,(unknown),ok
jump_alpha_hdiv_c1e6_pa-lor,hdiv,cube,graded,jump_alpha,pa-lor,64,960,27138,1,3,1,1,0,1,1,1000000.0,1,1,1,"1:346,2:418,3:196",1,25,6.31244e-11,1.44472e-11,-1.0,1.340992e-08,0.003453,0.074736,0.117667,0.195856,0.211133,0.013065,0.002846,0.001781,0.056664,0,331674,63297,122458,263126,0.0,0.0,5667.03125,98.796875,(unknown),ok
jump_alpha_hdiv_c1e8_pa-lor,hdiv,cube,graded,jump_alpha,pa-lor,64,960,27138,1,3,1,1,0,1,1,100000000.0,1,1,1,"1:346,2:418,3:196",1,22,5.4127e-11,2.211307e-11,-1.0,1.146193e-06,0.003346,0.07638,0.107717,0.187442,0.202707,0.013274,0.002707,0.001764,0.058191,0,331674,63297,122458,263126,0.0,0.0,5661.71875,100.175781,(unknown),ok
jump_beta_h1_c1_pa-lor,h1,cube,graded,jump_beta,pa-lor,64,960,9199,1,3,1,1,0,1,1,1,1,1,1,"1:346,2:418,3:196",1,40,9.769982e-11,1.578214e-11,-1.0,2.756838e-12,0.001478,0.013754,0.014802,0.030034,0.045038,0.0,0.003612,0.0,0.00996,0,152891,0,0,0,0.0,0.0,5082.316406,84.871094,(unknown),ok
jump_beta_h1_c1e2_pa-lor,h1,cube,graded,jump_beta,pa-lor,64,960,9199,1,3,1,1,0,1,1,100,1,1,1,"1:346,2:418,3:196",1,38,8.936504e-11,1.547579e-11,-1.0,1.197179e-11,0.001533,0.013548,0.014498,0.029579,0.043597,0.0,0.003708,0.0,0.009676,0,152891,0,0,0,0.0,0.0,5065.210938,85.054688,(unknown),ok
jump_beta_h1_c1e4_pa-lor,h1,cube,graded,jump_beta,pa-lor,64,960,9199,1,3,1,1,0,1,1,10000,1,1,1,"1:346,2:418,3:196",1,38,9.846776e-11,2.750275e-11,-1.0,5.346656e-10,0.001508,0.013057,0.013258,0.027824,0.041663,0.0,0.003621,0.0,0.009245,0,152891,0,0,0,0.0,0.0,5062.273438,84.875,(unknown),ok
jump_beta_h1_c1e6_pa-lor,h1,cube,graded,jump_beta,pa-lor,64,960,9199,1,3,1,1,0,1,1,1000000.0,1,1,1,"1:346,2:418,3:196",1,59,9.066817e-11,2.859924e-11,-1.0,1.300222e-09,0.001609,0.01322,0.017729,0.032558,0.047051,0.0,0.003356,0.0,0.00977,0,152891,0,0,0,0.0,0.0,5092.390625,85.699219,(unknown),ok
jump_beta_h1_c1e8_pa-lor,h1,cube,graded,jump_beta,pa-lor,64,960,9199,1,3,1,1,0,1,1,100000000.0,1,1,1,"1:346,2:418,3:196",1,60,7.533993e-11,2.337436e-11,-1.0,6.312373e-09,0.001464,0.012121,0.018383,0.031967,0.046299,0.0,0.003332,0.0,0.008688,0,152891,0,0,0,0.0,0.0,5094.851562,85.886719,(unknown),ok
jump_beta_hcurl_c1_pa-lor,hcurl,cube,graded,jump_beta,pa-lor,64,960,27354,1,3,1,1,0,1,1,1,1,1,1,"1:346,2:418,3:196",1,46,8.213802e-11,2.469164e-11,-1.0,4.507238e-11,0.001881,0.046681,0.137758,0.18632,0.209122,0.002253,0.006718,0.000725,0.036812,0,758174,63297,0,85585,0.0,0.0,5584.207031,97.84375,(unknown),ok
jump_beta_hcurl_c1e2_pa-lor,hcurl,cube,graded,jump_beta,pa-lor,64,960,27354,1,3,1,1,0,1,1,100,1,1,1,"1:346,2:418,3:196",1,47,9.564068e-11,1.559787e-11,-1.0,3.179743e-11,0.001964,0.046612,0.143937,0.192513,0.218908,0.002223,0.006313,0.000709,0.03721,0,758174,63297,0,85585,0.0,0.0,5580.351562,99.308594,(unknown),ok
jump_beta_hcurl_c1e4_pa-lor,hcurl,cube,graded,jump_beta,pa-lor,64,960,27354,1,3,1,1,0,1,1,10000,1,1,1,"1:346,2:418,3:196",1,40,8.832854e-11,5.655197e-11,-1.0,2.037281e-09,0.001959,0.044512,0.114419,0.16089,0.184335,0.00235,0.006429,0.000757,0.034732,0,758174,63297,0,85585,0.0,0.0,5544.496094,97.214844,(unknown),ok
jump_beta_hcurl_c1e6_pa-lor,hcurl,cube,graded,jump_beta,pa-lor,64,960,27354,1,3,1,1,0,1,1,1000000.0,1,1,1,"1:346,2:418,3:196",1,45,7.660093e-11,3.854782e-11,-1.0,5.240297e-09,0.002021,0.045551,0.126344,0.173916,0.196575,0.002156,0.007208,0.000772,0.035187,0,758174,63297,0,85585,0.0,0.0,5557.035156,97.617188,(unknown),ok
jump_beta_hcurl_c1e8_pa-lor,hcurl,cube,graded,jump_beta,pa-lor,64,960,27354,1,3,1,1,0,1,1,100000000.0,1,1,1,"1:346,2:418,3:196",1,45,7.640088e-11,4.076184e-11,-1.0,6.529997e-09,0.002041,0.045408,0.122052,0.1695,0.192108,0.002562,0.006519,0.000734,0.035388,0,758174,63297,0,85585,0.0,0.0,5563.796875,97.515625,(unknown),ok
jump_beta_hdiv_c1_pa-lor,hdiv,cube,graded,jump_beta,pa-lor,64,960,27138,1,3,1,1,0,1,1,1,1,1,1,"1:346,2:418,3:196",1,31,9.556544e-11,1.269903e-11,-1.0,2.063309e-11,0.003245,0.074447,0.143422,0.221114,0.2372,0.01346,0.002708,0.001723,0.056044,0,331674,63297,122458,263126,0.0,0.0,5662.050781,98.8125,(unknown),ok
jump_beta_hdiv_c1e2_pa-lor,hdiv,cube,graded,jump_beta,pa-lor,64,960,27138,1,3,1,1,0,1,1,100,1,1,1,"1:346,2:418,3:196",1,32,7.424399e-11,2.655271e-11,-1.0,1.795317e-11,0.004108,0.074821,0.146155,0.225083,0.241154,0.01364,0.002609,0.001686,0.056385,0,331674,63297,122458,263126,0.0,0.0,5657.253906,98.953125,(unknown),ok
jump_beta_hdiv_c1e4_pa-lor,hdiv,cube,graded,jump_beta,pa-lor,64,960,27138,1,3,1,1,0,1,1,10000,1,1,1,"1:346,2:418,3:196",1,33,6.947562e-11,2.465651e-11,-1.0,3.354385e-11,0.003228,0.073452,0.144924,0.221604,0.238683,0.013418,0.002793,0.001743,0.055168,0,331674,63297,122458,263126,0.0,0.0,5654.042969,98.597656,(unknown),ok
jump_beta_hdiv_c1e6_pa-lor,hdiv,cube,graded,jump_beta,pa-lor,64,960,27138,1,3,1,1,0,1,1,1000000.0,1,1,1,"1:346,2:418,3:196",1,33,5.461317e-11,4.494575e-11,-1.0,6.18935e-10,0.003498,0.074302,0.140701,0.218501,0.23395,0.014006,0.002834,0.001751,0.055318,0,331674,63297,122458,263126,0.0,0.0,5640.894531,98.703125,(unknown),ok
jump_beta_hdiv_c1e8_pa-lor,hdiv,cube,graded,jump_beta,pa-lor,64,960,27138,1,3,1,1,0,1,1,100000000.0,1,1,1,"1:346,2:418,3:196",1,32,7.49455e-11,5.940856e-11,-1.0,3.29709e-09,0.003481,0.071988,0.132001,0.20747,0.222163,0.01348,0.002827,0.001882,0.053355,0,331674,63297,122458,263126,0.0,0.0,5649.890625,100.089844,(unknown),ok
jump_both_h1_c1_pa-lor,h1,cube,graded,jump_both,pa-lor,64,960,9199,1,3,1,1,0,1,1,1,1,1,1,"1:346,2:418,3:196",1,40,9.769982e-11,1.578214e-11,-1.0,2.756838e-12,0.001477,0.013494,0.014774,0.029746,0.044142,0.0,0.003378,0.0,0.00999,0,152891,0,0,0,0.0,0.0,5073.390625,86.84375,(unknown),ok
jump_both_h1_c1e2_pa-lor,h1,cube,graded,jump_both,pa-lor,64,960,9199,1,3,1,1,0,1,1,100,1,1,1,"1:346,2:418,3:196",1,36,5.814565e-11,5.744705e-11,-1.0,6.133317e-11,0.00151,0.012288,0.01179,0.025588,0.039741,0.0,0.003353,0.0,0.008799,0,152891,0,0,0,0.0,0.0,5042.785156,85.0,(unknown),ok
jump_both_h1_c1e4_pa-lor,h1,cube,graded,jump_both,pa-lor,64,960,9199,1,3,1,1,0,1,1,10000,1,1,1,"1:346,2:418,3:196",1,39,9.833667e-11,1.42756e-11,-1.0,1.945609e-11,0.001516,0.013508,0.013569,0.028593,0.048498,0.0,0.003141,0.0,0.010233,0,152891,0,0,0,0.0,0.0,5061.046875,84.304688,(unknown),ok
jump_both_h1_c1e6_pa-lor,h1,cube,graded,jump_both,pa-lor,64,960,9199,1,3,1,1,0,1,1,1000000.0,1,1,1,"1:346,2:418,3:196",1,39,9.768574e-11,1.44677e-11,-1.0,2.064771e-11,0.012641,0.027144,0.01503,0.054816,0.085181,0.0,0.009582,0.0,0.017398,0,152891,0,0,0,0.0,0.0,5057.917969,84.207031,(unknown),ok
jump_both_h1_c1e8_pa-lor,h1,cube,graded,jump_both,pa-lor,64,960,9199,1,3,1,1,0,1,1,100000000.0,1,1,1,"1:346,2:418,3:196",1,39,9.767838e-11,1.447039e-11,-1.0,2.066245e-11,0.001491,0.012649,0.013055,0.027195,0.04046,0.0,0.003769,0.0,0.008719,0,152891,0,0,0,0.0,0.0,5057.378906,84.441406,(unknown),ok
jump_both_hcurl_c1_pa-lor,hcurl,cube,graded,jump_both,pa-lor,64,960,27354,1,3,1,1,0,1,1,1,1,1,1,"1:346,2:418,3:196",1,46,8.213802e-11,2.469164e-11,-1.0,4.507238e-11,0.002061,0.048019,0.141766,0.191846,0.216559,0.002209,0.006953,0.000763,0.037924,0,758174,63297,0,85585,0.0,0.0,5582.785156,97.789062,(unknown),ok
jump_both_hcurl_c1e2_pa-lor,hcurl,cube,graded,jump_both,pa-lor,64,960,27354,1,3,1,1,0,1,1,100,1,1,1,"1:346,2:418,3:196",1,44,9.680534e-11,1.170794e-11,-1.0,1.837125e-10,0.001985,0.046572,0.130756,0.179312,0.202163,0.002203,0.006914,0.000721,0.036477,0,758174,63297,0,85585,0.0,0.0,5581.707031,97.492188,(unknown),ok
jump_both_hcurl_c1e4_pa-lor,hcurl,cube,graded,jump_both,pa-lor,64,960,27354,1,3,1,1,0,1,1,10000,1,1,1,"1:346,2:418,3:196",1,44,8.409237e-11,1.506645e-11,-1.0,3.097719e-10,0.001887,0.046764,0.132431,0.181083,0.204173,0.002639,0.006775,0.000721,0.03639,0,758174,63297,0,85585,0.0,0.0,5580.472656,97.617188,(unknown),ok
jump_both_hcurl_c1e6_pa-lor,hcurl,cube,graded,jump_both,pa-lor,64,960,27354,1,3,1,1,0,1,1,1000000.0,1,1,1,"1:346,2:418,3:196",1,43,8.235617e-11,2.273428e-11,-1.0,3.115868e-10,0.00184,0.046612,0.132734,0.181186,0.204066,0.00212,0.006342,0.000721,0.037257,0,758174,63297,0,85585,0.0,0.0,5580.234375,97.914062,(unknown),ok
jump_both_hcurl_c1e8_pa-lor,hcurl,cube,graded,jump_both,pa-lor,64,960,27354,1,3,1,1,0,1,1,100000000.0,1,1,1,"1:346,2:418,3:196",1,43,9.751698e-11,1.687026e-11,-1.0,7.017956e-10,0.00205,0.045972,0.129782,0.177804,0.199452,0.002194,0.006541,0.000734,0.036308,0,758174,63297,0,85585,0.0,0.0,5570.128906,98.308594,(unknown),ok
jump_both_hdiv_c1_pa-lor,hdiv,cube,graded,jump_both,pa-lor,64,960,27138,1,3,1,1,0,1,1,1,1,1,1,"1:346,2:418,3:196",1,31,9.556544e-11,1.269903e-11,-1.0,2.063309e-11,0.003278,0.075042,0.145575,0.223895,0.239713,0.013273,0.00279,0.001788,0.056727,0,331674,63297,122458,263126,0.0,0.0,5671.726562,98.980469,(unknown),ok
jump_both_hdiv_c1e2_pa-lor,hdiv,cube,graded,jump_both,pa-lor,64,960,27138,1,3,1,1,0,1,1,100,1,1,1,"1:346,2:418,3:196",1,30,9.439157e-11,2.684456e-11,-1.0,9.036432e-11,0.003705,0.075212,0.136971,0.215888,0.23112,0.013358,0.00279,0.001739,0.056928,0,331674,63297,122458,263126,0.0,0.0,5658.953125,98.808594,(unknown),ok
jump_both_hdiv_c1e4_pa-lor,hdiv,cube,graded,jump_both,pa-lor,64,960,27138,1,3,1,1,0,1,1,10000,1,1,1,"1:346,2:418,3:196",1,29,7.510042e-11,1.99013e-11,-1.0,5.052845e-10,0.003336,0.074923,0.133139,0.211398,0.227215,0.013121,0.002803,0.001862,0.056692,0,331674,63297,122458,263126,0.0,0.0,5655.460938,100.976562,(unknown),ok
jump_both_hdiv_c1e6_pa-lor,hdiv,cube,graded,jump_both,pa-lor,64,960,27138,1,3,1,1,0,1,1,1000000.0,1,1,1,"1:346,2:418,3:196",1,29,4.734432e-11,1.793746e-11,-1.0,3.410258e-10,0.003783,0.076757,0.167096,0.247636,0.26301,0.013373,0.002713,0.001818,0.058378,0,331674,63297,122458,263126,0.0,0.0,5660.890625,100.03125,(unknown),ok
jump_both_hdiv_c1e8_pa-lor,hdiv,cube,graded,jump_both,pa-lor,64,960,27138,1,3,1,1,0,1,1,100000000.0,1,1,1,"1:346,2:418,3:196",1,28,8.467523e-11,2.205045e-11,-1.0,6.825196e-10,0.003285,0.075075,0.130448,0.208807,0.224248,0.013448,0.002767,0.001748,0.056781,0,331674,63297,122458,263126,0.0,0.0,5655.078125,98.789062,(unknown),ok


==> anc/data/derham_jump_64c.csv <==
tag,space,mesh,orders,coeff,solver,nprocs,ne_global,tdofs,pmin,pmax,nc_levels,nc_limit,ref,alpha,beta,contrast,aspect,max_ar,alg_rhs,order_hist,converged,iters,pcg_rel_res,true_rel_res,l2_err,alg_err,t_op_asm_s,t_setup_pc_s,t_solve_s,t_solve_total_s,t_wall_s,lor_aux_space_s,lor_A_s,lor_aux_ops_s,lor_hypre_init_s,fa_nnz,lor_nnz,g_nnz,c_nnz,pi_nnz,matvec_ms,matvec_mdof_s,rss_mb_sum,rss_mb_max,mfem_git,status
jump_h1_c1_pa-lor,h1,cube,graded,jump,pa-lor,64,960,9199,1,3,1,1,0,1,1,1,1,1,1,"1:346,2:418,3:196",1,40,9.769982e-11,1.578214e-11,-1.0,2.756838e-12,0.001832,0.01258,0.012379,0.02679,0.048893,0.0,0.003111,0.0,0.009338,0,152891,0,0,0,0.0,0.0,5061.164062,84.871094,(unknown),ok
jump_h1_c1e2_pa-lor,h1,cube,graded,jump,pa-lor,64,960,9199,1,3,1,1,0,1,1,100,1,1,1,"1:346,2:418,3:196",1,36,6.241694e-11,5.885032e-11,-1.0,6.224038e-11,0.00136,0.010229,0.009782,0.021372,0.033438,0.0,0.002821,0.0,0.007286,0,152891,0,0,0,0.0,0.0,5050.867188,85.582031,(unknown),ok
jump_h1_c1e4_pa-lor,h1,cube,graded,jump,pa-lor,64,960,9199,1,3,1,1,0,1,1,10000,1,1,1,"1:346,2:418,3:196",1,36,5.627762e-11,6.047497e-11,-1.0,6.80379e-11,0.001291,0.010587,0.010119,0.021998,0.033729,0.0,0.002822,0.0,0.007685,0,152891,0,0,0,0.0,0.0,5054.660156,84.085938,(unknown),ok
jump_h1_c1e6_pa-lor,h1,cube,graded,jump,pa-lor,64,960,9199,1,3,1,1,0,1,1,1000000.0,1,1,1,"1:346,2:418,3:196",1,36,5.605498e-11,6.100796e-11,-1.0,6.758617e-11,0.001323,0.010651,0.010059,0.022032,0.033741,0.0,0.002833,0.0,0.007709,0,152891,0,0,0,0.0,0.0,5048.246094,83.921875,(unknown),ok
jump_h1_c1e8_pa-lor,h1,cube,graded,jump,pa-lor,64,960,9199,1,3,1,1,0,1,1,100000000.0,1,1,1,"1:346,2:418,3:196",1,36,5.605263e-11,6.101373e-11,-1.0,1.464913e-09,0.001275,0.010425,0.010104,0.021804,0.033835,0.0,0.002912,0.0,0.007429,0,152891,0,0,0,0.0,0.0,5061.894531,84.398438,(unknown),ok
jump_hcurl_c1_pa-lor,hcurl,cube,graded,jump,pa-lor,64,960,27354,1,3,1,1,0,1,1,1,1,1,1,"1:346,2:418,3:196",1,46,8.213802e-11,2.469164e-11,-1.0,4.507238e-11,0.001726,0.040324,0.116354,0.158404,0.178321,0.001912,0.005695,0.000768,0.031638,0,758174,63297,0,85585,0.0,0.0,5582.5625,97.847656,(unknown),ok
jump_hcurl_c1e2_pa-lor,hcurl,cube,graded,jump,pa-lor,64,960,27354,1,3,1,1,0,1,1,100,1,1,1,"1:346,2:418,3:196",1,47,9.564068e-11,1.559787e-11,-1.0,3.179743e-11,0.001647,0.038958,0.118899,0.159503,0.179131,0.001895,0.005677,0.000606,0.030661,0,758174,63297,0,85585,0.0,0.0,5576.351562,98.203125,(unknown),ok
jump_hcurl_c1e4_pa-lor,hcurl,cube,graded,jump,pa-lor,64,960,27354,1,3,1,1,0,1,1,10000,1,1,1,"1:346,2:418,3:196",1,40,8.832854e-11,5.655197e-11,-1.0,2.037281e-09,0.00171,0.050709,0.095908,0.148327,0.168278,0.002055,0.010612,0.000796,0.0371,0,758174,63297,0,85585,0.0,0.0,5541.820312,99.511719,(unknown),ok
jump_hcurl_c1e6_pa-lor,hcurl,cube,graded,jump,pa-lor,64,960,27354,1,3,1,1,0,1,1,1000000.0,1,1,1,"1:346,2:418,3:196",1,45,7.660093e-11,3.854782e-11,-1.0,5.240297e-09,0.001608,0.0386,0.105368,0.145576,0.165362,0.002149,0.005908,0.000629,0.029735,0,758174,63297,0,85585,0.0,0.0,5559.292969,97.953125,(unknown),ok
jump_hcurl_c1e8_pa-lor,hcurl,cube,graded,jump,pa-lor,64,960,27354,1,3,1,1,0,1,1,100000000.0,1,1,1,"1:346,2:418,3:196",1,45,7.640088e-11,4.076184e-11,-1.0,6.529997e-09,0.001641,0.037605,0.102995,0.142241,0.162167,0.001923,0.00559,0.000591,0.029365,0,758174,63297,0,85585,0.0,0.0,5556.617188,97.296875,(unknown),ok
jump_hdiv_c1_pa-lor,hdiv,cube,graded,jump,pa-lor,64,960,27138,1,3,1,1,0,1,1,1,1,1,1,"1:346,2:418,3:196",1,31,9.556544e-11,1.269903e-11,-1.0,2.063309e-11,0.002748,0.06439,0.119,0.186138,0.199641,0.012042,0.002431,0.002011,0.047661,0,331674,63297,122458,263126,0.0,0.0,5684.863281,98.613281,(unknown),ok
jump_hdiv_c1e2_pa-lor,hdiv,cube,graded,jump,pa-lor,64,960,27138,1,3,1,1,0,1,1,100,1,1,1,"1:346,2:418,3:196",1,32,7.424399e-11,2.655271e-11,-1.0,1.795317e-11,0.002887,0.063968,0.119149,0.186004,0.199364,0.012104,0.002449,0.001564,0.047599,0,331674,63297,122458,263126,0.0,0.0,5647.363281,100.671875,(unknown),ok
jump_hdiv_c1e4_pa-lor,hdiv,cube,graded,jump,pa-lor,64,960,27138,1,3,1,1,0,1,1,10000,1,1,1,"1:346,2:418,3:196",1,33,6.947562e-11,2.465651e-11,-1.0,3.354385e-11,0.00273,0.060309,0.116653,0.179692,0.192619,0.011658,0.002272,0.001585,0.044483,0,331674,63297,122458,263126,0.0,0.0,5652.359375,100.085938,(unknown),ok
jump_hdiv_c1e6_pa-lor,hdiv,cube,graded,jump,pa-lor,64,960,27138,1,3,1,1,0,1,1,1000000.0,1,1,1,"1:346,2:418,3:196",1,33,5.461317e-11,4.494575e-11,-1.0,6.18935e-10,0.002856,0.060315,0.110413,0.173584,0.186623,0.011702,0.00235,0.00148,0.044479,0,331674,63297,122458,263126,0.0,0.0,5646.976562,99.375,(unknown),ok
jump_hdiv_c1e8_pa-lor,hdiv,cube,graded,jump,pa-lor,64,960,27138,1,3,1,1,0,1,1,100000000.0,1,1,1,"1:346,2:418,3:196",1,32,7.49455e-11,5.940856e-11,-1.0,3.29709e-09,0.002673,0.065106,0.114428,0.182207,0.195462,0.011815,0.002397,0.001611,0.049031,0,331674,63297,122458,263126,0.0,0.0,5647.109375,98.679688,(unknown),ok


==> anc/data/derham_nc2_64c.csv <==
tag,space,mesh,orders,coeff,solver,nprocs,ne_global,tdofs,pmin,pmax,nc_levels,nc_limit,ref,alpha,beta,contrast,aspect,max_ar,max_nc_jump,alg_rhs,order_hist,converged,iters,pcg_rel_res,true_rel_res,l2_err,alg_err,t_op_asm_s,t_setup_pc_s,t_solve_s,t_solve_total_s,t_wall_s,lor_aux_space_s,lor_A_s,lor_aux_ops_s,lor_hypre_init_s,fa_nnz,lor_nnz,g_nnz,c_nnz,pi_nnz,matvec_ms,matvec_mdof_s,rss_mb_sum,rss_mb_max,mfem_git,status
rand_nc2_h1_p1_4_pa-lor,h1,cube,random,const,pa-lor,64,1042,18108,1,4,2,0,0,1,1,10000,1,1,2,0,"1:274,2:235,3:243,4:290",1,39,8.543053e-11,1.705993e-11,0.00587373,-1.0,0.002947,0.016912,0.017668,0.037527,0.062911,0.0,0.005014,0.0,0.011654,0,519272,0,0,0,0.047695,379.659254,5303.355469,89.738281,(unknown),ok
rand_nc2_h1_p1_4_fa-amg,h1,cube,random,const,fa-amg,64,1042,18108,1,4,2,0,0,1,1,10000,1,1,2,0,"1:274,2:235,3:243,4:290",1,32,5.817247e-11,1.6408e-11,0.00587373,-1.0,0.031107,0.01473,0.023535,0.069373,0.088784,0.0,0.0,0.0,0.014421,1377926,0,0,0,0,0.054806,330.399369,5426.914062,96.867188,(unknown),ok
rand_curved_nc2_h1_p1_4_pa-lor,h1,curved,random,const,pa-lor,64,1042,17969,1,4,2,0,0,1,1,10000,1,1.43024,2,0,"1:245,2:259,3:269,4:269",1,39,8.086213e-11,1.395694e-11,0.006380656,-1.0,0.004672,0.018463,0.022813,0.045948,0.071868,0.0,0.005967,0.0,0.012412,0,551459,0,0,0,0.0,0.0,5401.75,90.089844,(unknown),ok
rand_nc2_hcurl_p1_4_pa-lor,hcurl,cube,random,const,pa-lor,64,1042,62953,1,4,2,0,0,1,1,10000,1,1,2,0,"1:274,2:235,3:243,4:290",1,54,7.2663e-11,2.46698e-11,0.01233383,-1.0,0.003031,0.073632,0.204597,0.28126,0.327676,0.00476,0.01099,0.001075,0.056585,0,2858459,230745,0,423940,0.220173,285.925159,6092.074219,108.503906,(unknown),ok
rand_nc2_hcurl_p1_4_fa-ams,hcurl,cube,random,const,fa-ams,64,1042,62953,1,4,2,0,0,1,1,10000,1,1,2,0,"1:274,2:235,3:243,4:290",1,32,5.194575e-11,1.415715e-11,0.01233383,-1.0,0.12778,0.15748,0.45289,0.73815,0.790803,0.0,0.0,0.0,0.1353,12153783,0,0,0,0,0.488299,128.923084,6499.519531,115.644531,(unknown),ok
rand_curved_nc2_hcurl_p1_4_pa-lor,hcurl,curved,random,const,pa-lor,64,1042,62196,1,4,2,0,0,1,1,10000,1,1.43024,2,0,"1:245,2:259,3:269,4:269",1,55,9.473944e-11,1.588674e-11,0.01953264,-1.0,0.00526,0.085285,0.280365,0.37091,0.418357,0.004488,0.011256,0.001222,0.068188,0,2980396,235436,0,681109,0.0,0.0,6207.320312,109.160156,(unknown),ok
rand_nc2_hdiv_p1_4_pa-lor,hdiv,cube,random,const,pa-lor,64,1042,72121,1,4,2,0,0,1,1,10000,1,1,2,0,"1:274,2:235,3:243,4:290",1,41,9.232367e-11,1.741299e-11,0.07130082,-1.0,0.002729,0.127788,0.240161,0.370678,0.396848,0.031976,0.003865,0.002847,0.08866,0,1246027,230745,437404,1385535,0.114196,631.555903,6187.40625,111.066406,(unknown),ok
rand_nc2_hdiv_p1_4_fa-ads,hdiv,cube,random,const,fa-ads,64,1042,72121,1,4,2,0,0,1,1,10000,1,1,2,0,"1:274,2:235,3:243,4:290",1,18,5.079695e-11,3.4642e-11,0.07130082,-1.0,0.072258,0.402573,0.37473,0.849562,0.8807,0.0,0.0,0.0,0.234408,12234605,0,0,0,0,0.344817,209.1572,6728.425781,121.804688,(unknown),ok
rand_curved_nc2_hdiv_p1_4_pa-lor,hdiv,curved,random,const,pa-lor,64,1042,71024,1,4,2,0,0,1,1,10000,1,1.43024,2,0,"1:245,2:259,3:269,4:269",1,41,5.465218e-11,1.12269e-11,0.0700025,-1.0,0.005512,0.136665,0.250715,0.392892,0.426463,0.029966,0.004764,0.00331,0.098289,0,1275886,235436,445999,2110958,0.0,0.0,6267.289062,112.21875,(unknown),ok


==> anc/data/derham_scaling_512c.csv <==
tag,space,mesh,orders,coeff,solver,nprocs,ne_global,tdofs,pmin,pmax,nc_levels,nc_limit,ref,alpha,beta,contrast,aspect,max_ar,alg_rhs,order_hist,converged,iters,pcg_rel_res,true_rel_res,l2_err,alg_err,t_op_asm_s,t_setup_pc_s,t_solve_s,t_solve_total_s,t_wall_s,lor_aux_space_s,lor_A_s,lor_aux_ops_s,lor_hypre_init_s,fa_nnz,lor_nnz,g_nnz,c_nnz,pi_nnz,matvec_ms,matvec_mdof_s,rss_mb_sum,rss_mb_max,mfem_git,status
weak_graded_h1_np16,h1,cube,graded,const,pa-lor,16,32568,907191,2,4,1,1,2,1,1,10000,1,2,0,"2:11131,3:15194,4:6243",1,47,7.846114e-11,2.019532e-11,-1.0,-1.0,0.11371,1.278575,1.327054,2.719339,3.152569,0.0,1.05956,0.0,0.218896,0,16660235,0,0,0,7.004214,129.520745,2489.476562,214.984375,(unknown),ok
weak_graded_h1_np32,h1,cube,graded,const,pa-lor,32,67159,1864761,2,4,1,1,3,1,1,10000,1,1,0,"2:22296,3:32360,4:12503",1,47,5.820792e-11,1.609889e-11,-1.0,-1.0,0.126341,1.925642,1.702958,3.754941,4.293495,0.0,1.674033,0.0,0.251485,0,33590067,0,0,0,8.631302,216.046309,5205.246094,243.054688,(unknown),ok
weak_graded_h1_np64,h1,cube,graded,const,pa-lor,64,132295,3671804,2,4,1,1,3,1,1,10000,1,2,0,"2:44556,3:62721,4:25018",1,50,8.823435e-11,1.55973e-11,-1.0,-1.0,0.131795,1.965518,2.346617,4.443931,5.040515,0.0,1.600571,0.0,0.364766,0,65348998,0,0,0,9.189147,399.580496,10911.316406,248.859375,(unknown),ok
weak_graded_h1_np128,h1,cube,graded,const,pa-lor,128,260663,7230056,2,4,1,1,3,1,1,10000,1,2,0,"2:89053,3:121581,4:50029",1,49,7.487055e-11,1.869407e-11,-1.0,-1.0,0.171655,2.983163,2.561495,5.716314,6.569454,0.0,2.581561,0.0,0.400929,0,126841586,0,0,0,13.310101,543.200671,22044.171875,255.601562,(unknown),ok
weak_graded_h1_np256,h1,cube,graded,const,pa-lor,256,513703,14238921,2,4,1,1,4,1,1,10000,1,1,0,"2:178006,3:235656,4:100041",1,49,6.719526e-11,1.497681e-11,-1.0,-1.0,0.188299,2.796787,3.03237,6.017456,6.95743,0.0,2.387012,0.0,0.408221,0,246960513,0,0,0,13.171529,1081.037804,44814.328125,266.988281,(unknown),ok
weak_graded_h1_np512,h1,cube,graded,const,pa-lor,512,1035029,28667581,2,4,1,1,4,1,1,10000,1,2,0,"2:356078,3:478820,4:200131",1,52,6.676868e-11,1.883318e-11,-1.0,-1.0,0.192928,18.241951,8.13303,26.567909,30.721227,0.0,3.353065,0.0,14.878466,0,491697385,0,0,0,13.69631,2093.087868,96179.707031,270.65625,(unknown),ok
weak_graded_hdiv_np16,hdiv,cube,graded,const,pa-lor,16,15808,1314230,2,4,1,1,2,1,1,10000,1,2,0,"2:5571,3:7118,4:3119",1,37,7.855844e-11,1.316974e-11,-1.0,-1.0,0.114456,5.508169,9.673386,15.296012,15.715453,0.745643,0.794782,0.080404,3.886327,0,15916280,2937709,5770406,14655326,8.840874,148.653856,4392.902344,453.964844,(unknown),ok
weak_graded_hdiv_np32,hdiv,cube,graded,const,pa-lor,32,32568,2704706,2,4,1,1,2,1,1,10000,1,2,0,"2:11131,3:15194,4:6243",1,37,7.442737e-11,1.276042e-11,-1.0,-1.0,0.125075,6.734254,14.699845,21.559174,22.060551,0.849038,0.983804,0.100712,4.799229,0,32122238,5909447,11650864,29744757,10.177101,265.763907,9191.308594,506.628906,(unknown),ok
weak_graded_hdiv_np64,hdiv,cube,graded,const,pa-lor,64,67159,5569128,2,4,1,1,3,1,1,10000,1,1,0,"2:22296,3:32360,4:12503",1,37,7.450942e-11,1.440495e-11,-1.0,-1.0,0.141863,10.537473,19.136738,29.816074,30.452229,0.987796,1.627602,0.124256,7.797094,0,64867764,11894357,23538000,60232387,12.283809,453.371441,19315.703125,541.78125,(unknown),ok
weak_graded_hdiv_np128,hdiv,cube,graded,const,pa-lor,128,132295,10973681,2,4,1,1,3,1,1,10000,1,2,0,"2:44556,3:62721,4:25018",1,40,8.853575e-11,1.729642e-11,-1.0,-1.0,0.178169,12.505933,22.820196,35.504298,36.339862,1.35645,1.960069,0.158499,9.028574,0,126669607,23213903,45996150,117812472,15.070433,728.159611,39747.046875,543.746094,(unknown),ok
weak_graded_hdiv_np256,hdiv,cube,graded,const,pa-lor,256,260663,21623669,2,4,1,1,3,1,1,10000,1,2,0,"2:89053,3:121581,4:50029",1,41,8.058951e-11,1.648913e-11,-1.0,-1.0,0.179349,14.543823,29.678718,44.401891,45.360053,1.351129,2.165514,0.184349,10.838068,0,247322817,45252582,89825158,229002866,15.623415,1384.055185,82075.277344,567.570312,(unknown),ok
weak_graded_hdiv_np512,hdiv,cube,graded,const,pa-lor,512,513703,42617304,2,4,1,1,4,1,1,10000,1,1,0,"2:178006,3:235656,4:100041",1,40,7.95961e-11,2.800652e-11,-1.0,-1.0,0.252965,50.634303,41.266704,92.153972,95.394587,2.214088,2.303127,0.898635,45.151496,0,482929872,88218573,175432328,446564028,17.238281,2472.247871,167488.109375,581.140625,(unknown),ok
weak_random_h1_np64,h1,cube,random,const,pa-lor,64,132295,2169589,1,4,1,1,3,1,1,10000,1,2,0,"1:33288,2:32838,3:33271,4:32898",1,42,6.04229e-11,1.767804e-11,-1.0,-1.0,0.070645,0.612534,1.069037,1.752216,2.284464,0.0,0.440507,0.0,0.169567,0,66839869,0,0,0,6.100106,355.664161,10545.785156,183.019531,(unknown),ok
weak_random_h1_np512,h1,cube,random,const,pa-lor,512,1035029,16821969,1,4,1,1,4,1,1,10000,1,2,0,"1:258333,2:258772,3:259249,4:258675",1,49,7.693447e-11,2.230398e-11,-1.0,-1.0,0.142388,8.325424,2.323743,10.791555,14.563283,0.0,2.097781,0.0,6.220673,0,523079107,0,0,0,10.4764,1605.701224,93383.3125,208.421875,(unknown),ok
weak_random_hcurl_np64,hcurl,cube,random,const,pa-lor,64,67159,3878784,1,4,1,1,3,1,1,10000,1,1,0,"1:16853,2:16709,3:16772,4:16825",1,46,8.040849e-11,2.046817e-11,-1.0,-1.0,0.07029,1.638766,8.328179,10.037235,10.966482,0.073985,0.614752,0.038303,0.902961,0,189158642,13506393,0,23530232,11.50488,337.14251,14511.4375,247.441406,(unknown),ok
weak_random_hcurl_np512,hcurl,cube,random,const,pa-lor,512,513703,29358245,1,4,1,1,4,1,1,10000,1,1,0,"1:128506,2:128477,3:128384,4:128336",1,55,9.747182e-11,2.153822e-11,-1.0,-1.0,0.127635,13.208597,16.447718,29.78395,33.288501,0.37157,1.097607,0.382905,11.284188,0,1443187583,102926123,0,178173154,15.703032,1869.590893,126965.75,286.734375,(unknown),ok
weak_random_hdiv_np64,hdiv,cube,random,const,pa-lor,64,67159,4448336,1,4,1,1,3,1,1,10000,1,1,0,"1:16853,2:16709,3:16772,4:16825",1,37,8.365834e-11,2.493585e-11,-1.0,-1.0,0.062658,2.582992,9.853476,12.499126,12.915118,0.53807,0.294886,0.087348,1.659829,0,84138554,13506393,27485384,79195233,5.804991,766.295095,18042.035156,304.800781,(unknown),ok
weak_random_hdiv_np512,hdiv,cube,random,const,pa-lor,512,513703,33839661,1,4,1,1,4,1,1,10000,1,1,0,"1:128506,2:128477,3:128384,4:128336",1,43,8.357529e-11,1.606631e-11,-1.0,-1.0,0.172753,24.982351,24.165267,49.320371,53.424643,1.521624,0.341561,0.44316,22.616792,0,646565195,102926123,210330068,598088818,7.012597,4825.55361,154918.328125,351.507812,(unknown),ok
strong_graded_h1_np32,h1,cube,graded,const,pa-lor,32,260663,7230056,2,4,1,1,3,1,1,10000,1,2,0,"2:89053,3:121581,4:50029",1,49,5.973585e-11,1.605691e-11,-1.0,-1.0,0.483026,12.005263,7.927802,20.41609,22.742109,0.0,10.812058,0.0,1.186895,0,126837630,0,0,0,36.776819,196.59275,11126.125,609.945312,(unknown),ok
strong_graded_hdiv_np32,hdiv,cube,graded,const,pa-lor,32,67159,5569128,2,4,1,1,3,1,1,10000,1,1,0,"2:22296,3:32360,4:12503",1,36,5.858159e-11,1.823126e-11,-1.0,-1.0,0.270909,21.575581,29.813693,51.660183,52.757419,1.822257,3.481059,0.211693,16.058761,0,64867764,11888121,23531856,60203865,22.597088,246.453347,15202.257812,916.433594,(unknown),ok
strong_graded_h1_np64,h1,cube,graded,const,pa-lor,64,260663,7230056,2,4,1,1,3,1,1,10000,1,2,0,"2:89053,3:121581,4:50029",1,49,6.300311e-11,1.72439e-11,-1.0,-1.0,0.267476,5.477882,4.535301,10.280659,11.576202,0.0,4.850087,0.0,0.624767,0,126839268,0,0,0,20.236234,357.282682,14296.796875,362.21875,(unknown),ok
strong_graded_hdiv_np64,hdiv,cube,graded,const,pa-lor,64,67159,5569128,2,4,1,1,3,1,1,10000,1,1,0,"2:22296,3:32360,4:12503",1,37,7.450942e-11,1.440495e-11,-1.0,-1.0,0.143383,9.395771,19.110677,28.649831,29.279973,0.985429,1.623086,0.123297,6.66253,0,64867764,11894357,23538000,60232387,12.344936,451.126511,19279.71875,541.132812,(unknown),ok
strong_graded_h1_np128,h1,cube,graded,const,pa-lor,128,260663,7230056,2,4,1,1,3,1,1,10000,1,2,0,"2:89053,3:121581,4:50029",1,49,7.487055e-11,1.869407e-11,-1.0,-1.0,0.168753,2.792721,2.532836,5.49431,6.307067,0.0,2.378537,0.0,0.413709,0,126841586,0,0,0,11.590519,623.790506,22043.683594,255.910156,(unknown),ok
strong_graded_hdiv_np128,hdiv,cube,graded,const,pa-lor,128,67159,5569128,2,4,1,1,3,1,1,10000,1,1,0,"2:22296,3:32360,4:12503",1,37,6.185561e-11,1.346366e-11,-1.0,-1.0,0.092149,4.957585,10.392562,15.442295,15.874949,0.691528,0.678799,0.077101,3.507347,0,64867764,11901549,23545100,60267750,7.438987,748.640625,27709.273438,346.359375,(unknown),ok
strong_graded_h1_np256,h1,cube,graded,const,pa-lor,256,260663,7230056,2,4,1,1,3,1,1,10000,1,2,0,"2:89053,3:121581,4:50029",1,49,8.188185e-11,2.123607e-11,-1.0,-1.0,0.094999,1.307673,1.397194,2.799867,3.24326,0.0,1.037361,0.0,0.269743,0,126844482,0,0,0,5.038781,1434.881968,36841.90625,196.445312,(unknown),ok
strong_graded_hdiv_np256,hdiv,cube,graded,const,pa-lor,256,67159,5569128,2,4,1,1,3,1,1,10000,1,1,0,"2:22296,3:32360,4:12503",1,38,5.936423e-11,1.585319e-11,-1.0,-1.0,0.055297,2.470878,5.827107,8.353282,8.636833,0.401188,0.279835,0.047486,1.737679,0,64867764,11911231,23554872,60316930,3.545664,1570.687108,44964.695312,256.929688,(unknown),ok


==> anc/data/derham_sweep_64c.csv <==
tag,space,mesh,orders,coeff,solver,nprocs,ne_global,tdofs,pmin,pmax,nc_levels,nc_limit,ref,alpha,beta,contrast,aspect,max_ar,alg_rhs,order_hist,converged,iters,pcg_rel_res,true_rel_res,l2_err,alg_err,t_op_asm_s,t_setup_pc_s,t_solve_s,t_solve_total_s,t_wall_s,lor_aux_space_s,lor_A_s,lor_aux_ops_s,lor_hypre_init_s,fa_nnz,lor_nnz,g_nnz,c_nnz,pi_nnz,matvec_ms,matvec_mdof_s,rss_mb_sum,rss_mb_max,mfem_git,status,max_nc_jump
p_sweep_h1_p1_pa-lor,h1,cube,uniform,const,pa-lor,64,512,729,1,1,0,1,0,1,1,10000,1,1,0,1:512,1,11,6.380012e-11,1.333468e-11,0.00563324,-1.0,0.002493,0.0049,0.001563,0.008956,0.028722,0.0,0.001122,0.0,0.003553,0,15625,0,0,0,0.010679,68.261623,4638.101562,74.71875,(unknown),ok,
p_sweep_h1_p1_fa-lor,h1,cube,uniform,const,fa-lor,64,512,729,1,1,0,1,0,1,1,10000,1,1,0,1:512,1,11,6.380012e-11,1.333467e-11,0.00563324,-1.0,0.00289,0.003958,0.001255,0.008102,0.015697,0.0,0.000474,0.0,0.003322,15625,15625,0,0,0,0.008401,86.775384,4625.453125,74.082031,(unknown),ok,
p_sweep_h1_p1_fa-amg,h1,cube,uniform,const,fa-amg,64,512,729,1,1,0,1,0,1,1,10000,1,1,0,1:512,1,11,6.380012e-11,1.333465e-11,0.00563324,-1.0,0.002725,0.003675,0.001342,0.007743,0.015701,0.0,0.0,0.0,0.003437,15625,0,0,0,0,0.008559,85.173004,4615.03125,74.5,(unknown),ok,
p_sweep_h1_p2_pa-lor,h1,cube,uniform,const,pa-lor,64,512,4913,2,2,0,1,0,1,1,10000,1,1,0,2:512,1,43,8.330064e-11,1.495947e-11,0.0002120853,-1.0,0.001956,0.008768,0.009401,0.020126,0.029002,0.0,0.001116,0.0,0.007491,0,32657,0,0,0,0.017236,285.051202,5020.546875,82.058594,(unknown),ok,
p_sweep_h1_p2_fa-lor,h1,cube,uniform,const,fa-lor,64,512,4913,2,2,0,1,0,1,1,10000,1,1,0,2:512,1,43,8.330064e-11,1.495924e-11,0.0002120853,-1.0,0.003444,0.007974,0.009745,0.021163,0.029849,0.0,0.000502,0.0,0.007259,274625,32657,0,0,0,0.01922,255.618482,5059.589844,82.921875,(unknown),ok,
p_sweep_h1_p2_fa-amg,h1,cube,uniform,const,fa-amg,64,512,4913,2,2,0,1,0,1,1,10000,1,1,0,2:512,1,16,8.331977e-11,1.080634e-11,0.0002120853,-1.0,0.003436,0.01099,0.006307,0.020733,0.029867,0.0,0.0,0.0,0.010713,274625,0,0,0,0,0.019754,248.714788,5074.625,82.316406,(unknown),ok,
p_sweep_h1_p3_pa-lor,h1,cube,uniform,const,pa-lor,64,512,15625,3,3,0,1,0,1,1,10000,1,1,0,3:512,1,41,8.838215e-11,1.980051e-11,4.810037e-06,-1.0,0.002011,0.013838,0.016373,0.032223,0.041775,0.0,0.001966,0.0,0.011775,0,255261,0,0,0,0.023927,653.02796,5161.3125,85.65625,(unknown),ok,
p_sweep_h1_p3_fa-lor,h1,cube,uniform,const,fa-lor,64,512,15625,3,3,0,1,0,1,1,10000,1,1,0,3:512,1,41,8.838215e-11,1.980087e-11,4.810037e-06,-1.0,0.007111,0.01329,0.017414,0.037815,0.0472,0.0,0.001504,0.0,0.011686,1771561,255261,0,0,0,0.043078,362.713725,5258.253906,88.207031,(unknown),ok,
p_sweep_h1_p3_fa-amg,h1,cube,uniform,const,fa-amg,64,512,15625,3,3,0,1,0,1,1,10000,1,1,0,3:512,1,18,2.465041e-11,7.312844e-12,4.810037e-06,-1.0,0.007237,0.023357,0.017163,0.047757,0.057323,0.0,0.0,0.0,0.023146,1771561,0,0,0,0,0.04119,379.34379,5578.722656,99.234375,(unknown),ok,
p_sweep_h1_p4_pa-lor,h1,cube,uniform,const,pa-lor,64,512,35937,4,4,0,1,0,1,1,10000,1,1,0,4:512,1,41,6.022379e-11,1.653487e-11,9.117434e-08,-1.0,0.002215,0.017038,0.019588,0.03884,0.04926,0.0,0.003435,0.0,0.013386,0,607937,0,0,0,0.037501,958.305945,5296.707031,87.4375,(unknown),ok,
p_sweep_h1_p4_fa-lor,h1,cube,uniform,const,fa-lor,64,512,35937,4,4,0,1,0,1,1,10000,1,1,0,4:512,1,41,6.022379e-11,1.65337e-11,9.117434e-08,-1.0,0.028303,0.015917,0.023984,0.068204,0.080484,0.0,0.002788,0.0,0.013005,7189057,607937,0,0,0,0.12745,281.970285,5468.570312,91.835938,(unknown),ok,
p_sweep_h1_p4_fa-amg,h1,cube,uniform,const,fa-amg,64,512,35937,4,4,0,1,0,1,1,10000,1,1,0,4:512,1,21,4.975738e-11,7.469799e-12,9.117434e-08,-1.0,0.027064,0.030566,0.03663,0.09426,0.107383,0.0,0.0,0.0,0.03029,7189057,0,0,0,0,0.128411,279.858984,5842.261719,100.722656,(unknown),ok,
p_sweep_h1_p5_pa-lor,h1,cube,uniform,const,pa-lor,64,512,68921,5,5,0,1,0,1,1,10000,1,1,0,5:512,1,39,8.211095e-11,2.020014e-11,1.460852e-09,-1.0,0.002588,0.026908,0.0294,0.058896,0.072147,0.0,0.005809,0.0,0.021037,0,1177049,0,0,0,0.058247,1183.253057,5604.925781,94.484375,(unknown),ok,
p_sweep_h1_p5_fa-lor,h1,cube,uniform,const,fa-lor,64,512,68921,5,5,0,1,0,1,1,10000,1,1,0,5:512,1,39,8.211095e-11,2.020028e-11,1.460852e-09,-1.0,0.096376,0.026704,0.046724,0.169803,0.190174,0.0,0.005398,0.0,0.021196,22188041,1177049,0,0,0,0.392571,175.563214,6008.59375,101.984375,(unknown),ok,
p_sweep_h1_p5_fa-amg,h1,cube,uniform,const,fa-amg,64,512,68921,5,5,0,1,0,1,1,10000,1,1,0,5:512,1,30,6.805243e-11,1.272082e-11,1.460853e-09,-1.0,0.096208,0.107212,0.140584,0.344004,0.363566,0.0,0.0,0.0,0.106773,22188041,0,0,0,0,0.386963,178.107307,6988.460938,129.800781,(unknown),ok,
p_sweep_h1_p6_pa-lor,h1,cube,uniform,const,pa-lor,64,512,117649,6,6,0,1,0,1,1,10000,1,1,0,6:512,1,39,7.551357e-11,1.759964e-11,2.020708e-11,-1.0,0.003582,0.036618,0.036964,0.077163,0.096538,0.0,0.010145,0.0,0.026343,0,2010611,0,0,0,0.088946,1322.707363,5827.933594,99.882812,(unknown),ok,
p_sweep_hcurl_p1_pa-lor,hcurl,cube,uniform,const,pa-lor,64,512,1944,1,1,0,1,0,1,1,10000,1,1,0,1:512,1,10,1.444895e-11,2.480334e-11,0.01270489,-1.0,0.002254,0.015531,0.007498,0.025283,0.034362,0.000898,0.001151,0.000545,0.012655,0,53400,3888,0,3888,0.02041,95.249761,4788.417969,78.152344,(unknown),ok,
p_sweep_hcurl_p1_fa-lor,hcurl,cube,uniform,const,fa-lor,64,512,1944,1,1,0,1,0,1,1,10000,1,1,0,1:512,1,10,1.444895e-11,2.480353e-11,0.01270489,-1.0,0.002656,0.013297,0.007416,0.02337,0.034067,0.000918,0.000576,0.000346,0.011302,53400,53400,3888,0,3888,0.010351,187.817014,4792.671875,78.234375,(unknown),ok,
p_sweep_hcurl_p1_fa-ams,hcurl,cube,uniform,const,fa-ams,64,512,1944,1,1,0,1,0,1,1,10000,1,1,0,1:512,1,10,1.421397e-11,2.445465e-11,0.01270489,-1.0,0.002509,0.014469,0.00736,0.024339,0.032961,0.0,0.0,0.0,0.011335,53400,0,0,0,0,0.010787,180.225282,4794.988281,77.289062,(unknown),ok,
p_sweep_hcurl_p2_pa-lor,hcurl,cube,uniform,const,pa-lor,64,512,13872,2,2,0,1,0,1,1,10000,1,1,0,2:512,1,41,8.554076e-11,1.927904e-11,0.0004244758,-1.0,0.002039,0.0235,0.058362,0.083901,0.094166,0.001196,0.001535,0.000435,0.020129,0,170544,27744,0,27744,0.04382,316.571028,5253.125,85.226562,(unknown),ok,
p_sweep_hcurl_p2_fa-lor,hcurl,cube,uniform,const,fa-lor,64,512,13872,2,2,0,1,0,1,1,10000,1,1,0,2:512,1,41,8.554076e-11,1.927883e-11,0.0004244758,-1.0,0.004783,0.022501,0.058185,0.085469,0.09634,0.001195,0.000869,0.000489,0.019751,1304160,170544,27744,0,27744,0.034358,403.754051,5340.125,87.929688,(unknown),ok,
p_sweep_hcurl_p2_fa-ams,hcurl,cube,uniform,const,fa-ams,64,512,13872,2,2,0,1,0,1,1,10000,1,1,0,2:512,1,16,4.16817e-11,7.531497e-12,0.0004244758,-1.0,0.004705,0.035525,0.048778,0.089008,0.099347,0.0,0.0,0.0,0.03201,1304160,0,0,0,0,0.029253,474.215879,5607.914062,93.777344,(unknown),ok,
p_sweep_hcurl_p3_pa-lor,hcurl,cube,uniform,const,pa-lor,64,512,45000,3,3,0,1,0,1,1,10000,1,1,0,3:512,1,45,6.682619e-11,1.849524e-11,9.635662e-06,-1.0,0.002182,0.03936,0.116917,0.158459,0.172884,0.001457,0.003544,0.0005,0.033683,0,1351170,90000,0,138414,0.077392,581.455072,5633.476562,96.683594,(unknown),ok,
p_sweep_hcurl_p3_fa-lor,hcurl,cube,uniform,const,fa-lor,64,512,45000,3,3,0,1,0,1,1,10000,1,1,0,3:512,1,45,6.682619e-11,1.84954e-11,9.635662e-06,-1.0,0.025172,0.038873,0.123948,0.187992,0.204433,0.001553,0.002844,0.000514,0.033722,9853272,1351170,90000,0,138414,0.165225,272.355714,5830.792969,99.234375,(unknown),ok,
p_sweep_hcurl_p3_fa-ams,hcurl,cube,uniform,const,fa-ams,64,512,45000,3,3,0,1,0,1,1,10000,1,1,0,3:512,1,15,2.370144e-11,8.461731e-11,9.635662e-06,-1.0,0.025633,0.071827,0.096937,0.194397,0.211026,0.0,0.0,0.0,0.066423,9853272,0,0,0,0,0.162411,277.074658,6235.25,109.878906,(unknown),ok,
p_sweep_hcurl_p4_pa-lor,hcurl,cube,uniform,const,pa-lor,64,512,104544,4,4,0,1,0,1,1,10000,1,1,0,4:512,1,46,8.708767e-11,2.349175e-11,1.824695e-07,-1.0,0.002924,0.052311,0.159893,0.215128,0.241519,0.002655,0.007217,0.000657,0.041604,0,3213584,209088,0,353988,0.150713,693.662329,5852.804688,98.53125,(unknown),ok,
p_sweep_hcurl_p4_fa-lor,hcurl,cube,uniform,const,fa-lor,64,512,104544,4,4,0,1,0,1,1,10000,1,1,0,4:512,1,46,8.708767e-11,2.349404e-11,1.824695e-07,-1.0,0.126696,0.052724,0.241432,0.420853,0.469189,0.0024,0.006681,0.000623,0.042836,43948416,3213584,209088,0,353988,1.173168,89.112542,6580.773438,109.703125,(unknown),ok,
p_sweep_hcurl_p4_fa-ams,hcurl,cube,uniform,const,fa-ams,64,512,104544,4,4,0,1,0,1,1,10000,1,1,0,4:512,1,20,5.240615e-11,7.546168e-12,1.824695e-07,-1.0,0.128108,0.181261,0.690623,0.999991,1.048734,0.0,0.0,0.0,0.167186,43948416,0,0,0,0,1.148789,91.003641,7533.484375,135.625,(unknown),ok,
p_sweep_hcurl_p5_pa-lor,hcurl,cube,uniform,const,pa-lor,64,512,201720,5,5,0,1,0,1,1,10000,1,1,0,5:512,1,45,5.921355e-11,2.393462e-11,2.922758e-09,-1.0,0.004344,0.083832,0.245545,0.333721,0.390559,0.003836,0.014056,0.00085,0.064903,0,6256936,403440,0,682276,0.253027,797.228276,6366.449219,112.414062,(unknown),ok,
p_sweep_hcurl_p5_fa-lor,hcurl,cube,uniform,const,fa-lor,64,512,201720,5,5,0,1,0,1,1,10000,1,1,0,5:512,1,45,5.921355e-11,2.393874e-11,2.922765e-09,-1.0,0.512613,0.082914,0.596422,1.191949,1.369742,0.003698,0.013155,0.000866,0.065018,144490200,6256936,403440,0,682276,5.982836,33.716451,10067.222656,160.074219,(unknown),ok,
p_sweep_hcurl_p5_fa-ams,hcurl,cube,uniform,const,fa-ams,64,512,201720,5,5,0,1,0,1,1,10000,1,1,0,5:512,1,27,9.976989e-11,1.744738e-11,2.92278e-09,-1.0,0.507626,0.501018,2.957438,3.966082,4.142427,0.0,0.0,0.0,0.463169,144490200,0,0,0,0,5.917259,34.090111,10546.683594,187.730469,(unknown),ok,
p_sweep_hcurl_p6_pa-lor,hcurl,cube,uniform,const,pa-lor,64,512,345744,6,6,0,1,0,1,1,10000,1,1,0,6:512,1,47,7.913803e-11,2.312028e-11,4.060421e-11,-1.0,0.007982,0.123051,0.383188,0.514221,0.630575,0.005329,0.025891,0.001192,0.090454,0,10753170,691488,0,1188894,0.411089,841.043642,7015.644531,120.824219,(unknown),ok,
p_sweep_hdiv_p1_pa-lor,hdiv,cube,uniform,const,pa-lor,64,512,1728,1,1,0,1,0,1,1,10000,1,1,0,1:512,1,8,5.604419e-12,8.154301e-12,0.09796859,-1.0,0.001663,0.020981,0.010635,0.033278,0.041395,0.002236,0.000857,0.001453,0.016032,0,17088,3888,6912,10800,0.007184,240.534521,4823.800781,77.96875,(unknown),ok,
p_sweep_hdiv_p1_fa-lor,hdiv,cube,uniform,const,fa-lor,64,512,1728,1,1,0,1,0,1,1,10000,1,1,0,1:512,1,8,5.604419e-12,8.154271e-12,0.09796859,-1.0,0.002266,0.019736,0.010651,0.032652,0.040998,0.002148,0.000423,0.000914,0.015968,17088,17088,3888,6912,10800,0.007537,229.282629,4822.492188,77.675781,(unknown),ok,
p_sweep_hdiv_p1_fa-ads,hdiv,cube,uniform,const,fa-ads,64,512,1728,1,1,0,1,0,1,1,10000,1,1,0,1:512,1,8,4.020749e-12,6.966287e-12,0.09796859,-1.0,0.002214,0.021849,0.01122,0.035283,0.043643,0.0,0.0,0.0,0.016719,17088,0,0,0,0,0.007879,219.303255,4836.589844,78.058594,(unknown),ok,
p_sweep_hdiv_p2_pa-lor,hdiv,cube,uniform,const,pa-lor,64,512,13056,2,2,0,1,0,1,1,10000,1,1,0,2:512,1,22,4.249385e-11,7.692852e-11,0.004970814,-1.0,0.001721,0.032179,0.048318,0.082217,0.092185,0.003364,0.001092,0.001071,0.026413,0,135936,27744,52224,79968,0.015489,842.918061,5369.785156,88.59375,(unknown),ok,
p_sweep_hdiv_p2_fa-lor,hdiv,cube,uniform,const,fa-lor,64,512,13056,2,2,0,1,0,1,1,10000,1,1,0,2:512,1,22,4.249385e-11,7.692848e-11,0.004970814,-1.0,0.002746,0.032203,0.048112,0.083061,0.092825,0.003615,0.000633,0.001114,0.026561,642048,135936,27744,52224,79968,0.014421,905.343231,5386.753906,88.738281,(unknown),ok,
p_sweep_hdiv_p2_fa-ads,hdiv,cube,uniform,const,fa-ads,64,512,13056,2,2,0,1,0,1,1,10000,1,1,0,2:512,1,11,1.526772e-11,1.142171e-11,0.004970814,-1.0,0.002707,0.051794,0.04764,0.102141,0.111437,0.0,0.0,0.0,0.044411,642048,0,0,0,0,0.014014,931.639789,5666.507812,97.304688,(unknown),ok,
p_sweep_hdiv_p3_pa-lor,hdiv,cube,uniform,const,pa-lor,64,512,43200,3,3,0,1,0,1,1,10000,1,1,0,3:512,1,31,6.783386e-11,1.550275e-11,0.0001649572,-1.0,0.001893,0.05272,0.107969,0.162582,0.174063,0.006918,0.001682,0.001417,0.042389,0,457920,90000,172800,415686,0.038303,1127.848994,5657.363281,94.78125,(unknown),ok,
p_sweep_hdiv_p3_fa-lor,hdiv,cube,uniform,const,fa-lor,64,512,43200,3,3,0,1,0,1,1,10000,1,1,0,3:512,1,31,6.783386e-11,1.550277e-11,0.0001649572,-1.0,0.013607,0.051718,0.111384,0.17671,0.188476,0.006606,0.001284,0.001472,0.042125,5863104,457920,90000,172800,415686,0.083072,520.030504,5749.742188,96.179688,(unknown),ok,
p_sweep_hdiv_p3_fa-ads,hdiv,cube,uniform,const,fa-ads,64,512,43200,3,3,0,1,0,1,1,10000,1,1,0,3:512,1,15,4.238328e-11,3.2387e-11,0.0001649572,-1.0,0.013886,0.110359,0.140737,0.264982,0.276779,0.0,0.0,0.0,0.093183,5863104,0,0,0,0,0.081462,530.31154,6426.109375,113.542969,(unknown),ok,
p_sweep_hdiv_p4_pa-lor,hdiv,cube,uniform,const,pa-lor,64,512,101376,4,4,0,1,0,1,1,10000,1,1,0,4:512,1,32,4.658819e-11,7.260303e-11,4.081064e-06,-1.0,0.005169,0.080497,0.146548,0.232214,0.248696,0.017018,0.003221,0.001863,0.058003,0,1084416,209088,405504,1082759,0.085363,1187.593388,5878.148438,100.195312,(unknown),ok,
p_sweep_hdiv_p4_fa-lor,hdiv,cube,uniform,const,fa-lor,64,512,101376,4,4,0,1,0,1,1,10000,1,1,0,4:512,1,32,4.658819e-11,7.260304e-11,4.081064e-06,-1.0,0.075077,0.077229,0.186699,0.339005,0.363322,0.015437,0.00275,0.001934,0.056791,29147136,1084416,209088,405504,1082759,0.47259,214.511385,6274.808594,106.652344,(unknown),ok,
p_sweep_hdiv_p4_fa-ads,hdiv,cube,uniform,const,fa-ads,64,512,101376,4,4,0,1,0,1,1,10000,1,1,0,4:512,1,12,2.658465e-11,1.53742e-11,4.081064e-06,-1.0,0.075208,0.37555,0.612233,1.062991,1.087065,0.0,0.0,0.0,0.308594,29147136,0,0,0,0,0.464903,218.058273,8378.214844,151.839844,(unknown),ok,
p_sweep_hdiv_p5_pa-lor,hdiv,cube,uniform,const,pa-lor,64,512,196800,5,5,0,1,0,1,1,10000,1,1,0,5:512,1,41,9.736363e-11,1.6719e-11,8.05451e-08,-1.0,0.004124,0.13778,0.297957,0.439861,0.468026,0.044517,0.006275,0.002852,0.082906,0,2116800,403440,787200,2102885,0.193687,1016.071798,6428.78125,110.648438,(unknown),ok,
p_sweep_hdiv_p5_fa-lor,hdiv,cube,uniform,const,fa-lor,64,512,196800,5,5,0,1,0,1,1,10000,1,1,0,5:512,1,41,9.736363e-11,1.6719e-11,8.05451e-08,-1.0,0.306763,0.127619,0.540812,0.975194,1.079778,0.038698,0.005261,0.002442,0.080773,102840000,2116800,403440,787200,2102885,3.803269,51.744955,8499.53125,135.335938,(unknown),ok,
p_sweep_hdiv_p5_fa-ads,hdiv,cube,uniform,const,fa-ads,64,512,196800,5,5,0,1,0,1,1,10000,1,1,0,5:512,1,15,8.451778e-11,4.096739e-11,8.054963e-08,-1.0,0.309422,1.17504,2.491302,3.975764,4.080602,0.0,0.0,0.0,0.970263,102840000,0,0,0,0,3.80056,51.781845,12486.992188,225.988281,(unknown),ok,
p_sweep_hdiv_p6_pa-lor,hdiv,cube,uniform,const,pa-lor,64,512,338688,6,6,0,1,0,1,1,10000,1,1,0,6:512,1,37,5.506522e-11,9.878944e-11,1.355742e-09,-1.0,0.008542,0.234929,0.437184,0.680656,0.733735,0.092999,0.010501,0.003432,0.126619,0,3656448,691488,1354752,3672031,0.283337,1195.353099,7172.769531,123.03125,(unknown),ok,
rand_conf_h1_p1_4_pa-lor,h1,cube,random,const,pa-lor,64,512,9266,1,4,0,1,0,1,1,10000,1,1,0,"1:132,2:137,3:130,4:113",1,30,5.318764e-11,1.656362e-11,0.003342514,-1.0,0.002142,0.012803,0.010571,0.025516,0.036978,0.0,0.002629,0.0,0.010083,0,250836,0,0,0,0.027086,342.101231,5087.574219,83.460938,(unknown),ok,
rand_conf_h1_p1_4_fa-lor,h1,cube,random,const,fa-lor,64,512,9266,1,4,0,1,0,1,1,10000,1,1,0,"1:132,2:137,3:130,4:113",1,30,5.318764e-11,1.656432e-11,0.003342514,-1.0,0.013443,0.012425,0.01062,0.036488,0.048187,0.0,0.002132,0.0,0.010141,708252,250836,0,0,0,0.028273,327.738969,5173.445312,85.566406,(unknown),ok,
rand_conf_h1_p1_4_fa-amg,h1,cube,random,const,fa-amg,64,512,9266,1,4,0,1,0,1,1,10000,1,1,0,"1:132,2:137,3:130,4:113",1,21,3.862655e-11,1.183686e-11,0.003342514,-1.0,0.013753,0.012219,0.011389,0.037361,0.048274,0.0,0.0,0.0,0.011951,708252,0,0,0,0,0.027698,334.542225,5193.429688,84.921875,(unknown),ok,
rand_conf_h1_p1_5_pa-lor,h1,cube,random,const,pa-lor,64,512,18565,1,5,0,1,0,1,1,10000,1,1,0,"1:102,2:101,3:104,4:105,5:100",1,32,6.593881e-11,2.340106e-11,0.003237192,-1.0,0.002374,0.018246,0.017295,0.037915,0.051484,0.0,0.004977,0.0,0.013166,0,601365,0,0,0,0.047617,389.881356,5251.738281,88.566406,(unknown),ok,
rand_conf_h1_p1_5_fa-lor,h1,cube,random,const,fa-lor,64,512,18565,1,5,0,1,0,1,1,10000,1,1,0,"1:102,2:101,3:104,4:105,5:100",1,32,6.593881e-11,2.340176e-11,0.003237192,-1.0,0.054836,0.017997,0.01902,0.091854,0.10727,0.0,0.004701,0.0,0.013182,2427069,601365,0,0,0,0.098609,188.269583,5338.949219,88.265625,(unknown),ok,
rand_conf_h1_p1_5_fa-amg,h1,cube,random,const,fa-amg,64,512,18565,1,5,0,1,0,1,1,10000,1,1,0,"1:102,2:101,3:104,4:105,5:100",1,25,4.795832e-11,2.176088e-11,0.003237192,-1.0,0.049273,0.016876,0.028461,0.09461,0.109257,0.0,0.0,0.0,0.016639,2427069,0,0,0,0,0.097896,189.640898,5402.152344,93.066406,(unknown),ok,
rand_nc1_h1_p1_4_pa-lor,h1,cube,random,const,pa-lor,64,405,7731,1,4,1,1,0,1,1,10000,1,1,0,"1:109,2:94,3:95,4:107",1,30,5.694258e-11,1.446169e-11,0.005913208,-1.0,0.272293,0.012805,0.009764,0.294862,2.339387,0.0,0.002983,0.0,0.009712,0,211403,0,0,0,0.025234,306.377818,5073.0,85.570312,(unknown),ok,
rand_nc1_h1_p1_4_fa-lor,h1,cube,random,const,fa-lor,64,405,7731,1,4,1,1,0,1,1,10000,1,1,0,"1:109,2:94,3:95,4:107",1,30,5.694258e-11,1.446157e-11,0.005913208,-1.0,0.013289,0.011966,0.01009,0.035345,0.048418,0.0,0.002338,0.0,0.009494,603779,211403,0,0,0,0.030227,255.768944,5153.175781,85.527344,(unknown),ok,
rand_nc1_h1_p1_4_fa-amg,h1,cube,random,const,fa-amg,64,405,7731,1,4,1,1,0,1,1,10000,1,1,0,"1:109,2:94,3:95,4:107",1,24,4.83233e-11,1.605636e-11,0.005913208,-1.0,0.014006,0.010799,0.011288,0.036094,0.04882,0.0,0.0,0.0,0.010462,603779,0,0,0,0,0.029813,259.316406,5186.277344,86.828125,(unknown),ok,
rand_nc1_h1_p1_5_pa-lor,h1,cube,random,const,pa-lor,64,405,12878,1,5,1,1,0,1,1,10000,1,1,0,"1:93,2:80,3:84,4:77,5:71",1,34,6.809585e-11,1.944354e-11,0.004934897,-1.0,0.00235,0.016816,0.016385,0.035551,0.050231,0.0,0.004281,0.0,0.012439,0,421110,0,0,0,0.039825,323.368781,5241.601562,86.730469,(unknown),ok,
rand_nc1_h1_p1_5_fa-lor,h1,cube,random,const,fa-lor,64,405,12878,1,5,1,1,0,1,1,10000,1,1,0,"1:93,2:80,3:84,4:77,5:71",1,34,6.809585e-11,1.944405e-11,0.004934897,-1.0,0.043228,0.016825,0.017549,0.077601,0.093553,0.0,0.004025,0.0,0.012707,1518660,421110,0,0,0,0.061998,207.714703,5326.832031,88.746094,(unknown),ok,
rand_nc1_h1_p1_5_fa-amg,h1,cube,random,const,fa-amg,64,405,12878,1,5,1,1,0,1,1,10000,1,1,0,"1:93,2:80,3:84,4:77,5:71",1,29,5.798074e-11,1.240518e-11,0.004934897,-1.0,0.047769,0.01373,0.022012,0.083512,0.09927,0.0,0.0,0.0,0.013342,1518660,0,0,0,0,0.062015,207.657763,5353.628906,90.886719,(unknown),ok,
rand_nc2_h1_p1_4_pa-lor,h1,cube,random,const,pa-lor,64,1042,18108,1,4,2,0,0,1,1,10000,1,1,0,"1:274,2:235,3:243,4:290",1,39,8.543053e-11,1.705993e-11,0.00587373,-1.0,0.002947,0.016912,0.017668,0.037527,0.062911,0.0,0.005014,0.0,0.011654,0,519272,0,0,0,0.047695,379.659254,5303.355469,89.738281,(unknown),ok,2
rand_nc2_h1_p1_4_fa-amg,h1,cube,random,const,fa-amg,64,1042,18108,1,4,2,0,0,1,1,10000,1,1,0,"1:274,2:235,3:243,4:290",1,32,5.817247e-11,1.6408e-11,0.00587373,-1.0,0.031107,0.01473,0.023535,0.069373,0.088784,0.0,0.0,0.0,0.014421,1377926,0,0,0,0,0.054806,330.399369,5426.914062,96.867188,(unknown),ok,2
rand_curved_nc1_h1_p1_4_pa-lor,h1,curved,random,const,pa-lor,64,405,8148,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:89,2:101,3:114,4:101",1,30,8.934248e-11,2.33971e-11,0.006413584,-1.0,0.003182,0.013312,0.012875,0.029369,0.046439,0.0,0.003188,0.0,0.010021,0,246854,0,0,0,0.0,0.0,5174.988281,87.203125,(unknown),ok,
rand_curved_nc1_h1_p1_4_fa-lor,h1,curved,random,const,fa-lor,64,405,8148,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:89,2:101,3:114,4:101",1,30,8.934248e-11,2.339725e-11,0.006413584,-1.0,0.018654,0.013054,0.011869,0.043577,0.060903,0.0,0.002929,0.0,0.010008,683592,246854,0,0,0,0.0,0.0,5217.742188,86.945312,(unknown),ok,
rand_curved_nc1_h1_p1_4_fa-amg,h1,curved,random,const,fa-amg,64,405,8148,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:89,2:101,3:114,4:101",1,23,3.37056e-11,7.657182e-11,0.006413584,-1.0,0.018782,0.011303,0.012424,0.04251,0.059689,0.0,0.0,0.0,0.010989,683592,0,0,0,0,0.0,0.0,5212.023438,88.335938,(unknown),ok,
rand_curved_nc2_h1_p1_4_pa-lor,h1,curved,random,const,pa-lor,64,1042,17969,1,4,2,0,0,1,1,10000,1,1.43024,0,"1:245,2:259,3:269,4:269",1,39,8.086213e-11,1.395694e-11,0.006380656,-1.0,0.004672,0.018463,0.022813,0.045948,0.071868,0.0,0.005967,0.0,0.012412,0,551459,0,0,0,0.0,0.0,5401.75,90.089844,(unknown),ok,2
rand_nc1_h1_p1_4_seed1_pa-lor,h1,cube,random,const,pa-lor,64,405,7386,1,4,1,1,0,1,1,10000,1,1,0,"1:112,2:93,3:106,4:94",1,29,8.540469e-11,1.786413e-11,0.006383794,-1.0,0.002197,0.012341,0.010214,0.024752,0.036915,0.0,0.002461,0.0,0.00969,0,208414,0,0,0,0.0,0.0,5082.21875,83.011719,(unknown),ok,
rand_nc1_h1_p1_4_seed2_pa-lor,h1,cube,random,const,pa-lor,64,405,8457,1,4,1,1,0,1,1,10000,1,1,0,"1:86,2:99,3:113,4:107",1,31,4.802515e-11,1.431369e-11,0.0052374,-1.0,0.002214,0.013666,0.012445,0.028326,0.041165,0.0,0.002601,0.0,0.010909,0,249373,0,0,0,0.0,0.0,5135.113281,86.675781,(unknown),ok,
rand_conf_hcurl_p1_4_pa-lor,hcurl,cube,random,const,pa-lor,64,512,30464,1,4,0,1,0,1,1,10000,1,1,0,"1:132,2:137,3:130,4:113",1,38,6.103009e-11,1.900093e-11,0.007110566,-1.0,0.002244,0.042867,0.103278,0.148389,0.171416,0.002926,0.004509,0.000633,0.034589,0,1333732,104351,0,181801,0.103756,293.613351,5659.464844,94.96875,(unknown),ok,
rand_conf_hcurl_p1_4_fa-lor,hcurl,cube,random,const,fa-lor,64,512,30464,1,4,0,1,0,1,1,10000,1,1,0,"1:132,2:137,3:130,4:113",1,38,6.103009e-11,1.900373e-11,0.007110566,-1.0,0.060075,0.042061,0.108132,0.210268,0.234857,0.00261,0.004038,0.000647,0.034515,5728504,1333732,104351,0,181801,0.189512,160.749333,5789.695312,99.015625,(unknown),ok,
rand_conf_hcurl_p1_4_fa-ams,hcurl,cube,random,const,fa-ams,64,512,30464,1,4,0,1,0,1,1,10000,1,1,0,"1:132,2:137,3:130,4:113",1,20,6.440891e-11,1.144345e-11,0.007110566,-1.0,0.059771,0.071815,0.11457,0.246157,0.270877,0.0,0.0,0.0,0.060628,5728504,0,0,0,0,0.188943,161.233385,5931.640625,101.300781,(unknown),ok,
rand_conf_hcurl_p1_5_pa-lor,hcurl,cube,random,const,pa-lor,64,512,60015,1,5,0,1,0,1,1,10000,1,1,0,"1:102,2:101,3:104,4:105,5:100",1,42,7.902534e-11,1.816079e-11,0.006402303,-1.0,0.00316,0.06587,0.193984,0.263014,0.309223,0.004723,0.009118,0.00083,0.050922,0,3179411,231673,0,418041,0.205739,291.704538,6023.863281,105.082031,(unknown),ok,
rand_conf_hcurl_p1_5_fa-lor,hcurl,cube,random,const,fa-lor,64,512,60015,1,5,0,1,0,1,1,10000,1,1,0,"1:102,2:101,3:104,4:105,5:100",1,42,7.902534e-11,1.816213e-11,0.006402303,-1.0,0.276069,0.064678,0.228858,0.569605,0.630745,0.004371,0.008782,0.000904,0.050371,20321813,3179411,231673,0,418041,0.881224,68.104176,6649.046875,136.839844,(unknown),ok,
rand_conf_hcurl_p1_5_fa-ams,hcurl,cube,random,const,fa-ams,64,512,60015,1,5,0,1,0,1,1,10000,1,1,0,"1:102,2:101,3:104,4:105,5:100",1,24,4.280888e-11,1.94152e-11,0.006402303,-1.0,0.285911,0.247513,0.480947,1.014371,1.075281,0.0,0.0,0.0,0.223224,20321813,0,0,0,0,0.878703,68.299493,6909.351562,135.015625,(unknown),ok,
rand_nc1_hcurl_p1_4_pa-lor,hcurl,cube,random,const,pa-lor,64,405,25648,1,4,1,1,0,1,1,10000,1,1,0,"1:109,2:94,3:95,4:107",1,38,5.894221e-11,2.185587e-11,0.01238918,-1.0,0.00232,0.043889,0.100397,0.146606,0.172022,0.002731,0.004798,0.000653,0.035544,0,1133964,89585,0,164997,0.098893,259.352327,5703.101562,97.421875,(unknown),ok,
rand_nc1_hcurl_p1_4_fa-lor,hcurl,cube,random,const,fa-lor,64,405,25648,1,4,1,1,0,1,1,10000,1,1,0,"1:109,2:94,3:95,4:107",1,38,5.894221e-11,2.185624e-11,0.01238918,-1.0,0.057985,0.043878,0.104436,0.206299,0.234125,0.002895,0.004577,0.000675,0.035509,5000640,1133964,89585,0,164997,0.180974,141.722015,5837.855469,99.78125,(unknown),ok,
rand_nc1_hcurl_p1_4_fa-ams,hcurl,cube,random,const,fa-ams,64,405,25648,1,4,1,1,0,1,1,10000,1,1,0,"1:109,2:94,3:95,4:107",1,24,6.630893e-11,1.499276e-11,0.01238918,-1.0,0.057765,0.081288,0.12694,0.265993,0.293313,0.0,0.0,0.0,0.069423,5000640,0,0,0,0,0.177724,144.313655,5958.234375,103.03125,(unknown),ok,
rand_nc1_hcurl_p1_5_pa-lor,hcurl,cube,random,const,pa-lor,64,405,42440,1,5,1,1,0,1,1,10000,1,1,0,"1:93,2:80,3:84,4:77,5:71",1,47,6.782199e-11,2.027218e-11,0.01074502,-1.0,0.002833,0.0621,0.171004,0.235937,0.284828,0.004734,0.007967,0.000768,0.04841,0,2270754,171294,0,321405,0.158903,267.080335,6074.105469,107.199219,(unknown),ok,
rand_nc1_hcurl_p1_5_fa-lor,hcurl,cube,random,const,fa-lor,64,405,42440,1,5,1,1,0,1,1,10000,1,1,0,"1:93,2:80,3:84,4:77,5:71",1,47,6.782199e-11,2.027306e-11,0.01074502,-1.0,0.227442,0.061511,0.197739,0.486692,0.544133,0.004426,0.007779,0.000767,0.048261,13290352,2270754,171294,0,321405,0.564081,75.237362,6449.710938,124.226562,(unknown),ok,
rand_nc1_hcurl_p1_5_fa-ams,hcurl,cube,random,const,fa-ams,64,405,42440,1,5,1,1,0,1,1,10000,1,1,0,"1:93,2:80,3:84,4:77,5:71",1,29,6.52721e-11,1.184346e-11,0.01074502,-1.0,0.228651,0.340452,0.374259,0.943362,1.000234,0.0,0.0,0.0,0.314418,13290352,0,0,0,0,0.521795,81.334702,6700.832031,122.296875,(unknown),ok,
rand_nc2_hcurl_p1_4_pa-lor,hcurl,cube,random,const,pa-lor,64,1042,62953,1,4,2,0,0,1,1,10000,1,1,0,"1:274,2:235,3:243,4:290",1,54,7.2663e-11,2.46698e-11,0.01233383,-1.0,0.003031,0.073632,0.204597,0.28126,0.327676,0.00476,0.01099,0.001075,0.056585,0,2858459,230745,0,423940,0.220173,285.925159,6092.074219,108.503906,(unknown),ok,2
rand_nc2_hcurl_p1_4_fa-ams,hcurl,cube,random,const,fa-ams,64,1042,62953,1,4,2,0,0,1,1,10000,1,1,0,"1:274,2:235,3:243,4:290",1,32,5.194575e-11,1.415715e-11,0.01233383,-1.0,0.12778,0.15748,0.45289,0.73815,0.790803,0.0,0.0,0.0,0.1353,12153783,0,0,0,0,0.488299,128.923084,6499.519531,115.644531,(unknown),ok,2
rand_curved_nc1_hcurl_p1_4_pa-lor,hcurl,curved,random,const,pa-lor,64,405,26675,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:89,2:101,3:114,4:101",1,41,7.361176e-11,2.168082e-11,0.01896476,-1.0,0.003474,0.049378,0.122409,0.175262,0.203983,0.002403,0.005678,0.000872,0.040211,0,1276393,96181,0,269371,0.0,0.0,5780.128906,104.214844,(unknown),ok,
rand_curved_nc1_hcurl_p1_4_fa-lor,hcurl,curved,random,const,fa-lor,64,405,26675,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:89,2:101,3:114,4:101",1,41,7.361176e-11,2.167813e-11,0.01896476,-1.0,0.088608,0.04872,0.127027,0.264355,0.293644,0.002381,0.005127,0.000896,0.040072,5395975,1276393,96181,0,269371,0.0,0.0,5887.816406,107.453125,(unknown),ok,
rand_curved_nc1_hcurl_p1_4_fa-ams,hcurl,curved,random,const,fa-ams,64,405,26675,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:89,2:101,3:114,4:101",1,24,6.224363e-11,1.687257e-11,0.01896476,-1.0,0.084593,0.106165,0.146979,0.337737,0.366585,0.0,0.0,0.0,0.093767,5395975,0,0,0,0,0.0,0.0,6014.421875,112.863281,(unknown),ok,
rand_curved_nc2_hcurl_p1_4_pa-lor,hcurl,curved,random,const,pa-lor,64,1042,62196,1,4,2,0,0,1,1,10000,1,1.43024,0,"1:245,2:259,3:269,4:269",1,55,9.473944e-11,1.588674e-11,0.01953264,-1.0,0.00526,0.085285,0.280365,0.37091,0.418357,0.004488,0.011256,0.001222,0.068188,0,2980396,235436,0,681109,0.0,0.0,6207.320312,109.160156,(unknown),ok,2
rand_nc1_hcurl_p1_4_seed1_pa-lor,hcurl,cube,random,const,pa-lor,64,405,24421,1,4,1,1,0,1,1,10000,1,1,0,"1:112,2:93,3:106,4:94",1,39,7.261941e-11,1.879426e-11,0.01277077,-1.0,0.002257,0.042177,0.100881,0.145314,0.167272,0.002557,0.004736,0.000591,0.034106,0,1101175,85683,0,157479,0.0,0.0,5695.265625,97.441406,(unknown),ok,
rand_nc1_hcurl_p1_4_seed2_pa-lor,hcurl,cube,random,const,pa-lor,64,405,27692,1,4,1,1,0,1,1,10000,1,1,0,"1:86,2:99,3:113,4:107",1,41,7.082012e-11,2.003267e-11,0.01057397,-1.0,0.002207,0.044163,0.117247,0.163617,0.186455,0.002658,0.004678,0.000634,0.035983,0,1310552,99503,0,185479,0.0,0.0,5763.832031,98.464844,(unknown),ok,
rand_conf_hdiv_p1_4_pa-lor,hdiv,cube,random,const,pa-lor,64,512,33169,1,4,0,1,0,1,1,10000,1,1,0,"1:132,2:137,3:130,4:113",1,33,7.27145e-11,1.320672e-11,0.05674873,-1.0,0.002167,0.068597,0.139262,0.210027,0.225998,0.015016,0.002244,0.001736,0.049158,0,577647,104351,202095,575681,0.056903,582.899119,5744.578125,98.011719,(unknown),ok,
rand_conf_hdiv_p1_4_fa-lor,hdiv,cube,random,const,fa-lor,64,512,33169,1,4,0,1,0,1,1,10000,1,1,0,"1:132,2:137,3:130,4:113",1,33,7.27145e-11,1.320659e-11,0.05674873,-1.0,0.033247,0.066882,0.143099,0.243229,0.261445,0.014459,0.001751,0.001757,0.048543,5349637,577647,104351,202095,575681,0.161245,205.705603,5823.167969,98.804688,(unknown),ok,
rand_conf_hdiv_p1_4_fa-ads,hdiv,cube,random,const,fa-ads,64,512,33169,1,4,0,1,0,1,1,10000,1,1,0,"1:132,2:137,3:130,4:113",1,11,3.248648e-11,2.532172e-11,0.05674873,-1.0,0.032269,0.149901,0.106279,0.288449,0.307518,0.0,0.0,0.0,0.102009,5349637,0,0,0,0,0.161514,205.363003,6006.464844,103.320312,(unknown),ok,
rand_conf_hdiv_p1_5_pa-lor,hdiv,cube,random,const,pa-lor,64,512,64389,1,5,0,1,0,1,1,10000,1,1,0,"1:102,2:101,3:104,4:105,5:100",1,33,4.959511e-11,9.144339e-11,0.04861659,-1.0,0.003068,0.118171,0.218528,0.339768,0.369668,0.036778,0.004083,0.002631,0.073457,0,1319525,231673,448563,1307575,0.148751,432.864317,6101.761719,106.261719,(unknown),ok,
rand_conf_hdiv_p1_5_fa-lor,hdiv,cube,random,const,fa-lor,64,512,64389,1,5,0,1,0,1,1,10000,1,1,0,"1:102,2:101,3:104,4:105,5:100",1,33,4.959511e-11,9.144341e-11,0.04861659,-1.0,0.171949,0.1122,0.252515,0.536664,0.580205,0.03328,0.003651,0.002438,0.072316,19362015,1319525,231673,448563,1307575,0.815961,78.911816,6538.382812,115.957031,(unknown),ok,
rand_conf_hdiv_p1_5_fa-ads,hdiv,cube,random,const,fa-ads,64,512,64389,1,5,0,1,0,1,1,10000,1,1,0,"1:102,2:101,3:104,4:105,5:100",1,13,3.315138e-11,2.157833e-11,0.04861659,-1.0,0.174239,0.588451,0.463995,1.226685,1.270471,0.0,0.0,0.0,0.446669,19362015,0,0,0,0,0.809789,79.513261,7074.902344,133.613281,(unknown),ok,
rand_nc1_hdiv_p1_4_pa-lor,hdiv,cube,random,const,pa-lor,64,405,28192,1,4,1,1,0,1,1,10000,1,1,0,"1:109,2:94,3:95,4:107",1,32,8.335902e-11,1.784433e-11,0.07162176,-1.0,0.002191,0.072228,0.125418,0.199837,0.21756,0.016596,0.002235,0.001709,0.051259,0,482380,89585,171022,524136,0.055244,510.321558,5768.027344,100.171875,(unknown),ok,
rand_nc1_hdiv_p1_4_fa-lor,hdiv,cube,random,const,fa-lor,64,405,28192,1,4,1,1,0,1,1,10000,1,1,0,"1:109,2:94,3:95,4:107",1,32,8.335902e-11,1.78445e-11,0.07162176,-1.0,0.034786,0.071595,0.130611,0.236992,0.256372,0.01604,0.001763,0.001899,0.051545,4766230,482380,89585,171022,524136,0.146654,192.234587,5852.730469,99.953125,(unknown),ok,
rand_nc1_hdiv_p1_4_fa-ads,hdiv,cube,random,const,fa-ads,64,405,28192,1,4,1,1,0,1,1,10000,1,1,0,"1:109,2:94,3:95,4:107",1,13,2.252258e-11,1.830278e-11,0.07162176,-1.0,0.030977,0.169915,0.116621,0.317513,0.336887,0.0,0.0,0.0,0.120321,4766230,0,0,0,0,0.147259,191.44546,6027.765625,107.210938,(unknown),ok,
rand_nc1_hdiv_p1_5_pa-lor,hdiv,cube,random,const,pa-lor,64,405,46367,1,5,1,1,0,1,1,10000,1,1,0,"1:93,2:80,3:84,4:77,5:71",1,39,6.269123e-11,2.042789e-11,0.0727435,-1.0,0.002789,0.115923,0.214206,0.332918,0.363144,0.039154,0.003485,0.002431,0.069258,0,966005,171294,329701,996577,0.113716,407.745287,6166.191406,107.078125,(unknown),ok,
rand_nc1_hdiv_p1_5_fa-lor,hdiv,cube,random,const,fa-lor,64,405,46367,1,5,1,1,0,1,1,10000,1,1,0,"1:93,2:80,3:84,4:77,5:71",1,39,6.269123e-11,2.042819e-11,0.0727435,-1.0,0.135123,0.110898,0.239233,0.485254,0.525465,0.036192,0.002891,0.002311,0.068985,13270675,966005,171294,329701,996577,0.561644,82.555839,6466.792969,112.855469,(unknown),ok,
rand_nc1_hdiv_p1_5_fa-ads,hdiv,cube,random,const,fa-ads,64,405,46367,1,5,1,1,0,1,1,10000,1,1,0,"1:93,2:80,3:84,4:77,5:71",1,15,8.779306e-11,5.897524e-11,0.0727435,-1.0,0.14337,0.68526,0.3541,1.18273,1.22313,0.0,0.0,0.0,0.560013,13270675,0,0,0,0,0.576724,80.397146,6869.519531,124.753906,(unknown),ok,
rand_nc2_hdiv_p1_4_pa-lor,hdiv,cube,random,const,pa-lor,64,1042,72121,1,4,2,0,0,1,1,10000,1,1,0,"1:274,2:235,3:243,4:290",1,41,9.232367e-11,1.741299e-11,0.07130082,-1.0,0.002729,0.127788,0.240161,0.370678,0.396848,0.031976,0.003865,0.002847,0.08866,0,1246027,230745,437404,1385535,0.114196,631.555903,6187.40625,111.066406,(unknown),ok,2
rand_nc2_hdiv_p1_4_fa-ads,hdiv,cube,random,const,fa-ads,64,1042,72121,1,4,2,0,0,1,1,10000,1,1,0,"1:274,2:235,3:243,4:290",1,18,5.079695e-11,3.4642e-11,0.07130082,-1.0,0.072258,0.402573,0.37473,0.849562,0.8807,0.0,0.0,0.0,0.234408,12234605,0,0,0,0,0.344817,209.1572,6728.425781,121.804688,(unknown),ok,2
rand_curved_nc1_hdiv_p1_4_pa-lor,hdiv,curved,random,const,pa-lor,64,405,28967,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:89,2:101,3:114,4:101",1,33,6.076574e-11,1.720575e-11,0.07040472,-1.0,0.003228,0.079056,0.146828,0.229112,0.250688,0.015699,0.002737,0.00217,0.057968,0,520247,96181,183199,824003,0.0,0.0,5847.523438,103.917969,(unknown),ok,
rand_curved_nc1_hdiv_p1_4_fa-lor,hdiv,curved,random,const,fa-lor,64,405,28967,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:89,2:101,3:114,4:101",1,33,6.076574e-11,1.720541e-11,0.07040472,-1.0,0.053236,0.078179,0.148003,0.279419,0.301045,0.015364,0.002328,0.002247,0.057703,4892689,520247,96181,183199,824003,0.0,0.0,5918.808594,108.425781,(unknown),ok,
rand_curved_nc1_hdiv_p1_4_fa-ads,hdiv,curved,random,const,fa-ads,64,405,28967,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:89,2:101,3:114,4:101",1,13,2.502958e-11,2.341377e-11,0.07040472,-1.0,0.057936,0.311302,0.136787,0.506026,0.527987,0.0,0.0,0.0,0.253836,4892689,0,0,0,0,0.0,0.0,6135.828125,119.207031,(unknown),ok,
rand_curved_nc2_hdiv_p1_4_pa-lor,hdiv,curved,random,const,pa-lor,64,1042,71024,1,4,2,0,0,1,1,10000,1,1.43024,0,"1:245,2:259,3:269,4:269",1,41,5.465218e-11,1.12269e-11,0.0700025,-1.0,0.005512,0.136665,0.250715,0.392892,0.426463,0.029966,0.004764,0.00331,0.098289,0,1275886,235436,445999,2110958,0.0,0.0,6267.289062,112.21875,(unknown),ok,2
rand_nc1_hdiv_p1_4_seed1_pa-lor,hdiv,cube,random,const,pa-lor,64,405,26770,1,4,1,1,0,1,1,10000,1,1,0,"1:112,2:93,3:106,4:94",1,33,9.88857e-11,1.600483e-11,0.07556182,-1.0,0.002159,0.066817,0.124278,0.193254,0.209015,0.015349,0.002134,0.001722,0.047084,0,461028,85683,163709,503353,0.0,0.0,5763.8125,99.429688,(unknown),ok,
rand_nc1_hdiv_p1_4_seed2_pa-lor,hdiv,cube,random,const,pa-lor,64,405,30013,1,4,1,1,0,1,1,10000,1,1,0,"1:86,2:99,3:113,4:107",1,34,8.219359e-11,1.131295e-11,0.06554146,-1.0,0.002146,0.070394,0.144209,0.216749,0.232459,0.015501,0.002151,0.001824,0.050486,0,538553,99503,189345,582297,0.0,0.0,5842.082031,102.179688,(unknown),ok,
jump_h1_c1_pa-lor,h1,cube,graded,jump,pa-lor,64,960,9199,1,3,1,1,0,1,1,1,1,1,1,"1:346,2:418,3:196",1,40,9.769982e-11,1.578214e-11,-1.0,2.756838e-12,0.001832,0.01258,0.012379,0.02679,0.048893,0.0,0.003111,0.0,0.009338,0,152891,0,0,0,0.0,0.0,5061.164062,84.871094,(unknown),ok,
jump_h1_c1e2_pa-lor,h1,cube,graded,jump,pa-lor,64,960,9199,1,3,1,1,0,1,1,100,1,1,1,"1:346,2:418,3:196",1,36,6.241694e-11,5.885032e-11,-1.0,6.224038e-11,0.00136,0.010229,0.009782,0.021372,0.033438,0.0,0.002821,0.0,0.007286,0,152891,0,0,0,0.0,0.0,5050.867188,85.582031,(unknown),ok,
jump_h1_c1e4_pa-lor,h1,cube,graded,jump,pa-lor,64,960,9199,1,3,1,1,0,1,1,10000,1,1,1,"1:346,2:418,3:196",1,36,5.627762e-11,6.047497e-11,-1.0,6.80379e-11,0.001291,0.010587,0.010119,0.021998,0.033729,0.0,0.002822,0.0,0.007685,0,152891,0,0,0,0.0,0.0,5054.660156,84.085938,(unknown),ok,
jump_h1_c1e6_pa-lor,h1,cube,graded,jump,pa-lor,64,960,9199,1,3,1,1,0,1,1,1000000.0,1,1,1,"1:346,2:418,3:196",1,36,5.605498e-11,6.100796e-11,-1.0,6.758617e-11,0.001323,0.010651,0.010059,0.022032,0.033741,0.0,0.002833,0.0,0.007709,0,152891,0,0,0,0.0,0.0,5048.246094,83.921875,(unknown),ok,
jump_h1_c1e8_pa-lor,h1,cube,graded,jump,pa-lor,64,960,9199,1,3,1,1,0,1,1,100000000.0,1,1,1,"1:346,2:418,3:196",1,36,5.605263e-11,6.101373e-11,-1.0,1.464913e-09,0.001275,0.010425,0.010104,0.021804,0.033835,0.0,0.002912,0.0,0.007429,0,152891,0,0,0,0.0,0.0,5061.894531,84.398438,(unknown),ok,
jump_hcurl_c1_pa-lor,hcurl,cube,graded,jump,pa-lor,64,960,27354,1,3,1,1,0,1,1,1,1,1,1,"1:346,2:418,3:196",1,46,8.213802e-11,2.469164e-11,-1.0,4.507238e-11,0.001726,0.040324,0.116354,0.158404,0.178321,0.001912,0.005695,0.000768,0.031638,0,758174,63297,0,85585,0.0,0.0,5582.5625,97.847656,(unknown),ok,
jump_hcurl_c1e2_pa-lor,hcurl,cube,graded,jump,pa-lor,64,960,27354,1,3,1,1,0,1,1,100,1,1,1,"1:346,2:418,3:196",1,47,9.564068e-11,1.559787e-11,-1.0,3.179743e-11,0.001647,0.038958,0.118899,0.159503,0.179131,0.001895,0.005677,0.000606,0.030661,0,758174,63297,0,85585,0.0,0.0,5576.351562,98.203125,(unknown),ok,
jump_hcurl_c1e4_pa-lor,hcurl,cube,graded,jump,pa-lor,64,960,27354,1,3,1,1,0,1,1,10000,1,1,1,"1:346,2:418,3:196",1,40,8.832854e-11,5.655197e-11,-1.0,2.037281e-09,0.00171,0.050709,0.095908,0.148327,0.168278,0.002055,0.010612,0.000796,0.0371,0,758174,63297,0,85585,0.0,0.0,5541.820312,99.511719,(unknown),ok,
jump_hcurl_c1e6_pa-lor,hcurl,cube,graded,jump,pa-lor,64,960,27354,1,3,1,1,0,1,1,1000000.0,1,1,1,"1:346,2:418,3:196",1,45,7.660093e-11,3.854782e-11,-1.0,5.240297e-09,0.001608,0.0386,0.105368,0.145576,0.165362,0.002149,0.005908,0.000629,0.029735,0,758174,63297,0,85585,0.0,0.0,5559.292969,97.953125,(unknown),ok,
jump_hcurl_c1e8_pa-lor,hcurl,cube,graded,jump,pa-lor,64,960,27354,1,3,1,1,0,1,1,100000000.0,1,1,1,"1:346,2:418,3:196",1,45,7.640088e-11,4.076184e-11,-1.0,6.529997e-09,0.001641,0.037605,0.102995,0.142241,0.162167,0.001923,0.00559,0.000591,0.029365,0,758174,63297,0,85585,0.0,0.0,5556.617188,97.296875,(unknown),ok,
jump_hdiv_c1_pa-lor,hdiv,cube,graded,jump,pa-lor,64,960,27138,1,3,1,1,0,1,1,1,1,1,1,"1:346,2:418,3:196",1,31,9.556544e-11,1.269903e-11,-1.0,2.063309e-11,0.002748,0.06439,0.119,0.186138,0.199641,0.012042,0.002431,0.002011,0.047661,0,331674,63297,122458,263126,0.0,0.0,5684.863281,98.613281,(unknown),ok,
jump_hdiv_c1e2_pa-lor,hdiv,cube,graded,jump,pa-lor,64,960,27138,1,3,1,1,0,1,1,100,1,1,1,"1:346,2:418,3:196",1,32,7.424399e-11,2.655271e-11,-1.0,1.795317e-11,0.002887,0.063968,0.119149,0.186004,0.199364,0.012104,0.002449,0.001564,0.047599,0,331674,63297,122458,263126,0.0,0.0,5647.363281,100.671875,(unknown),ok,
jump_hdiv_c1e4_pa-lor,hdiv,cube,graded,jump,pa-lor,64,960,27138,1,3,1,1,0,1,1,10000,1,1,1,"1:346,2:418,3:196",1,33,6.947562e-11,2.465651e-11,-1.0,3.354385e-11,0.00273,0.060309,0.116653,0.179692,0.192619,0.011658,0.002272,0.001585,0.044483,0,331674,63297,122458,263126,0.0,0.0,5652.359375,100.085938,(unknown),ok,
jump_hdiv_c1e6_pa-lor,hdiv,cube,graded,jump,pa-lor,64,960,27138,1,3,1,1,0,1,1,1000000.0,1,1,1,"1:346,2:418,3:196",1,33,5.461317e-11,4.494575e-11,-1.0,6.18935e-10,0.002856,0.060315,0.110413,0.173584,0.186623,0.011702,0.00235,0.00148,0.044479,0,331674,63297,122458,263126,0.0,0.0,5646.976562,99.375,(unknown),ok,
jump_hdiv_c1e8_pa-lor,hdiv,cube,graded,jump,pa-lor,64,960,27138,1,3,1,1,0,1,1,100000000.0,1,1,1,"1:346,2:418,3:196",1,32,7.49455e-11,5.940856e-11,-1.0,3.29709e-09,0.002673,0.065106,0.114428,0.182207,0.195462,0.011815,0.002397,0.001611,0.049031,0,331674,63297,122458,263126,0.0,0.0,5647.109375,98.679688,(unknown),ok,
lowbeta_hcurl_b1_pa-lor,hcurl,cube,graded,const,pa-lor,64,405,11655,1,3,1,1,0,1,1,10000,1,1,1,"1:147,2:174,3:84",1,44,5.785677e-11,2.451531e-11,-1.0,4.830112e-11,0.001616,0.030441,0.075517,0.107573,0.122397,0.001784,0.003296,0.000591,0.024533,0,390053,28452,0,43992,0.0,0.0,5371.558594,92.808594,(unknown),ok,
lowbeta_hcurl_b1e-2_pa-lor,hcurl,cube,graded,const,pa-lor,64,405,11655,1,3,1,1,0,1,0.01,10000,1,1,1,"1:147,2:174,3:84",1,42,8.122199e-11,2.336575e-11,-1.0,4.452477e-10,0.002025,0.043762,0.072246,0.118033,2.630726,0.001942,0.003264,0.000556,0.037835,0,390053,28452,0,43992,0.0,0.0,5374.339844,92.757812,(unknown),ok,
lowbeta_hcurl_b1e-4_pa-lor,hcurl,cube,graded,const,pa-lor,64,405,11655,1,3,1,1,0,1,0.0001,10000,1,1,1,"1:147,2:174,3:84",1,40,9.544827e-11,1.79095e-11,-1.0,3.270055e-09,0.001606,0.029928,0.068529,0.100063,0.114656,0.001802,0.003255,0.000591,0.024089,0,390053,28452,0,43992,0.0,0.0,5365.191406,92.824219,(unknown),ok,
lowbeta_hcurl_b1e-6_pa-lor,hcurl,cube,graded,const,pa-lor,64,405,11655,1,3,1,1,0,1,1e-06,10000,1,1,1,"1:147,2:174,3:84",1,37,6.250425e-11,2.160279e-11,-1.0,4.171899e-08,0.0016,0.029906,0.063975,0.095482,0.110157,0.001795,0.003134,0.00058,0.024217,0,390053,28452,0,43992,0.0,0.0,5363.351562,92.796875,(unknown),ok,
lowbeta_hcurl_b1e-8_pa-lor,hcurl,cube,graded,const,pa-lor,64,405,11655,1,3,1,1,0,1,1e-08,10000,1,1,1,"1:147,2:174,3:84",1,34,9.871963e-11,2.560638e-11,-1.0,9.346629e-07,0.001609,0.030169,0.059288,0.091066,0.1063,0.001827,0.003269,0.000556,0.024323,0,390053,28452,0,43992,0.0,0.0,5362.003906,92.371094,(unknown),ok,
lowbeta_hdiv_b1_pa-lor,hdiv,cube,graded,const,pa-lor,64,405,11529,1,3,1,1,0,1,1,10000,1,1,1,"1:147,2:174,3:84",1,31,8.932486e-11,1.48898e-11,-1.0,1.348949e-11,0.001879,0.048034,0.08534,0.135254,0.146111,0.008191,0.001649,0.001406,0.036463,0,144891,28452,54136,136462,0.0,0.0,5398.816406,93.679688,(unknown),ok,
lowbeta_hdiv_b1e-2_pa-lor,hdiv,cube,graded,const,pa-lor,64,405,11529,1,3,1,1,0,1,0.01,10000,1,1,1,"1:147,2:174,3:84",1,29,7.653434e-11,2.251628e-11,-1.0,1.964202e-10,0.001894,0.047243,0.078247,0.127385,0.138836,0.008124,0.001616,0.00141,0.035648,0,144891,28452,54136,136462,0.0,0.0,5399.410156,93.941406,(unknown),ok,
lowbeta_hdiv_b1e-4_pa-lor,hdiv,cube,graded,const,pa-lor,64,405,11529,1,3,1,1,0,1,0.0001,10000,1,1,1,"1:147,2:174,3:84",1,27,3.886734e-11,2.06806e-11,-1.0,2.884579e-09,0.001907,0.047418,0.073064,0.122389,0.133321,0.008162,0.001648,0.001403,0.035774,0,144891,28452,54136,136462,0.0,0.0,5385.195312,93.523438,(unknown),ok,
lowbeta_hdiv_b1e-6_pa-lor,hdiv,cube,graded,const,pa-lor,64,405,11529,1,3,1,1,0,1,1e-06,10000,1,1,1,"1:147,2:174,3:84",1,26,5.895447e-11,1.930002e-11,-1.0,2.911034e-08,0.001924,0.046987,0.07193,0.120842,0.132137,0.008422,0.001722,0.001321,0.035254,0,144891,28452,54136,136462,0.0,0.0,5388.316406,94.722656,(unknown),ok,
lowbeta_hdiv_b1e-8_pa-lor,hdiv,cube,graded,const,pa-lor,64,405,11529,1,3,1,1,0,1,1e-08,10000,1,1,1,"1:147,2:174,3:84",1,25,5.868695e-11,2.222485e-11,-1.0,2.391753e-06,0.001884,0.047547,0.069411,0.118842,0.130532,0.008536,0.001625,0.001356,0.035707,0,144891,28452,54136,136462,0.0,0.0,5394.246094,93.417969,(unknown),ok,
stretch_h1_ar1_pa-lor,h1,stretched,uniform,const,pa-lor,64,512,15625,3,3,0,1,0,1,1,10000,1,1,0,3:512,1,41,8.838215e-11,1.980051e-11,4.810037e-06,-1.0,0.002007,0.014225,0.01627,0.032502,0.04106,0.0,0.001992,0.0,0.012086,0,255261,0,0,0,0.0,0.0,5137.425781,83.980469,(unknown),ok,
stretch_h1_ar5_pa-lor,h1,stretched,uniform,const,pa-lor,64,512,15625,3,3,0,1,0,1,1,10000,5,5,0,3:512,1,48,7.897019e-11,1.616218e-11,5.161727e-05,-1.0,0.001997,0.014177,0.019496,0.03567,0.044617,0.0,0.002012,0.0,0.012061,0,257495,0,0,0,0.0,0.0,5214.648438,86.6875,(unknown),ok,
stretch_h1_ar10_pa-lor,h1,stretched,uniform,const,pa-lor,64,512,15625,3,3,0,1,0,1,1,10000,10,10,0,3:512,1,51,7.843792e-11,1.928318e-11,0.0001453199,-1.0,0.001974,0.015033,0.01994,0.036947,0.045561,0.0,0.002078,0.0,0.012842,0,254993,0,0,0,0.0,0.0,5221.128906,85.054688,(unknown),ok,
stretch_h1_ar25_pa-lor,h1,stretched,uniform,const,pa-lor,64,512,15625,3,3,0,1,0,1,1,10000,25,25,0,3:512,1,59,7.704856e-11,2.012988e-11,0.000392617,-1.0,0.002091,0.015205,0.024486,0.041783,0.050688,0.0,0.002023,0.0,0.01307,0,254677,0,0,0,0.0,0.0,5252.878906,87.425781,(unknown),ok,
stretch_h1_ar50_pa-lor,h1,stretched,uniform,const,pa-lor,64,512,15625,3,3,0,1,0,1,1,10000,50,50,0,3:512,1,63,6.989529e-11,2.204288e-11,0.0006835834,-1.0,0.002012,0.014455,0.024634,0.041102,0.050186,0.0,0.001938,0.0,0.012398,0,251165,0,0,0,0.0,0.0,5298.421875,93.390625,(unknown),ok,
stretch_h1_ar100_pa-lor,h1,stretched,uniform,const,pa-lor,64,512,15625,3,3,0,1,0,1,1,10000,100,100,0,3:512,1,69,9.708683e-11,2.518011e-11,0.001059725,-1.0,0.002001,0.014141,0.027134,0.043276,0.05263,0.0,0.002003,0.0,0.012004,0,253009,0,0,0,0.0,0.0,5266.269531,90.699219,(unknown),ok,
stretch_hcurl_ar1_pa-lor,hcurl,stretched,uniform,const,pa-lor,64,512,45000,3,3,0,1,0,1,1,10000,1,1,0,3:512,1,45,6.682619e-11,1.849524e-11,9.635662e-06,-1.0,0.002164,0.039067,0.117442,0.158672,0.171047,0.001331,0.003532,0.000462,0.033562,0,1351170,90000,0,138414,0.0,0.0,5630.101562,94.761719,(unknown),ok,
stretch_hcurl_ar5_pa-lor,hcurl,stretched,uniform,const,pa-lor,64,512,45000,3,3,0,1,0,1,1,10000,5,5,0,3:512,1,50,6.14069e-11,2.063756e-11,0.0001040286,-1.0,0.002177,0.038795,0.127556,0.168529,0.181273,0.001378,0.003502,0.000588,0.033127,0,1357670,90000,0,141966,0.0,0.0,5655.664062,95.050781,(unknown),ok,
stretch_hcurl_ar10_pa-lor,hcurl,stretched,uniform,const,pa-lor,64,512,45000,3,3,0,1,0,1,1,10000,10,10,0,3:512,1,55,8.099808e-11,1.630685e-11,0.0002937082,-1.0,0.00227,0.038475,0.138567,0.179312,0.192009,0.001412,0.00349,0.00056,0.032877,0,1350678,90000,0,139022,0.0,0.0,5658.085938,95.234375,(unknown),ok,
stretch_hcurl_ar25_pa-lor,hcurl,stretched,uniform,const,pa-lor,64,512,45000,3,3,0,1,0,1,1,10000,25,25,0,3:512,1,62,9.555282e-11,2.336314e-11,0.000795692,-1.0,0.002228,0.039162,0.15503,0.19642,0.209813,0.001415,0.003666,0.000476,0.033427,0,1350834,90000,0,138990,0.0,0.0,5694.378906,98.046875,(unknown),ok,
stretch_hcurl_ar50_pa-lor,hcurl,stretched,uniform,const,pa-lor,64,512,45000,3,3,0,1,0,1,1,10000,50,50,0,3:512,1,68,8.267558e-11,2.515316e-11,0.00138749,-1.0,0.002161,0.039859,0.17232,0.214341,0.227997,0.001379,0.003495,0.000504,0.034332,0,1341494,90000,0,137134,0.0,0.0,5735.042969,100.40625,(unknown),ok,
stretch_hcurl_ar100_pa-lor,hcurl,stretched,uniform,const,pa-lor,64,512,45000,3,3,0,1,0,1,1,10000,100,100,0,3:512,1,74,8.392042e-11,2.274137e-11,0.002153542,-1.0,0.002306,0.038716,0.181165,0.222187,0.234716,0.001415,0.003488,0.000483,0.033175,0,1346938,90000,0,137966,0.0,0.0,5717.179688,101.582031,(unknown),ok,
stretch_hdiv_ar1_pa-lor,hdiv,stretched,uniform,const,pa-lor,64,512,43200,3,3,0,1,0,1,1,10000,1,1,0,3:512,1,31,6.783386e-11,1.550275e-11,0.0001649572,-1.0,0.001851,0.053107,0.107705,0.162663,0.172953,0.006867,0.001734,0.001294,0.042886,0,457920,90000,172800,415686,0.0,0.0,5648.320312,94.625,(unknown),ok,
stretch_hdiv_ar5_pa-lor,hdiv,stretched,uniform,const,pa-lor,64,512,43200,3,3,0,1,0,1,1,10000,5,5,0,3:512,1,31,8.933203e-11,2.062174e-11,0.001163164,-1.0,0.001884,0.050772,0.10387,0.156526,0.167171,0.006708,0.001713,0.001487,0.040483,0,457920,90000,172800,427590,0.0,0.0,5634.480469,94.492188,(unknown),ok,
stretch_hdiv_ar10_pa-lor,hdiv,stretched,uniform,const,pa-lor,64,512,43200,3,3,0,1,0,1,1,10000,10,10,0,3:512,1,29,6.579118e-11,9.228132e-11,0.002190899,-1.0,0.001907,0.050539,0.094099,0.146546,0.156586,0.006714,0.001825,0.001331,0.040287,0,457920,90000,172800,418550,0.0,0.0,5649.75,95.089844,(unknown),ok,
stretch_hdiv_ar25_pa-lor,hdiv,stretched,uniform,const,pa-lor,64,512,43200,3,3,0,1,0,1,1,10000,25,25,0,3:512,1,35,9.733285e-11,2.333989e-11,0.003827294,-1.0,0.001855,0.051027,0.116704,0.169586,0.180153,0.006763,0.001666,0.001389,0.040889,0,457920,90000,172800,417710,0.0,0.0,5654.792969,94.734375,(unknown),ok,
stretch_hdiv_ar50_pa-lor,hdiv,stretched,uniform,const,pa-lor,64,512,43200,3,3,0,1,0,1,1,10000,50,50,0,3:512,1,37,6.937084e-11,7.298089e-11,0.005096137,-1.0,0.001917,0.051276,0.120958,0.174152,0.18476,0.006911,0.001719,0.001351,0.040946,0,457920,90000,172800,411534,0.0,0.0,5664.871094,94.769531,(unknown),ok,
stretch_hdiv_ar100_pa-lor,hdiv,stretched,uniform,const,pa-lor,64,512,43200,3,3,0,1,0,1,1,10000,100,100,0,3:512,1,42,5.874035e-11,6.475813e-11,0.006284679,-1.0,0.001956,0.050943,0.133899,0.186797,0.19665,0.006795,0.001811,0.00133,0.040714,0,457920,90000,172800,415062,0.0,0.0,5655.566406,96.214844,(unknown),ok,
curved_graded_h1_pa-lor,h1,curved,graded,const,pa-lor,64,405,6601,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:154,2:174,4:77",1,38,7.568486e-11,2.344468e-11,0.008832528,-1.0,0.00324,0.01162,0.012158,0.027019,0.0436,0.0,0.003394,0.0,0.008164,0,140557,0,0,0,0.0,0.0,5087.394531,87.128906,(unknown),ok,
curved_graded_h1_fa-lor,h1,curved,graded,const,fa-lor,64,405,6601,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:154,2:174,4:77",1,38,7.568486e-11,2.34447e-11,0.008832528,-1.0,0.028657,0.01099,0.014362,0.054009,0.070554,0.0,0.002752,0.0,0.008134,964513,140557,0,0,0,0.0,0.0,5103.367188,88.933594,(unknown),ok,
curved_graded_h1_fa-amg,h1,curved,graded,const,fa-amg,64,405,6601,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:154,2:174,4:77",1,18,3.570003e-11,4.452481e-11,0.008832528,-1.0,0.028132,0.014058,0.021165,0.063354,0.080039,0.0,0.0,0.0,0.013635,964513,0,0,0,0,0.0,0.0,5126.707031,92.769531,(unknown),ok,
curved_graded_hcurl_pa-lor,hcurl,curved,graded,const,pa-lor,64,405,19656,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:154,2:174,4:77",1,50,9.121174e-11,1.843943e-11,0.02902991,-1.0,0.003553,0.040336,0.116015,0.159904,0.191802,0.001929,0.005737,0.000958,0.031511,0,696422,45092,0,123823,0.0,0.0,5543.25,98.285156,(unknown),ok,
curved_graded_hcurl_fa-lor,hcurl,curved,graded,const,fa-lor,64,405,19656,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:154,2:174,4:77",1,50,9.121174e-11,1.84396e-11,0.02902991,-1.0,0.157558,0.039559,0.15428,0.351397,0.382858,0.001986,0.005298,0.000897,0.031156,6091284,696422,45092,0,123823,0.0,0.0,5631.035156,103.175781,(unknown),ok,
curved_graded_hcurl_fa-ams,hcurl,curved,graded,const,fa-ams,64,405,19656,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:154,2:174,4:77",1,20,9.314106e-11,7.94611e-12,0.02902991,-1.0,0.14765,0.132478,0.368547,0.648674,0.679823,0.0,0.0,0.0,0.120258,6091284,0,0,0,0,0.0,0.0,5800.601562,115.644531,(unknown),ok,
curved_graded_hdiv_pa-lor,hdiv,curved,graded,const,pa-lor,64,405,19530,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:154,2:174,4:77",1,35,6.914095e-11,1.517224e-11,0.1117024,-1.0,0.003697,0.070445,0.124398,0.198541,0.219511,0.018005,0.002903,0.002217,0.04687,0,238740,45092,88038,378824,0.0,0.0,5573.847656,97.496094,(unknown),ok,
curved_graded_hdiv_fa-lor,hdiv,curved,graded,const,fa-lor,64,405,19530,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:154,2:174,4:77",1,35,6.914095e-11,1.517248e-11,0.1117024,-1.0,0.089344,0.070053,0.139442,0.298839,0.319897,0.018139,0.002535,0.002243,0.046684,4242252,238740,45092,88038,378824,0.0,0.0,5631.605469,102.042969,(unknown),ok,
curved_graded_hdiv_fa-ads,hdiv,curved,graded,const,fa-ads,64,405,19530,1,4,1,1,0,1,1,10000,1,1.42439,0,"1:154,2:174,4:77",1,11,9.0164e-11,7.19255e-11,0.1117024,-1.0,0.087468,0.466478,0.330376,0.884321,0.905702,0.0,0.0,0.0,0.386532,4242252,0,0,0,0,0.0,0.0,5938.253906,128.246094,(unknown),ok,
fichera_h1_r2_pa-lor,h1,fichera,graded,const,pa-lor,64,4172,69092,1,4,2,1,2,1,1,10000,1,1,0,"1:1372,2:1862,4:938",1,42,6.240584e-11,2.12264e-11,0.0007843,-1.0,0.005002,0.043134,0.05244,0.100577,0.135333,0.0,0.020651,0.0,0.022338,0,1781316,0,0,0,0.1992,346.847128,5636.441406,96.648438,(unknown),ok,
fichera_h1_r2_fa-lor,h1,fichera,graded,const,fa-lor,64,4172,69092,1,4,2,1,2,1,1,10000,1,1,0,"1:1372,2:1862,4:938",1,42,6.240584e-11,2.122649e-11,0.0007843,-1.0,0.138826,0.042839,0.065981,0.247646,0.288547,0.0,0.020509,0.0,0.022211,10177214,1781316,0,0,0,0.497213,138.958583,5798.613281,103.464844,(unknown),ok,
fichera_h1_r2_fa-amg,h1,fichera,graded,const,fa-amg,64,4172,69092,1,4,2,1,2,1,1,10000,1,1,0,"1:1372,2:1862,4:938",1,22,9.403459e-11,1.21544e-11,0.0007843,-1.0,0.138534,0.044707,0.105185,0.288425,0.329005,0.0,0.0,0.0,0.044308,10177214,0,0,0,0,0.495143,139.539388,5903.527344,109.320312,(unknown),ok,
fichera_h1_r3_pa-lor,h1,fichera,graded,const,pa-lor,64,33474,577458,1,4,2,1,3,1,1,10000,1,1,0,"1:10997,2:14945,4:7532",1,45,7.364902e-11,1.632661e-11,8.578035e-05,-1.0,0.031583,0.28231,0.325916,0.639809,0.810856,0.0,0.204887,0.0,0.077342,0,13398444,0,0,0,1.837382,314.283057,6862.835938,131.816406,(unknown),ok,
fichera_h1_r3_fa-lor,h1,fichera,graded,const,fa-lor,64,33474,577458,1,4,2,1,3,1,1,10000,1,1,0,"1:10997,2:14945,4:7532",1,45,7.364902e-11,1.632713e-11,8.578035e-05,-1.0,1.150839,0.260686,0.478495,1.89002,2.120305,0.0,0.184157,0.0,0.076118,97329728,13398444,0,0,0,4.675804,123.499186,9625.613281,298.492188,(unknown),ok,
fichera_h1_r3_fa-amg,h1,fichera,graded,const,fa-amg,64,33474,577458,1,4,2,1,3,1,1,10000,1,1,0,"1:10997,2:14945,4:7532",1,23,5.851452e-11,1.402344e-11,8.578035e-05,-1.0,1.173322,0.256349,1.193837,2.623507,2.858975,0.0,0.0,0.0,0.254206,97329728,0,0,0,0,4.81457,119.939691,9520.859375,298.808594,(unknown),ok,
fichera_h1_r4_pa-lor,h1,fichera,graded,const,pa-lor,64,269556,4806638,1,4,2,1,4,1,1,10000,1,1,0,"1:87521,2:121030,4:61005",1,47,6.527494e-11,1.548447e-11,1.879669e-05,-1.0,0.248948,3.834316,2.600375,6.683639,7.999216,0.0,3.373227,0.0,0.458299,0,94305492,0,0,0,14.97376,321.004071,12762.339844,333.601562,(unknown),ok,
fichera_hcurl_r2_pa-lor,hcurl,fichera,graded,const,pa-lor,64,4172,214395,1,4,2,1,2,1,1,10000,1,1,0,"1:1372,2:1862,4:938",1,49,7.429888e-11,2.486177e-11,0.00154891,-1.0,0.009608,0.193841,0.703782,0.90723,1.032469,0.006804,0.050981,0.002568,0.132521,0,9206681,626494,0,1016974,1.008593,212.568442,6573.496094,123.25,(unknown),ok,
fichera_hcurl_r2_fa-lor,hcurl,fichera,graded,const,fa-lor,64,4172,214395,1,4,2,1,2,1,1,10000,1,1,0,"1:1372,2:1862,4:938",1,49,7.429888e-11,2.486264e-11,0.00154891,-1.0,0.664622,0.191438,0.865585,1.721644,1.905853,0.006888,0.051515,0.002953,0.129742,68081811,9206681,626494,0,1016974,3.80833,56.296335,8508.878906,243.109375,(unknown),ok,
fichera_hcurl_r2_fa-ams,hcurl,fichera,graded,const,fa-ams,64,4172,214395,1,4,2,1,2,1,1,10000,1,1,0,"1:1372,2:1862,4:938",1,20,3.666048e-11,2.05912e-11,0.00154891,-1.0,0.664172,0.583121,1.743377,2.99067,3.176838,0.0,0.0,0.0,0.522475,68081811,0,0,0,0,3.78956,56.575175,8582.890625,243.199219,(unknown),ok,
fichera_hcurl_r3_pa-lor,hcurl,fichera,graded,const,pa-lor,64,33474,1767723,1,4,2,1,3,1,1,10000,1,1,0,"1:10997,2:14945,4:7532",1,53,8.467904e-11,2.007826e-11,0.0002343628,-1.0,0.069,1.688589,5.226974,6.984563,7.787248,0.034824,0.726754,0.01699,0.907175,0,69139123,4645538,0,7448862,8.508593,207.757379,10263.605469,267.148438,(unknown),ok,
fichera_hcurl_r3_fa-lor,hcurl,fichera,graded,const,fa-lor,64,33474,1767723,1,4,2,1,3,1,1,10000,1,1,0,"1:10997,2:14945,4:7532",1,53,8.467904e-11,2.008156e-11,0.0002343628,-1.0,5.410013,1.68841,7.091007,14.189429,15.548251,0.037994,0.716544,0.018331,0.912267,617598195,69139123,4645538,0,7448862,35.077086,50.395378,29954.953125,1408.117188,(unknown),ok,
fichera_hcurl_r3_fa-ams,hcurl,fichera,graded,const,fa-ams,64,33474,1767723,1,4,2,1,3,1,1,10000,1,1,0,"1:10997,2:14945,4:7532",1,21,9.158319e-11,2.561643e-11,0.0002343628,-1.0,5.499324,4.136253,18.001419,27.636996,28.982835,0.0,0.0,0.0,3.712126,617598195,0,0,0,0,34.399565,51.387946,29947.867188,1408.316406,(unknown),ok,
fichera_hcurl_r4_pa-lor,hcurl,fichera,graded,const,pa-lor,64,269556,14573631,1,4,2,1,4,1,1,10000,1,1,0,"1:87521,2:121030,4:61005",1,56,7.161325e-11,1.727376e-11,5.49319e-05,-1.0,0.543425,26.356399,40.513579,67.413403,73.53273,0.355474,13.059595,0.138,12.793158,0,495278937,33799278,0,53866296,73.010103,199.611155,31747.070312,1205.59375,(unknown),ok,
fichera_hdiv_r2_pa-lor,hdiv,fichera,graded,const,pa-lor,64,4172,221604,1,4,2,1,2,1,1,10000,1,1,0,"1:1372,2:1862,4:938",1,32,5.259552e-11,9.681333e-11,0.03557008,-1.0,0.008986,0.333703,0.694516,1.037205,1.094598,0.079789,0.022064,0.007372,0.224027,0,3758886,626494,1273792,3394441,0.565958,391.555453,6883.519531,137.128906,(unknown),ok,
fichera_hdiv_r2_fa-lor,hdiv,fichera,graded,const,fa-lor,64,4172,221604,1,4,2,1,2,1,1,10000,1,1,0,"1:1372,2:1862,4:938",1,32,5.259552e-11,9.681329e-11,0.03557008,-1.0,0.378686,0.329434,0.76977,1.477889,1.577215,0.07789,0.021795,0.007663,0.221407,49899066,3758886,626494,1273792,3394441,2.609152,84.933331,7619.125,183.628906,(unknown),ok,
fichera_hdiv_r2_fa-ads,hdiv,fichera,graded,const,fa-ads,64,4172,221604,1,4,2,1,2,1,1,10000,1,1,0,"1:1372,2:1862,4:938",1,14,6.338997e-11,3.603164e-11,0.03557008,-1.0,0.384265,1.462137,1.922944,3.769346,3.866256,0.0,0.0,0.0,1.069425,49899066,0,0,0,0,2.477498,89.446688,9080.476562,257.4375,(unknown),ok,
fichera_hdiv_r3_pa-lor,hdiv,fichera,graded,const,pa-lor,64,33474,1802871,1,4,2,1,3,1,1,10000,1,1,0,"1:10997,2:14945,4:7532",1,36,6.85158e-11,1.613615e-11,0.01684891,-1.0,0.064819,2.71975,5.354156,8.138724,8.466036,0.481498,0.328963,0.051169,1.857197,0,27108081,4645538,9402500,24555593,4.484547,402.018554,12031.738281,331.011719,(unknown),ok,
fichera_hdiv_r3_fa-lor,hdiv,fichera,graded,const,fa-lor,64,33474,1802871,1,4,2,1,3,1,1,10000,1,1,0,"1:10997,2:14945,4:7532",1,36,6.85158e-11,1.613628e-11,0.01684891,-1.0,3.183374,2.704169,6.380131,12.267674,12.992987,0.483498,0.325676,0.052421,1.839567,425845161,27108081,4645538,9402500,24555593,23.209289,77.678856,22202.542969,954.042969,(unknown),ok,
fichera_hdiv_r3_fa-ads,hdiv,fichera,graded,const,fa-ads,64,33474,1802871,1,4,2,1,3,1,1,10000,1,1,0,"1:10997,2:14945,4:7532",1,15,7.347861e-11,4.158289e-11,0.01684891,-1.0,3.031312,10.74152,19.176253,32.949084,33.647781,0.0,0.0,0.0,7.746993,425845161,0,0,0,0,21.914448,82.268601,29286.800781,1326.144531,(unknown),ok,
fichera_hdiv_r4_pa-lor,hdiv,fichera,graded,const,pa-lor,64,269556,14727075,1,4,2,1,4,1,1,10000,1,1,0,"1:87521,2:121030,4:61005",1,37,9.555006e-11,2.38343e-11,0.008327041,-1.0,0.495319,43.936222,39.635367,84.066908,86.738251,3.480132,7.560101,0.37101,32.521771,0,192724503,33799278,68114260,173258272,40.903239,360.046668,42907.121094,1667.214844,(unknown),ok,


==> anc/data/hcurl_scaling_1node.csv <==
ranks,mesh,orders,coeff,solver,complex,pmin,pmax,ref,nc_levels,nc_limit,aspect,beta,contrast,ne_global,tdofs,free_tdofs,nnz_A,nnz_lor,nnz_G,nnz_Pi,t_mesh_s,t_fespace_s,t_op_asm_s,t_lor_h1_s,t_lor_A_s,t_lor_GPi_s,t_ams_init_s,t_setup_pc_s,t_solve_s,t_total_s,t_matvec_ms,matvec_mdof_s,iters,inner_iters,converged,rel_res,l2_err,hcurl_err,rss_sum_mib,rss_max_mib,tag,rc,mode,repeat
16,cube,graded,const,pa-lor,0,2,4,2,1,1,1.0,1.0,10000.0,16256,1197978,1177498,0,43088098,2885292,4694921,0.03052354,0.4051114,0.08828118,0.0380443,1.195322,0.02370756,0.002651101,1.265018,7.471361,9.661694,12.50654,95.78813,43,0,1,2.31714e-09,-1.0,-1.0,3649.652,310.7539,weak_np16_r1,0,weak,1
16,cube,graded,const,pa-lor,0,2,4,2,1,1,1.0,1.0,10000.0,16256,1197978,1177498,0,43088098,2885292,4694921,0.02794944,0.404182,0.0888613,0.03760808,1.191335,0.02420227,0.002570232,1.260799,7.321341,9.500171,12.34887,97.01114,43,0,1,2.31714e-09,-1.0,-1.0,3655.816,311.1367,weak_np16_r2,0,weak,2
32,cube,graded,const,pa-lor,0,2,4,2,1,1,1.0,1.0,10000.0,34528,2637560,2604792,0,92029548,6122236,9970918,0.04531996,0.5559876,0.1136683,0.04548428,1.919809,0.0323885,0.003064975,2.007764,10.84478,14.07692,15.76189,167.3378,45,0,1,3.350759e-09,-1.0,-1.0,7858.109,351.7461,weak_np32_r1,0,weak,1
32,cube,graded,const,pa-lor,0,2,4,2,1,1,1.0,1.0,10000.0,34528,2637560,2604792,0,92029548,6122236,9970918,0.04537688,0.5341893,0.1154238,0.04558407,1.915572,0.03216791,0.003044976,2.002801,10.68046,13.8897,15.83368,166.5791,45,0,1,3.350759e-09,-1.0,-1.0,7856.391,349.9062,weak_np32_r2,0,weak,2
64,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,73592,5819766,5770614,0,197178674,12980872,21307324,0.07593257,0.7109862,0.1512088,0.04838714,2.95808,0.04402306,0.002874832,3.062355,12.79632,17.39539,18.53247,314.0308,44,0,1,3.862611e-09,-1.0,-1.0,16915.36,421.1133,weak_np64_r1,0,weak,1
64,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,73592,5819766,5770614,0,197178674,12980872,21307324,0.07599352,0.7132905,0.1466135,0.04947619,2.966892,0.04123061,0.00301138,3.068712,12.8952,17.50939,18.88697,308.1366,44,0,1,3.862611e-09,-1.0,-1.0,16919.62,422.4922,weak_np64_r2,0,weak,2
128,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,147184,11499612,11417692,0,380490514,25203180,40975515,0.1144212,1.004431,0.2077963,0.05712648,3.945328,0.06642381,0.003308643,4.084036,18.9159,25.15343,25.61162,448.9998,47,0,1,3.530537e-09,-1.0,-1.0,35568.61,456.1172,weak_np128_r1,0,weak,1
128,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,147184,11499612,11417692,0,380490514,25203180,40975515,0.107411,1.07001,0.2049159,0.05721356,3.734031,0.06743244,0.00294321,3.87368,19.26363,25.3407,25.55363,450.0188,47,0,1,3.530537e-09,-1.0,-1.0,35580.88,452.8242,weak_np128_r2,0,weak,2
256,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,294368,22732130,22601058,0,734720830,48948250,78819041,0.1281977,1.25693,0.2494909,0.06678452,5.17218,0.07720714,0.003121096,5.334086,22.7659,30.63006,27.81472,817.2697,48,0,1,5.151374e-09,-1.0,-1.0,72071.48,485.4648,weak_np256_r1,0,weak,1
256,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,294368,22732130,22601058,0,734720830,48948250,78819041,0.131622,1.190291,0.2473322,0.06747728,5.170631,0.07820048,0.003211726,5.347526,22.58362,30.39262,27.76067,818.861,48,0,1,5.151374e-09,-1.0,-1.0,72042.13,487.6016,weak_np256_r2,0,weak,2
32,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,73592,5819766,5770614,0,197178674,12980652,21306662,0.09335818,1.063513,0.237104,0.1027948,5.835568,0.07141232,0.006794521,6.027741,24.8543,33.34543,33.01461,176.2785,44,0,1,4.143199e-09,-1.0,-1.0,12830.65,590.2539,strong_np32_r1,0,strong,1
32,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,73592,5819766,5770614,0,197178674,12980652,21306662,0.09441281,1.062564,0.2407837,0.1022433,5.106775,0.07231088,0.006709181,5.299691,24.54538,32.3069,33.0028,176.3416,44,0,1,4.143199e-09,-1.0,-1.0,12825.78,591.2031,strong_np32_r2,0,strong,2
64,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,73592,5819766,5770614,0,197178674,12980872,21307324,0.07611129,0.7094333,0.1466453,0.0470137,2.960852,0.04205603,0.002910214,3.061281,12.52353,17.11684,18.6408,312.2059,44,0,1,3.862611e-09,-1.0,-1.0,16920.36,419.5977,strong_np64_r1,0,strong,1
64,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,73592,5819766,5770614,0,197178674,12980872,21307324,0.07595991,0.7106998,0.1552383,0.0470333,2.53882,0.04370499,0.002996637,2.640576,12.83874,17.01913,18.5781,313.2595,44,0,1,3.862611e-09,-1.0,-1.0,16909.35,419.1797,strong_np64_r2,0,strong,2
128,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,73592,5819766,5770614,0,197178674,12980998,21307594,0.09442268,0.5617992,0.1263893,0.02863476,1.534736,0.03443638,0.001927495,1.606654,8.137247,10.94438,12.87486,452.0254,44,0,1,3.828565e-09,-1.0,-1.0,25255.86,300.4336,strong_np128_r1,0,strong,1
128,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,73592,5819766,5770614,0,197178674,12980998,21307594,0.09059956,0.5662662,0.1472537,0.02885746,1.539707,0.02764614,0.001880816,1.610907,8.013067,10.84639,12.8701,452.1927,44,0,1,3.828565e-09,-1.0,-1.0,25226.96,301.1641,strong_np128_r2,0,strong,2
256,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,73592,5819766,5770614,0,197178674,12981184,21307964,0.0963285,0.3341047,0.09344853,0.014158,0.636736,0.07073835,0.001274642,0.7284155,4.712918,6.193191,7.121158,817.25,46,0,1,3.553316e-09,-1.0,-1.0,42236.43,230.2422,strong_np256_r1,0,strong,1
256,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,73592,5819766,5770614,0,197178674,12981184,21307964,0.09638497,0.3230014,0.1373191,0.01450147,0.6230661,0.03313245,0.001112235,0.6774603,4.532937,5.975014,6.457481,901.244,46,0,1,3.553316e-09,-1.0,-1.0,42254.58,230.6758,strong_np256_r2,0,strong,2


==> anc/data/hcurl_scaling_2node.csv <==
ranks,mesh,orders,coeff,solver,complex,pmin,pmax,ref,nc_levels,nc_limit,aspect,beta,contrast,ne_global,tdofs,free_tdofs,nnz_A,nnz_lor,nnz_G,nnz_Pi,t_mesh_s,t_fespace_s,t_op_asm_s,t_lor_h1_s,t_lor_A_s,t_lor_GPi_s,t_ams_init_s,t_setup_pc_s,t_solve_s,t_total_s,t_matvec_ms,matvec_mdof_s,iters,inner_iters,converged,rel_res,l2_err,hcurl_err,rss_sum_mib,rss_max_mib,tag,rc,mode,repeat
512,cube,graded,const,pa-lor,0,2,4,4,1,1,1.0,1.0,10000.0,588736,44954496,44757888,0,1422485208,95089126,152559239,1.026801,2.173996,0.2643847,0.2088512,5.433275,0.2789939,0.00444458,6.319216,53.01483,63.89382,31.03651,1448.439,47,0,1,6.945568e-09,-1.0,-1.0,146238.6,493.2695,weak_np512_r1,0,weak,1
512,cube,graded,const,pa-lor,0,2,4,4,1,1,1.0,1.0,10000.0,588736,44954496,44757888,0,1422485208,95089126,152559239,1.059927,2.129823,0.2751548,0.2114765,5.596667,0.2659537,0.003422632,6.262393,40.24049,51.11954,30.26949,1485.142,47,0,1,6.945568e-09,-1.0,-1.0,146413.4,493.8047,weak_np512_r2,0,weak,2
512,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,73592,5819766,5770614,0,197178674,12984262,21315700,0.565543,0.867322,0.1705195,0.17035,0.7364251,0.1588573,0.000971616,1.291412,124.2915,127.5936,8.71341,667.9092,47,0,1,3.124807e-09,-1.0,-1.0,78132.23,190.3945,strong_np512_r1,0,strong,1
512,cube,graded,const,pa-lor,0,2,4,3,1,1,1.0,1.0,10000.0,73592,5819766,5770614,0,197178674,12984262,21315700,0.8100811,1.076434,0.1254275,0.1030852,0.6529798,0.4246145,0.000650828,1.505317,18.86304,22.65459,5.035988,1155.635,47,0,1,3.124807e-09,-1.0,-1.0,77997.7,190.7383,strong_np512_r2,0,strong,2


==> anc/data/hcurl_scaling_4node.csv <==
ranks,mesh,orders,coeff,solver,complex,pmin,pmax,ref,nc_levels,nc_limit,aspect,beta,contrast,ne_global,tdofs,free_tdofs,nnz_A,nnz_lor,nnz_G,nnz_Pi,t_mesh_s,t_fespace_s,t_op_asm_s,t_lor_h1_s,t_lor_A_s,t_lor_GPi_s,t_ams_init_s,t_setup_pc_s,t_solve_s,t_total_s,t_matvec_ms,matvec_mdof_s,iters,inner_iters,converged,rel_res,l2_err,hcurl_err,rss_sum_mib,rss_max_mib,tag,rc,mode,repeat,error
1024,cube,graded,const,pa-lor,0,2,4,4,1,1,1.0,1.0,10000.0,1177472,90576580,90248900,0,-1436617712,189856678,305466023,2.049871,2.981687,0.2525629,0.4683495,6.037474,0.6502746,0.004050399,7.529294,87.15488,100.9252,29.6382,3056.075,48,0,1,7.565078e-09,-1.0,-1.0,297164.7,507.3438,weak_np1024_r1,0,weak,1,
1024,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,weak_np1024_r2,124,weak,2,timeout


==> anc/data/op_check.csv <==
case,nprocs,passed,g_diff_inf,c_diff_inf,cg_inf,comm_g_inf,comm_c_inf,curved_curl_l2_diff,nd_pi_const_inf,rt_pi_const_inf,rt_bdr_proj_inf,pa_fa_h1_rel,pa_fa_nd_rel,pa_fa_rt_rel,iters_h1,iters_nd,iters_rt,mfem_git
nc1_affine_graded_p1_4,4,True,3.33e-16,1.78e-15,6.83e-16,5.55e-16,1.44e-15,2.37e-15,1.24e-16,2.78e-17,1.39e-17,4.13e-16,2.39e-15,2.62e-15,30,38,28,(unknown)
nc2_affine_random_p1_4,4,True,5.55e-16,1.78e-15,1.37e-15,1.11e-15,2.55e-15,7.71e-15,3.49e-16,4.86e-17,1.39e-17,5.82e-16,2.15e-15,2.5e-15,23,32,28,(unknown)
nc1_curved_q2_graded_p1_4,4,True,3.33e-16,1.78e-15,7.12e-16,4.44e-16,1.67e-15,2.69e-15,1.39e-16,0.000557,2.78e-17,3.23e-16,1.16e-15,1.13e-15,30,37,28,(unknown)
nc2_curved_q2_random_p1_4,4,True,4.44e-16,2.22e-15,1.22e-15,9.99e-16,2.22e-15,8.45e-15,3.25e-16,0.000557,2.78e-17,4.84e-16,1.13e-15,1.02e-15,24,31,28,(unknown)
nc1_affine_graded_p1_4,64,True,4.44e-16,2.22e-15,1.14e-15,6.66e-16,2e-15,2.35e-15,1.24e-16,2.78e-17,1.39e-17,4.2e-16,2.32e-15,2.62e-15,32,39,30,(unknown)
nc2_affine_random_p1_4,64,True,3.33e-16,1.78e-15,1.68e-15,9.99e-16,2.89e-15,7.81e-15,3.49e-16,4.86e-17,1.39e-17,5.82e-16,2.14e-15,2.58e-15,25,33,31,(unknown)
nc1_curved_q2_graded_p1_4,64,True,4.44e-16,2.22e-15,1.14e-15,6.66e-16,2e-15,2.72e-15,1.39e-16,0.000557,2.78e-17,2.86e-16,1.1e-15,1.06e-15,31,39,30,(unknown)
nc2_curved_q2_random_p1_4,64,True,3.89e-16,1.78e-15,1.11e-15,1.11e-15,2.22e-15,8.45e-15,3.25e-16,0.000557,2.78e-17,4.86e-16,1.09e-15,1.02e-15,25,32,29,(unknown)


==> anc/data/op_check_64c_diag.txt <==
[DIAG] warped_q2(gamma=0.2): p1_tdof=0.0000e+00 p1_phys_l2=1.1547e-01 (exact=1.1547e-01) p2_tdof=1.6653e-16 p2_phys_l2=4.3543e-16 hang_ldof_diff=5.0000e-02 hang_tjump=1.8825e-15
[DIAG] mixed_p2_p3: varlor_err=2.5273e-16 kv_coord_max_rel_err=2.7777e-01
[DIAG] curved_rt_pi_conv(p=2, N=4,8,16): tdof_flux_err=(3.9166e-05, 2.3912e-06, 1.4827e-07) rates=(4.03, 4.01); l2_surr_err=(1.4669e-03, 3.7050e-04, 9.2853e-05) rates=(1.99, 2.00)
[DIAG] scaled_detJ: delta=0.06 -> [0.8091, 1.1909]; delta=0.08 -> [0.7455, 1.2545]
[DIAG] min3d_internal_edge_patch(16 hex): H1(ldof=251,roots=153,tdof=152) ND(ldof=618,roots=417,tdof=416) RT(ldof=474,roots=386,tdof=386) jumps=(5.50e-15,8.86e-15,7.77e-14) mode_err=(2.64e-17,6.40e-17)


==> anc/data/op_check_ext_64c.csv <==
case,nprocs,passed,g_diff_inf,c_diff_inf,cg_inf,comm_g_inf,comm_c_inf,curved_curl_l2_diff,nd_pi_const_inf,rt_pi_const_inf,nd_P_pi_loc_inf,rt_P_pi_loc_inf,nd_phys_const_l2,rt_phys_const_l2,nd_jump_inf,rt_jump_inf,detJ_ratio_min,detJ_ratio_max,max_nc_jump,rt_bdr_proj_inf,pa_fa_h1_rel,pa_fa_nd_rel,pa_fa_rt_rel,iters_h1,iters_nd,iters_rt,mfem_git
nc1_affine_graded_p1_4,64,True,4.44e-16,2.22e-15,1.14e-15,6.66e-16,2e-15,2.35e-15,1.24e-16,2.78e-17,1.24e-16,2.78e-17,3.28e-16,3.32e-16,3.22e-15,4.22e-15,1.0,1.0,1,1.39e-17,4.2e-16,2.32e-15,2.62e-15,32,39,30,(unknown)
nc2_affine_random_p1_4,64,True,4.44e-16,1.78e-15,2.04e-15,1.33e-15,2.44e-15,1e-14,3.49e-16,4.86e-17,3.49e-16,3.3e-17,1.41e-15,1.44e-15,4.44e-15,5.55e-15,1.0,1.0,2,1.39e-17,6.97e-16,2.24e-15,2.62e-15,30,40,33,(unknown)
nc1_curved_q2_graded_p1_4,64,True,4.44e-16,2.22e-15,1.14e-15,6.66e-16,2e-15,2.76e-15,1.39e-16,0.000557,0.00452,0.000878,0.0269,0.0352,5.88e-15,6.54e-15,0.802,1.2,1,2.78e-17,2.73e-16,1.14e-15,1.03e-15,31,39,30,(unknown)
nc2_curved_q2_random_p1_4,64,True,4.44e-16,1.78e-15,1.44e-15,1.44e-15,2.66e-15,1.19e-14,3.25e-16,0.000557,0.00452,0.000962,0.0132,0.0191,1.2e-14,1.12e-14,0.802,1.2,2,2.78e-17,5.63e-16,1.12e-15,1.04e-15,31,39,34,(unknown)
nc2_curved_q2_random_p2_4,64,True,4.44e-16,2.22e-15,1.81e-15,1.22e-15,2.55e-15,1.39e-14,3.07e-16,3.76e-05,3.07e-16,5.29e-05,2.35e-15,0.00187,1.46e-14,1.39e-14,0.802,1.2,2,2.11e-17,5.52e-16,1.1e-15,1.06e-15,31,43,33,(unknown)


==> anc/patches/mfem-var-order-hp-a8b2a9c266.patch <==
diff --git a/CHANGELOG b/CHANGELOG
index d8307806cf..479fee482a 100644
--- a/CHANGELOG
+++ b/CHANGELOG
@@ -17,6 +17,53 @@ GPU computing
 
 Discretization improvements
 ---------------------------
+- Added order-grouped native variable-order Partial Assembly (PA) for
+  continuous tensor-product spaces: added VarOrderElementRestriction,
+  extended PABilinearFormExtension (Mult, AbsMult, MultTranspose,
+  AssembleDiagonal, and attribute markers) while preserving existing libCEED
+  variable-order paths, and implemented variable-order PA in MassIntegrator,
+  DiffusionIntegrator, CurlCurlIntegrator (including AddMultTransposePA), and
+  VectorFEMassIntegrator.
+
+- Added support for variable-order spaces in HypreAMS and HypreADS by
+  matching the auxiliary space element orders, implemented exact
+  scale-covariant IntegratedGLL ND Project() and ProjectGrad() on
+  quadrilaterals and hexahedra, added read-only auxiliary operator accessors
+  to HypreAMS, and guarded unsupported IntegratedGLL RT bases.
+
+- Added parallel variable-order element-order updates for derefinement and
+  rebalancing (for equal-order derefinement siblings and p=1 tetrahedral ND
+  elements), extended local-DOF compaction and non-boolean restriction to
+  parallel variable-order ND and RT spaces, enabled variable-order 2D/3D
+  face elements and quad/hex ND/RT volume p-refinement with empty-rank-safe
+  PRefinementSupported(), and fixed 2D GetFaceOrder(), cached GetFaceDofs()
+  and GetElementDofs() DoFTransArray handling, and actual-order preflight
+  in ParFiniteElementSpace::RebalanceMatrix.
+
+- Completed parallel 3D quadrilateral-face internal-edge compatibility
+  constraints in variable-order H1 and ND spaces, built variable-order
+  parallel cut-space communication groups from the actual shared DOF
+  variants, and fixed vector-component indexing in parallel variable-order
+  H1 essential true-DOF markers.
+
+- Preserved compatible high-order face modes in serial 3D variable-order H1
+  and ND spaces on nonconforming quadrilateral interfaces by enforcing
+  internal-edge compatibility equations rather than lowering the entire
+  master face order.
+
+- Fixed parallel variable-order communication and derefinement indexing:
+  switched ParFiniteElementSpace::OrderPropagation to non-blocking consensus
+  (Issend + MPI_Ibarrier) to prevent stale messages across calls, unpacked
+  ghost edge/face variant orders in ParFiniteElementSpace::UnpackDofVar
+  during multi-rank row forwarding, and fixed multi-segment buffer offsets
+  in ParDerefineMatrixOp.
+
+- Fixed conforming ND edge-in-face interpolation and L2 projection, accounted
+  for source order in ND/RT local L2 transfer quadrature rules, aligned RT,
+  RT trace, and DG interface collection cloning with collection orders (with
+  corresponding RT LOR and DPG p-hierarchy updates), and limited 3D
+  normal-continuity order propagation to faces.
+
 - Fixed the backward operator of InterpolationGridTransfer for Nedelec spaces
   of order 2 and above on 3D elements with triangular faces, which previously
   ignored the DOF orientation transformations.
diff --git a/fem/CMakeLists.txt b/fem/CMakeLists.txt
index adc521ef2a..9783dc9558 100644
--- a/fem/CMakeLists.txt
+++ b/fem/CMakeLists.txt
@@ -111,6 +111,7 @@ set(SRCS
   lor/lor_ads.cpp
   lor/lor_ams.cpp
   lor/lor_batched.cpp
+  lor/lor_var_order.cpp
   multigrid.cpp
   nonlinearform.cpp
   nonlinearform_ext.cpp
@@ -275,6 +276,7 @@ set(HDRS
   lor/lor_ads.hpp
   lor/lor_ams.hpp
   lor/lor_batched.hpp
+  lor/lor_var_order.hpp
   lor/lor_h1.hpp
   lor/lor_dg.hpp
   lor/lor_nd.hpp
diff --git a/fem/bilinearform_ext.cpp b/fem/bilinearform_ext.cpp
index 946e142211..df21605ed6 100644
--- a/fem/bilinearform_ext.cpp
+++ b/fem/bilinearform_ext.cpp
@@ -51,6 +51,9 @@ MFBilinearFormExtension::MFBilinearFormExtension(BilinearForm *form)
 
 void MFBilinearFormExtension::Assemble()
 {
+   MFEM_VERIFY(!a->FESpace()->IsVariableOrder() || DeviceCanUseCeed(),
+               "MFBilinearFormExtension does not support variable-order spaces "
+               "without libCEED.");
    Array<BilinearFormIntegrator*> &integrators = *a->GetDBFI();
    const int integratorCount = integrators.Size();
    for (int i = 0; i < integratorCount; ++i)
@@ -331,6 +334,19 @@ void PABilinearFormExtension::SetupRestrictionOperators(const L2FaceValues m)
 
 void PABilinearFormExtension::Assemble()
 {
+   if (a->FESpace()->IsVariableOrder() && !DeviceCanUseCeed())
+   {
+      for (BilinearFormIntegrator *integ : *a->GetDBFI())
+      {
+         MFEM_VERIFY(!integ->Patchwise() && integ->SupportsVariableOrderPA(),
+                     "Integrator does not support variable-order partial assembly.");
+      }
+      MFEM_VERIFY(a->GetBBFI()->Size() == 0 &&
+                  a->GetFBFI()->Size() == 0 &&
+                  a->GetBFBFI()->Size() == 0,
+                  "Variable-order partial assembly only supports domain integrators.");
+   }
+
    SetupRestrictionOperators(L2FaceValues::DoubleValued);
 
    Array<BilinearFormIntegrator*> &integrators = *a->GetDBFI();
@@ -367,6 +383,21 @@ void PABilinearFormExtension::Assemble()
    }
 }
 
+static void AddWithMarkers_(
+   const int ne,
+   const int nd,
+   const Vector &x,
+   const Array<int> &markers,
+   const Array<int> &attributes,
+   Vector &y);
+
+static void AddWithMarkersVarOrder_(
+   const VarOrderElementRestriction &vr,
+   const Vector &x,
+   const Array<int> &markers,
+   const Array<int> &attributes,
+   Vector &y);
+
 void PABilinearFormExtension::AssembleDiagonal(Vector &y) const
 {
    Array<BilinearFormIntegrator*> &integrators = *a->GetDBFI();
@@ -374,27 +405,29 @@ void PABilinearFormExtension::AssembleDiagonal(Vector &y) const
    auto assemble_diagonal_with_markers = [&](BilinearFormIntegrator &integ,
                                              const Array<int> *markers,
                                              const Array<int> &attributes,
+                                             const VarOrderElementRestriction *vr,
                                              Vector &d)
    {
-      integ.AssembleDiagonalPA(d);
       if (markers)
       {
-         const int ne = attributes.Size();
-         const int nd = d.Size() / ne;
-         const auto d_attr = Reshape(attributes.Read(), ne);
-         const auto d_m = Reshape(markers->Read(), markers->Size());
-         auto d_d = Reshape(d.ReadWrite(), nd, ne);
-         mfem::forall(ne, [=] MFEM_HOST_DEVICE (int e)
+         tmp_evec.SetSize(d.Size(), d.GetMemory().GetMemoryType());
+         tmp_evec.UseDevice(true);
+         tmp_evec = 0.0;
+         integ.AssembleDiagonalPA(tmp_evec);
+         if (vr)
          {
-            const int attr = d_attr[e];
-            if (attr <= 0 || d_m[attr - 1] == 0)
-            {
-               for (int i = 0; i < nd; ++i)
-               {
-                  d_d(i, e) = 0.0;
-               }
-            }
-         });
+            AddWithMarkersVarOrder_(*vr, tmp_evec, *markers, attributes, d);
+         }
+         else if (attributes.Size() > 0)
+         {
+            const int ne = attributes.Size();
+            const int nd = tmp_evec.Size() / ne;
+            AddWithMarkers_(ne, nd, tmp_evec, *markers, attributes, d);
+         }
+      }
+      else
+      {
+         integ.AssembleDiagonalPA(d);
       }
    };
 
@@ -404,17 +437,19 @@ void PABilinearFormExtension::AssembleDiagonal(Vector &y) const
       if (iSz > 0)
       {
          localY = 0.0;
+         const auto *H1elem_restrict =
+            dynamic_cast<const ElementRestriction*>(elem_restrict);
+         const auto *vr =
+            dynamic_cast<const VarOrderElementRestriction*>(elem_restrict);
          Array<Array<int>*> &elem_markers = *a->GetDBFI_Marker();
          for (int i = 0; i < iSz; ++i)
          {
             assemble_diagonal_with_markers(*integrators[i], elem_markers[i],
-                                           *elem_attributes, localY);
+                                           *elem_attributes, vr, localY);
          }
-         const ElementRestriction* H1elem_restrict =
-            dynamic_cast<const ElementRestriction*>(elem_restrict);
-         if (H1elem_restrict)
+         if (H1elem_restrict || vr)
          {
-            H1elem_restrict->AbsMultTranspose(localY, y);
+            elem_restrict->AbsMultTranspose(localY, y);
          }
          else
          {
@@ -434,7 +469,7 @@ void PABilinearFormExtension::AssembleDiagonal(Vector &y) const
       for (int i = 0; i < iSz; ++i)
       {
          assemble_diagonal_with_markers(*integrators[i], elem_markers[i],
-                                        *elem_attributes, y);
+                                        *elem_attributes, nullptr, y);
       }
    }
 
@@ -447,7 +482,8 @@ void PABilinearFormExtension::AssembleDiagonal(Vector &y) const
       for (int i = 0; i < n_bdr_integs; ++i)
       {
          assemble_diagonal_with_markers(*bdr_integs[i], bdr_markers[i],
-                                        *bdr_face_attributes, bdr_face_Y);
+                                        *bdr_face_attributes, nullptr,
+                                        bdr_face_Y);
       }
       bdr_face_restrict_lex->AddAbsMultTranspose(bdr_face_Y, y);
    }
@@ -534,9 +570,11 @@ void PABilinearFormExtension::MultInternal(const Vector &x, Vector &y,
          Array<Array<int>*> &elem_markers = *a->GetDBFI_Marker();
          auto H1elem_restrict =
             dynamic_cast<const ElementRestriction*>(elem_restrict);
-         if (H1elem_restrict && useAbs)
+         const auto *vr =
+            dynamic_cast<const VarOrderElementRestriction*>(elem_restrict);
+         if ((H1elem_restrict || vr) && useAbs)
          {
-            H1elem_restrict->AbsMult(x, localX);
+            elem_restrict->AbsMult(x, localX);
          }
          else
          {
@@ -546,11 +584,11 @@ void PABilinearFormExtension::MultInternal(const Vector &x, Vector &y,
          for (int i = 0; i < iSz; ++i)
          {
             AddMultWithMarkers(*integrators[i], localX, elem_markers[i],
-                               *elem_attributes, false, localY, useAbs);
+                               *elem_attributes, false, localY, useAbs, vr);
          }
-         if (H1elem_restrict && useAbs)
+         if ((H1elem_restrict || vr) && useAbs)
          {
-            H1elem_restrict->AbsMultTranspose(localY, y);
+            elem_restrict->AbsMultTranspose(localY, y);
          }
          else
          {
@@ -683,12 +721,14 @@ void PABilinearFormExtension::MultTranspose(const Vector &x, Vector &y) const
    if (elem_restrict)
    {
       Array<Array<int>*> &elem_markers = *a->GetDBFI_Marker();
+      const auto *vr =
+         dynamic_cast<const VarOrderElementRestriction*>(elem_restrict);
       elem_restrict->Mult(x, localX);
       localY = 0.0;
       for (int i = 0; i < iSz; ++i)
       {
          AddMultWithMarkers(*integrators[i], localX, elem_markers[i], *elem_attributes,
-                            true, localY);
+                            true, localY, false, vr);
       }
       elem_restrict->MultTranspose(localY, y);
    }
@@ -773,6 +813,42 @@ static void AddWithMarkers_(
    });
 }
 
+static void AddWithMarkersVarOrder_(
+   const VarOrderElementRestriction &vr,
+   const Vector &x,
+   const Array<int> &markers,
+   const Array<int> &attributes,
+   Vector &y)
+{
+   if (attributes.Size() == 0) { return; }
+   MFEM_VERIFY(markers.Size() >= attributes.Max(),
+               "Attribute marker array is shorter than max element attribute.");
+   const int vdim = vr.GetVDim();
+   const real_t *d_x = x.Read();
+   const int *d_m = markers.Read();
+   const int *d_attr = attributes.Read();
+   real_t *d_y = y.ReadWrite();
+   const int n_groups = vr.GetNumGroups();
+   for (int g = 0; g < n_groups; ++g)
+   {
+      const int ne_g = vr.GetGroupNE(g);
+      if (ne_g == 0) { continue; }
+      const int nd_g = vr.GetGroupDofs(g) * vdim;
+      const int off_g = vr.GetGroupOffset(g);
+      const int *d_elems = vr.GetGroupElements(g).Read();
+      mfem::forall(ne_g, [=] MFEM_HOST_DEVICE (int ge)
+      {
+         const int attr = d_attr[d_elems[ge]];
+         if (attr <= 0 || d_m[attr - 1] == 0) { return; }
+         const int base = off_g + nd_g * ge;
+         for (int i = 0; i < nd_g; ++i)
+         {
+            d_y[base + i] += d_x[base + i];
+         }
+      });
+   }
+}
+
 void PABilinearFormExtension::AddMultNormalDerivativesWithMarkers(
    const BilinearFormIntegrator &integ,
    const Vector &x,
@@ -811,7 +887,8 @@ void PABilinearFormExtension::AddMultWithMarkers(
    const Array<int> &attributes,
    const bool transpose,
    Vector &y,
-   const bool useAbs) const
+   const bool useAbs,
+   const VarOrderElementRestriction *vr) const
 {
    if (markers)
    {
@@ -827,9 +904,16 @@ void PABilinearFormExtension::AddMultWithMarkers(
          if (transpose) { integ.AddMultTransposePA(x, tmp_evec); }
          else { integ.AddMultPA(x, tmp_evec); }
       }
-      const int ne = attributes.Size();
-      const int nd = x.Size() / ne;
-      AddWithMarkers_(ne, nd, tmp_evec, *markers, attributes, y);
+      if (vr)
+      {
+         AddWithMarkersVarOrder_(*vr, tmp_evec, *markers, attributes, y);
+      }
+      else if (attributes.Size() > 0)
+      {
+         const int ne = attributes.Size();
+         const int nd = x.Size() / ne;
+         AddWithMarkers_(ne, nd, tmp_evec, *markers, attributes, y);
+      }
    }
    else
    {
@@ -859,6 +943,8 @@ EABilinearFormExtension::EABilinearFormExtension(BilinearForm *form)
 
 void EABilinearFormExtension::Assemble()
 {
+   MFEM_VERIFY(!trial_fes->IsVariableOrder(),
+               "EABilinearFormExtension does not support variable-order spaces.");
    SetupRestrictionOperators(L2FaceValues::SingleValued);
 
    ne = trial_fes->GetMesh()->GetNE();
@@ -1734,6 +1820,8 @@ PAMixedBilinearFormExtension::PAMixedBilinearFormExtension(
 
 void PAMixedBilinearFormExtension::Assemble()
 {
+   MFEM_VERIFY(!trial_fes->IsVariableOrder() && !test_fes->IsVariableOrder(),
+               "PAMixedBilinearFormExtension does not support variable-order spaces.");
    Array<BilinearFormIntegrator*> &integrators = *a->GetDBFI();
    const int integratorCount = integrators.Size();
    for (int i = 0; i < integratorCount; ++i)
diff --git a/fem/bilinearform_ext.hpp b/fem/bilinearform_ext.hpp
index 2ed05dfe3a..c976cccefb 100644
--- a/fem/bilinearform_ext.hpp
+++ b/fem/bilinearform_ext.hpp
@@ -22,6 +22,7 @@ namespace mfem
 class BilinearForm;
 class MixedBilinearForm;
 class DiscreteLinearOperator;
+class VarOrderElementRestriction;
 
 /// Class extending the BilinearForm class to support different AssemblyLevels.
 /**  FA - Full Assembly
@@ -123,7 +124,8 @@ protected:
                            const Array<int> &attributes,
                            const bool transpose,
                            Vector &y,
-                           const bool useAbs = false) const;
+                           const bool useAbs = false,
+                           const VarOrderElementRestriction *vr = nullptr) const;
 
    /// @brief Performs the same function as AddMultWithMarkers, but takes as
    /// input and output face normal derivatives.
diff --git a/fem/bilininteg.hpp b/fem/bilininteg.hpp
index 2710e53fdf..538495e6d1 100644
--- a/fem/bilininteg.hpp
+++ b/fem/bilininteg.hpp
@@ -30,6 +30,20 @@ class FaceQuadratureSpace;
 class BilinearFormIntegrator : public NonlinearFormIntegrator
 {
 protected:
+   /// Per-(geometry, order) group data for variable-order partial assembly.
+   struct PAGroup
+   {
+      int ne = 0;
+      int dofs1D = 0;
+      int quad1D = 0;
+      int evec_offset = 0;
+      int evec_size = 0;
+      const DofToQuad *maps = nullptr;
+      const DofToQuad *mapsO = nullptr;
+      const DofToQuad *mapsC = nullptr;
+      Vector pa_data;
+   };
+
    BilinearFormIntegrator(const IntegrationRule *ir = NULL)
       : NonlinearFormIntegrator(ir) { }
 
@@ -46,6 +60,9 @@ public:
    // make sense for the action of the nonlinear operator (but they all make
    // sense for its Jacobian).
 
+   /// Return true if AssemblePA/AddMultPA support variable-order spaces.
+   virtual bool SupportsVariableOrderPA() const { return false; }
+
    /// Method defining partial assembly.
    /** The result of the partial assembly is stored internally so that it can be
        used later in the methods AddMultPA() and AddMultTransposePA(). */
@@ -2288,6 +2305,8 @@ private:
    int dim, ne, dofs1D, quad1D;
    Vector pa_data;
    bool symmetric = true; ///< False if using a nonsymmetric matrix coefficient
+   bool var_order = false;
+   std::vector<PAGroup> pa_groups;
 
    // Data for NURBS patch PA
 
@@ -2422,6 +2441,8 @@ public:
 
    bool SupportsCeed() const override { return DeviceCanUseCeed(); }
 
+   bool SupportsVariableOrderPA() const override { return true; }
+
    MFEM_DEPRECATED Coefficient *GetCoefficient() const { return Q; }
 
    CoefficientBase *GetCoefficientBase() const { return CoefficientBase::Get(Q, VQ, MQ); }
@@ -2465,6 +2486,8 @@ protected:
    const GeometricFactors *geom;          ///< Not owned
    const FaceGeometricFactors *face_geom; ///< Not owned
    int dim, ne, nq, dofs1D, quad1D;
+   bool var_order = false;
+   std::vector<PAGroup> pa_groups;
 
    void AssembleEA_(Vector &ea, const bool add);
 
@@ -2543,6 +2566,8 @@ public:
 
    bool SupportsCeed() const override { return DeviceCanUseCeed(); }
 
+   bool SupportsVariableOrderPA() const override { return true; }
+
    const Coefficient *GetCoefficient() const { return Q; }
 
    CoefficientBase *GetCoefficientBase() const { return Q; }
@@ -2943,6 +2968,8 @@ protected:
    const GeometricFactors *geom;   ///< Not owned
    int dim, ne, nq, dofs1D, quad1D;
    bool symmetric = true; ///< False if using a nonsymmetric matrix coefficient
+   bool var_order = false;
+   std::vector<PAGroup> pa_groups;
 
 public:
    CurlCurlIntegrator();
@@ -2974,10 +3001,13 @@ public:
                             ElementTransformation &Trans,
                             Vector &flux, Vector *d_energy = NULL) override;
 
+   bool SupportsVariableOrderPA() const override { return true; }
+
    using BilinearFormIntegrator::AssemblePA;
    void AssemblePA(const FiniteElementSpace &fes) override;
    void AddMultPA(const Vector &x, Vector &y) const override;
    void AddAbsMultPA(const Vector &x, Vector &y) const override;
+   void AddMultTransposePA(const Vector &x, Vector &y) const override;
    void AssembleDiagonalPA(Vector& diag) override;
 
    MFEM_DEPRECATED const Coefficient *GetCoefficient() const { return Q; }
@@ -3103,6 +3133,8 @@ protected:
    int dim, ne, nq, dofs1D, dofs1Dtest, quad1D;
    FiniteElement::DerivType trial_fetype, test_fetype;
    bool symmetric = true; ///< False if using a nonsymmetric matrix coefficient
+   bool var_order = false;
+   std::vector<PAGroup> pa_groups;
 
 public:
    VectorFEMassIntegrator() { Init(NULL, NULL, NULL); }
@@ -3121,6 +3153,8 @@ public:
                                ElementTransformation &Trans,
                                DenseMatrix &elmat) override;
 
+   bool SupportsVariableOrderPA() const override { return true; }
+
    void AssemblePA(const FiniteElementSpace &fes) override;
    void AssemblePA(const FiniteElementSpace &trial_fes,
                    const FiniteElementSpace &test_fes) override;
@@ -3251,6 +3285,8 @@ private:
    const DofToQuad *mapsC;         ///< Not owned. DOF-to-quad map, closed.
    const GeometricFactors *geom;   ///< Not owned
    int dim, ne, dofs1D, quad1D;
+   bool var_order = false;
+   std::vector<PAGroup> pa_groups;
 
 public:
    DivDivIntegrator();
@@ -3265,9 +3301,13 @@ public:
                                ElementTransformation &Trans,
                                DenseMatrix &elmat) override;
 
+   bool SupportsVariableOrderPA() const override { return true; }
+
    using BilinearFormIntegrator::AssemblePA;
    void AssemblePA(const FiniteElementSpace &fes) override;
    void AddMultPA(const Vector &x, Vector &y) const override;
+   void AddAbsMultPA(const Vector &x, Vector &y) const override;
+   void AddMultTransposePA(const Vector &x, Vector &y) const override;
    void AssembleDiagonalPA(Vector& diag) override;
    void AssembleEA(const FiniteElementSpace &fes, Vector &emat,
                    const bool add) override;
diff --git a/fem/fe/fe_base.cpp b/fem/fe/fe_base.cpp
index ec57195148..a59124c7e6 100644
--- a/fem/fe/fe_base.cpp
+++ b/fem/fe/fe_base.cpp
@@ -1564,7 +1564,7 @@ void VectorFiniteElement::LocalL2Projection_RT(
    DenseMatrix fine_shape(fs, dim), coarse_shape(cs, cfe.GetDim());
    DenseMatrix fine_mass(fs), fine_coarse_mass(fs, cs); // initialized with 0
    const int ir_order =
-      std::max(GetOrder(), this->GetOrder()) + this->GetOrder();
+      std::max(cfe.GetOrder(), this->GetOrder()) + this->GetOrder();
    const IntegrationRule &ir = IntRules.Get(this->GetGeomType(), ir_order);
 
    Trans.SetIntPoint(&Geometries.GetCenter(geom_type));
@@ -1644,25 +1644,32 @@ void VectorFiniteElement::LocalL2Projection_ND(
    const VectorFiniteElement &cfe,
    ElementTransformation &Trans, DenseMatrix &I) const
 {
-   Vector v(dim);
+   // As in LocalInterpolation_ND, Trans maps the reference element of this
+   // element into the reference element of cfe, whose dimension cdim may be
+   // larger (an edge of a face). A coarse field u restricts to J^T u.
+   const int cdim = cfe.GetDim();
+   Vector v(cdim);
    IntegrationPoint tr_ip;
 
    const int fs = dof, cs = cfe.GetDof();
    I.SetSize(fs, cs);
-   DenseMatrix fine_shape(fs, dim), coarse_shape(cs, cfe.GetDim());
+   DenseMatrix fine_shape(fs, dim), coarse_shape(cs, cdim);
    DenseMatrix fine_mass(fs), fine_coarse_mass(fs, cs); // initialized with 0
    const int ir_order =
-      std::max(GetOrder(), this->GetOrder()) + this->GetOrder();
+      std::max(cfe.GetOrder(), this->GetOrder()) + this->GetOrder();
    const IntegrationRule &ir = IntRules.Get(this->GetGeomType(), ir_order);
 
    Trans.SetIntPoint(&Geometries.GetCenter(geom_type));
    const DenseMatrix &J = Trans.Jacobian();
+   MFEM_ASSERT(J.Height() == cdim && J.Width() == dim,
+               "Trans must map the reference space of this element into the"
+               " reference space of cfe");
    for (int i = 0; i < ir.GetNPoints(); i++)
    {
       const IntegrationPoint &ip = ir.IntPoint(i);
       this->CalcVShape(ip, fine_shape);
       Trans.Transform(ip, v);
-      tr_ip.Set(v.GetData(), dim);
+      tr_ip.Set(v.GetData(), cdim);
       cfe.CalcVShape(tr_ip, coarse_shape);
 
       AddMult_a_AAt(ip.weight, fine_shape, fine_mass);
@@ -1673,9 +1680,9 @@ void VectorFiniteElement::LocalL2Projection_ND(
             real_t Mkj = 0.0;
             for (int d1=0; d1<dim; ++d1)
             {
-               for (int d2=0; d2<dim; ++d2)
+               for (int d2=0; d2<cdim; ++d2)
                {
-                  Mkj += ip.weight*fine_shape(k,d1)*J(d1,d2)*coarse_shape(j,d2);
+                  Mkj += ip.weight*fine_shape(k,d1)*J(d2,d1)*coarse_shape(j,d2);
                }
             }
             fine_coarse_mass(k,j) += (fabs(Mkj) < 1e-12) ? 0.0 : Mkj;
@@ -1692,8 +1699,13 @@ void VectorFiniteElement::LocalInterpolation_ND(
 {
    if (!is_nodal) { return LocalL2Projection_ND(cfe, Trans, I); }
 
+   // Trans maps the reference element of this (fine) element into the
+   // reference element of cfe, which may have a higher dimension, e.g. an edge
+   // of a face (see FiniteElementSpace::AddEdgeFaceDependencies). Points and
+   // tangents are therefore vectors in the reference space of cfe.
+   const int cdim = cfe.GetDim();
    real_t vk[Geometry::MaxDim];
-   Vector xk(vk, dim);
+   Vector xk(vk, cdim);
    IntegrationPoint ip;
 #ifdef MFEM_THREAD_SAFE
    DenseMatrix vshape(cfe.GetDof(), cfe.GetDim());
@@ -1705,10 +1717,13 @@ void VectorFiniteElement::LocalInterpolation_ND(
    // assuming Trans is linear; this should be ok for all refinement types
    Trans.SetIntPoint(&Geometries.GetCenter(geom_type));
    const DenseMatrix &J = Trans.Jacobian();
+   MFEM_ASSERT(J.Height() == cdim && J.Width() == dim,
+               "Trans must map the reference space of this element into the"
+               " reference space of cfe");
    for (int k = 0; k < dof; k++)
    {
       Trans.Transform(Nodes.IntPoint(k), xk);
-      ip.Set3(vk);
+      ip.Set(vk, cdim);
       cfe.CalcVShape(ip, vshape);
       // xk = J t_k
       J.Mult(tk + d2t[k]*dim, vk);
@@ -1716,7 +1731,7 @@ void VectorFiniteElement::LocalInterpolation_ND(
       for (int j = 0; j < vshape.Height(); j++)
       {
          real_t Ikj = 0.;
-         for (int i = 0; i < dim; i++)
+         for (int i = 0; i < cdim; i++)
          {
             Ikj += vshape(j, i) * vk[i];
          }
@@ -1729,6 +1744,9 @@ void VectorFiniteElement::LocalRestriction_RT(
    const real_t *nk, const Array<int> &d2n, ElementTransformation &Trans,
    DenseMatrix &R) const
 {
+   MFEM_VERIFY(is_nodal,
+               "LocalRestriction_RT is only supported for nodal "
+               "(non-integrated) RT bases.");
    real_t pt_data[Geometry::MaxDim];
    IntegrationPoint ip;
    Vector pt(pt_data, dim);
@@ -1773,6 +1791,9 @@ void VectorFiniteElement::LocalRestriction_ND(
    const real_t *tk, const Array<int> &d2t, ElementTransformation &Trans,
    DenseMatrix &R) const
 {
+   MFEM_VERIFY(is_nodal,
+               "LocalRestriction_ND is only supported for nodal "
+               "(non-integrated) ND bases.");
    real_t pt_data[Geometry::MaxDim];
    IntegrationPoint ip;
    Vector pt(pt_data, dim);
diff --git a/fem/fe/fe_l2.cpp b/fem/fe/fe_l2.cpp
index d6b779f88f..0bd7f87441 100644
--- a/fem/fe/fe_l2.cpp
+++ b/fem/fe/fe_l2.cpp
@@ -78,6 +78,42 @@ void L2_SegmentElement::ProjectDelta(int vertex, Vector &dofs) const
    }
 }
 
+void L2_SegmentElement::Project(Coefficient &coeff,
+                                ElementTransformation &Trans,
+                                Vector &dofs) const
+{
+   if (basis1d.IsIntegratedType())
+   {
+      const IntegrationRule &ir =
+         IntRules.Get(geom_type, order + 1 + Trans.OrderJ());
+      const real_t *gll_pts = poly1d.GetPoints(order + 1,
+                                               BasisType::GaussLobatto);
+
+      dofs = 0.0;
+      for (int ix = 0; ix < order + 1; ++ix)
+      {
+         const real_t hx = gll_pts[ix + 1] - gll_pts[ix];
+         for (int iq = 0; iq < ir.Size(); ++iq)
+         {
+            IntegrationPoint ip = ir[iq];
+            ip.x = gll_pts[ix] + hx * ip.x;
+            Trans.SetIntPoint(&ip);
+            const real_t val = coeff.Eval(Trans, ip);
+            real_t w = ip.weight;
+            if (map_type == INTEGRAL)
+            {
+               w *= hx * Trans.Weight();
+            }
+            dofs[ix] += val * w;
+         }
+      }
+   }
+   else
+   {
+      NodalFiniteElement::Project(coeff, Trans, dofs);
+   }
+}
+
 
 L2_QuadrilateralElement::L2_QuadrilateralElement(const int p, const int btype)
    : NodalTensorFiniteElement(2, p, VerifyOpen(btype), L2_DOF_MAP)
@@ -258,7 +294,8 @@ void L2_QuadrilateralElement::Project(Coefficient &coeff,
 {
    if (basis1d.IsIntegratedType())
    {
-      const IntegrationRule &ir = IntRules.Get(geom_type, order);
+      const IntegrationRule &ir =
+         IntRules.Get(geom_type, order + 1 + 2 * Trans.OrderJ());
       const real_t *gll_pts = poly1d.GetPoints(order+1, BasisType::GaussLobatto);
 
       dofs = 0.0;
diff --git a/fem/fe/fe_l2.hpp b/fem/fe/fe_l2.hpp
index 51025c2d0e..d2e5eb72b8 100644
--- a/fem/fe/fe_l2.hpp
+++ b/fem/fe/fe_l2.hpp
@@ -38,6 +38,10 @@ public:
                             DenseMatrix &R) const override
    { ScalarLocalL2Restriction(Trans, R, *this); }
 
+   using FiniteElement::Project;
+   void Project(Coefficient &coeff,
+                ElementTransformation &Trans, Vector &dofs) const override;
+
 };
 
 
diff --git a/fem/fe/fe_nd.cpp b/fem/fe/fe_nd.cpp
index 97ffdd175c..a17f5d8cfc 100644
--- a/fem/fe/fe_nd.cpp
+++ b/fem/fe/fe_nd.cpp
@@ -20,6 +20,92 @@ namespace mfem
 
 using namespace std;
 
+namespace
+{
+
+void SetIntegratedSubEdgeCoords(IntegrationPoint &ip, int dim, int dir,
+                                real_t t, const real_t fixed[3])
+{
+   real_t c[3] = { fixed[0], fixed[1], fixed[2] };
+   c[dir] = t;
+   if (dim == 2) { ip.Set2(c[0], c[1]); }
+   else { ip.Set3(c[0], c[1], c[2]); }
+}
+
+void AccumIntegratedSubEdgeGrad(const FiniteElement &fe, int dim, int dir,
+                                real_t a, real_t b, const real_t fixed[3],
+                                int idx, real_t sgn,
+                                Vector &s0, Vector &s1, DenseMatrix &grad)
+{
+   IntegrationPoint p0, p1;
+   SetIntegratedSubEdgeCoords(p0, dim, dir, a, fixed);
+   SetIntegratedSubEdgeCoords(p1, dim, dir, b, fixed);
+   fe.CalcShape(p0, s0);
+   fe.CalcShape(p1, s1);
+   const int n = fe.GetDof();
+   for (int j = 0; j < n; j++)
+   {
+      const real_t g = sgn * (s1(j) - s0(j));
+      grad(idx, j) = (std::abs(g) < 1e-12) ? 0.0 : g;
+   }
+}
+
+void AccumIntegratedSubEdgeFE(const FiniteElement &fe,
+                              ElementTransformation &Trans,
+                              const IntegrationRule &ir,
+                              int dim, int sdim, int dir,
+                              real_t a, real_t b, const real_t fixed[3],
+                              const real_t *tvec, int idx,
+                              Vector &shape, DenseMatrix &vshape,
+                              DenseMatrix &I)
+{
+   const real_t h = b - a;
+   const int nfe = fe.GetDof();
+   const bool scalar = (fe.GetRangeType() == FiniteElement::SCALAR);
+   const bool integral_map = (fe.GetMapType() == FiniteElement::INTEGRAL);
+   IntegrationPoint ip;
+   real_t vk[Geometry::MaxDim];
+   Vector vec_tmp(nfe);
+
+   for (int q = 0; q < ir.GetNPoints(); q++)
+   {
+      const IntegrationPoint &ip1d = ir.IntPoint(q);
+      const real_t w = h * ip1d.weight;
+      SetIntegratedSubEdgeCoords(ip, dim, dir, a + h * ip1d.x, fixed);
+      Trans.SetIntPoint(&ip);
+      Trans.Jacobian().Mult(tvec, vk);
+
+      if (scalar)
+      {
+         fe.CalcShape(ip, shape);
+         if (integral_map)
+         {
+            const real_t inv_w = 1.0 / Trans.Weight();
+            for (int d = 0; d < sdim; d++) { vk[d] *= inv_w; }
+         }
+         for (int d = 0; d < sdim; d++)
+         {
+            const real_t wd = w * vk[d];
+            for (int j = 0; j < nfe; j++)
+            {
+               I(idx, j + d * nfe) += wd * shape(j);
+            }
+         }
+      }
+      else
+      {
+         fe.CalcVShape(Trans, vshape);
+         vshape.Mult(vk, vec_tmp);
+         for (int j = 0; j < nfe; j++)
+         {
+            I(idx, j) += w * vec_tmp(j);
+         }
+      }
+   }
+}
+
+} // namespace
+
 const real_t ND_HexahedronElement::tk[18] =
 { 1.,0.,0.,  0.,1.,0.,  0.,0.,1., -1.,0.,0.,  0.,-1.,0.,  0.,0.,-1. };
 
@@ -307,6 +393,76 @@ void ND_HexahedronElement::ProjectIntegrated(VectorCoefficient &vc,
    }
 }
 
+void ND_HexahedronElement::ProjectIntegrated(const FiniteElement &fe,
+                                             ElementTransformation &Trans,
+                                             DenseMatrix &I) const
+{
+   MFEM_ASSERT(obasis1d.IsIntegratedType(), "Not integrated type");
+   const int sdim = Trans.GetSpaceDim();
+   const int nfe = fe.GetDof();
+   const bool scalar = (fe.GetRangeType() == SCALAR);
+   I.SetSize(dof, scalar ? sdim * nfe : nfe);
+   I = 0.0;
+
+   const int ir_order = std::max(order, fe.GetOrder()) + Trans.OrderJ() + 1;
+   const IntegrationRule &ir = IntRules.Get(Geometry::SEGMENT, ir_order);
+   Vector shape(scalar ? nfe : 0);
+   DenseMatrix vshape(scalar ? 0 : nfe, sdim);
+
+   int o = 0;
+   for (int c = 0; c < 3; ++c)
+   {
+      const int im = c == 0 ? order - 1 : order;
+      const int jm = c == 1 ? order - 1 : order;
+      const int km = c == 2 ? order - 1 : order;
+
+      for (int k = 0; k <= km; k++)
+         for (int j = 0; j <= jm; j++)
+            for (int i = 0; i <= im; i++)
+            {
+               int idx = dof_map[o++];
+               if (idx < 0) { idx = -1 - idx; }
+               const int id1 = c == 0 ? i : (c == 1 ? j : k);
+               const real_t fixed[3] = { cp[i], cp[j], cp[k] };
+               AccumIntegratedSubEdgeFE(fe, Trans, ir, 3, sdim, c,
+                                        cp[id1], cp[id1 + 1], fixed,
+                                        tk + dof2tk[idx] * dim, idx,
+                                        shape, vshape, I);
+            }
+   }
+}
+
+void ND_HexahedronElement::ProjectGradIntegrated(const FiniteElement &fe,
+                                                 ElementTransformation &,
+                                                 DenseMatrix &grad) const
+{
+   MFEM_ASSERT(obasis1d.IsIntegratedType(), "Not integrated type");
+   MFEM_ASSERT(fe.GetMapType() == VALUE, "");
+   grad.SetSize(dof, fe.GetDof());
+   Vector s0(fe.GetDof()), s1(fe.GetDof());
+
+   int o = 0;
+   for (int c = 0; c < 3; ++c)
+   {
+      const int im = c == 0 ? order - 1 : order;
+      const int jm = c == 1 ? order - 1 : order;
+      const int km = c == 2 ? order - 1 : order;
+
+      for (int k = 0; k <= km; k++)
+         for (int j = 0; j <= jm; j++)
+            for (int i = 0; i <= im; i++)
+            {
+               const int raw = dof_map[o++];
+               const int idx = (raw < 0) ? (-1 - raw) : raw;
+               const real_t sgn = (raw < 0) ? -1.0 : 1.0;
+               const int id1 = c == 0 ? i : (c == 1 ? j : k);
+               const real_t fixed[3] = { cp[i], cp[j], cp[k] };
+               AccumIntegratedSubEdgeGrad(fe, 3, c, cp[id1], cp[id1 + 1], fixed,
+                                          idx, sgn, s0, s1, grad);
+            }
+   }
+}
+
 void ND_HexahedronElement::CalcVShape(const IntegrationPoint &ip,
                                       DenseMatrix &shape) const
 {
@@ -697,6 +853,70 @@ void ND_QuadrilateralElement::ProjectIntegrated(VectorCoefficient &vc,
       }
 }
 
+void ND_QuadrilateralElement::ProjectIntegrated(const FiniteElement &fe,
+                                                ElementTransformation &Trans,
+                                                DenseMatrix &I) const
+{
+   MFEM_ASSERT(obasis1d.IsIntegratedType(), "Not integrated type");
+   const int sdim = Trans.GetSpaceDim();
+   const int nfe = fe.GetDof();
+   const bool scalar = (fe.GetRangeType() == SCALAR);
+   I.SetSize(dof, scalar ? sdim * nfe : nfe);
+   I = 0.0;
+
+   const int ir_order = std::max(order, fe.GetOrder()) + Trans.OrderJ() + 1;
+   const IntegrationRule &ir = IntRules.Get(Geometry::SEGMENT, ir_order);
+   Vector shape(scalar ? nfe : 0);
+   DenseMatrix vshape(scalar ? 0 : nfe, sdim);
+
+   int o = 0;
+   for (int c = 0; c < 2; ++c)
+   {
+      const int im = (c == 0) ? order - 1 : order;
+      const int jm = (c == 1) ? order - 1 : order;
+      for (int j = 0; j <= jm; j++)
+         for (int i = 0; i <= im; i++)
+         {
+            int idx = dof_map[o++];
+            if (idx < 0) { idx = -1 - idx; }
+            const int id1 = (c == 0) ? i : j;
+            const real_t fixed[3] = { cp[i], cp[j], 0.0 };
+            AccumIntegratedSubEdgeFE(fe, Trans, ir, 2, sdim, c,
+                                     cp[id1], cp[id1 + 1], fixed,
+                                     tk + dof2tk[idx] * dim, idx,
+                                     shape, vshape, I);
+         }
+   }
+}
+
+void ND_QuadrilateralElement::ProjectGradIntegrated(const FiniteElement &fe,
+                                                    ElementTransformation &,
+                                                    DenseMatrix &grad) const
+{
+   MFEM_ASSERT(obasis1d.IsIntegratedType(), "Not integrated type");
+   MFEM_ASSERT(fe.GetMapType() == VALUE, "");
+   grad.SetSize(dof, fe.GetDof());
+   Vector s0(fe.GetDof()), s1(fe.GetDof());
+
+   int o = 0;
+   for (int c = 0; c < 2; ++c)
+   {
+      const int im = (c == 0) ? order - 1 : order;
+      const int jm = (c == 1) ? order - 1 : order;
+      for (int j = 0; j <= jm; j++)
+         for (int i = 0; i <= im; i++)
+         {
+            const int raw = dof_map[o++];
+            const int idx = (raw < 0) ? (-1 - raw) : raw;
+            const real_t sgn = (raw < 0) ? -1.0 : 1.0;
+            const int id1 = (c == 0) ? i : j;
+            const real_t fixed[3] = { cp[i], cp[j], 0.0 };
+            AccumIntegratedSubEdgeGrad(fe, 2, c, cp[id1], cp[id1 + 1], fixed,
+                                       idx, sgn, s0, s1, grad);
+         }
+   }
+}
+
 void ND_QuadrilateralElement::CalcVShape(const IntegrationPoint &ip,
                                          DenseMatrix &shape) const
 {
diff --git a/fem/fe/fe_nd.hpp b/fem/fe/fe_nd.hpp
index 8b783be666..5112cd8801 100644
--- a/fem/fe/fe_nd.hpp
+++ b/fem/fe/fe_nd.hpp
@@ -81,12 +81,18 @@ public:
    void Project(const FiniteElement &fe,
                 ElementTransformation &Trans,
                 DenseMatrix &I) const override
-   { Project_ND(tk, dof2tk, fe, Trans, I); }
+   {
+      if (obasis1d.IsIntegratedType()) { ProjectIntegrated(fe, Trans, I); }
+      else { Project_ND(tk, dof2tk, fe, Trans, I); }
+   }
 
    void ProjectGrad(const FiniteElement &fe,
                     ElementTransformation &Trans,
                     DenseMatrix &grad) const override
-   { ProjectGrad_ND(tk, dof2tk, fe, Trans, grad); }
+   {
+      if (obasis1d.IsIntegratedType()) { ProjectGradIntegrated(fe, Trans, grad); }
+      else { ProjectGrad_ND(tk, dof2tk, fe, Trans, grad); }
+   }
 
    void ProjectCurl(const FiniteElement &fe,
                     ElementTransformation &Trans,
@@ -99,6 +105,12 @@ protected:
    void ProjectIntegrated(VectorCoefficient &vc,
                           ElementTransformation &Trans,
                           Vector &dofs) const;
+   void ProjectIntegrated(const FiniteElement &fe,
+                          ElementTransformation &Trans,
+                          DenseMatrix &I) const;
+   void ProjectGradIntegrated(const FiniteElement &fe,
+                              ElementTransformation &Trans,
+                              DenseMatrix &grad) const;
 };
 
 
@@ -154,11 +166,17 @@ public:
    void Project(const FiniteElement &fe,
                 ElementTransformation &Trans,
                 DenseMatrix &I) const override
-   { Project_ND(tk, dof2tk, fe, Trans, I); }
+   {
+      if (obasis1d.IsIntegratedType()) { ProjectIntegrated(fe, Trans, I); }
+      else { Project_ND(tk, dof2tk, fe, Trans, I); }
+   }
    void ProjectGrad(const FiniteElement &fe,
                     ElementTransformation &Trans,
                     DenseMatrix &grad) const override
-   { ProjectGrad_ND(tk, dof2tk, fe, Trans, grad); }
+   {
+      if (obasis1d.IsIntegratedType()) { ProjectGradIntegrated(fe, Trans, grad); }
+      else { ProjectGrad_ND(tk, dof2tk, fe, Trans, grad); }
+   }
 
    void GetFaceMap(const int face_id, Array<int> &face_map) const override;
 
@@ -166,6 +184,12 @@ protected:
    void ProjectIntegrated(VectorCoefficient &vc,
                           ElementTransformation &Trans,
                           Vector &dofs) const;
+   void ProjectIntegrated(const FiniteElement &fe,
+                          ElementTransformation &Trans,
+                          DenseMatrix &I) const;
+   void ProjectGradIntegrated(const FiniteElement &fe,
+                              ElementTransformation &Trans,
+                              DenseMatrix &grad) const;
 };
 
 
diff --git a/fem/fe/fe_rt.cpp b/fem/fe/fe_rt.cpp
index bcc5365a8f..95fae4d332 100644
--- a/fem/fe/fe_rt.cpp
+++ b/fem/fe/fe_rt.cpp
@@ -263,7 +263,8 @@ void RT_QuadrilateralElement::ProjectIntegrated(VectorCoefficient &vc,
    real_t vk[Geometry::MaxDim];
    Vector xk(vk, vc.GetVDim());
 
-   const IntegrationRule &ir = IntRules.Get(Geometry::SEGMENT, order);
+   const IntegrationRule &ir =
+      IntRules.Get(Geometry::SEGMENT, order + Trans.OrderJ());
    const int nqpt = ir.GetNPoints();
 
    IntegrationPoint ip2d;
@@ -666,7 +667,8 @@ void RT_HexahedronElement::ProjectIntegrated(VectorCoefficient &vc,
    real_t vq[Geometry::MaxDim];
    Vector xq(vq, vc.GetVDim());
 
-   const IntegrationRule &ir2d = IntRules.Get(Geometry::SQUARE, order);
+   const IntegrationRule &ir2d =
+      IntRules.Get(Geometry::SQUARE, order + 2 * Trans.OrderJ());
    const int nqpt = ir2d.GetNPoints();
 
    IntegrationPoint ip3d;
@@ -708,6 +710,154 @@ void RT_HexahedronElement::ProjectIntegrated(VectorCoefficient &vc,
    }
 }
 
+void RT_HexahedronElement::ProjectIntegrated(const FiniteElement &fe,
+                                             ElementTransformation &Trans,
+                                             DenseMatrix &I) const
+{
+   MFEM_ASSERT(obasis1d.IsIntegratedType(), "Not integrated type");
+   const int sdim = Trans.GetSpaceDim();
+   const int nfe = fe.GetDof();
+   const bool scalar = (fe.GetRangeType() == SCALAR);
+   I.SetSize(dof, scalar ? sdim * nfe : nfe);
+   I = 0.0;
+
+   const int ir_order = std::max(order, fe.GetOrder()) + 2 * Trans.OrderJ() + 2;
+   const IntegrationRule &ir2d = IntRules.Get(Geometry::SQUARE, ir_order);
+   const int nqpt = ir2d.GetNPoints();
+
+   Vector shape(scalar ? nfe : 0);
+   DenseMatrix vshape(scalar ? 0 : nfe, sdim);
+   real_t vk[Geometry::MaxDim];
+   IntegrationPoint ip3d;
+
+   int o = 0;
+   for (int c = 0; c < 3; c++)
+   {
+      const int im = (c == 0) ? order + 1 : order;
+      const int jm = (c == 1) ? order + 1 : order;
+      const int km = (c == 2) ? order + 1 : order;
+      for (int k = 0; k < km; k++)
+         for (int j = 0; j < jm; j++)
+            for (int i = 0; i < im; i++)
+            {
+               int idx = dof_map[o++];
+               if (idx < 0) { idx = -1 - idx; }
+               int ic1, ic2;
+               if (c == 0) { ic1 = j; ic2 = k; }
+               else if (c == 1) { ic1 = i; ic2 = k; }
+               else { ic1 = i; ic2 = j; }
+               const real_t h1 = cp[ic1+1] - cp[ic1];
+               const real_t h2 = cp[ic2+1] - cp[ic2];
+               const real_t area_ref = h1 * h2;
+
+               for (int q = 0; q < nqpt; q++)
+               {
+                  const IntegrationPoint &ip2d = ir2d.IntPoint(q);
+                  if (c == 0) { ip3d.Set3(cp[i], cp[j] + h1*ip2d.x, cp[k] + h2*ip2d.y); }
+                  else if (c == 1) { ip3d.Set3(cp[i] + h1*ip2d.x, cp[j], cp[k] + h2*ip2d.y); }
+                  else { ip3d.Set3(cp[i] + h1*ip2d.x, cp[j] + h2*ip2d.y, cp[k]); }
+                  Trans.SetIntPoint(&ip3d);
+                  // vk = adj(J)^T nk
+                  Trans.AdjugateJacobian().MultTranspose(nk + dof2nk[idx]*dim, vk);
+                  const real_t w = ip2d.weight * area_ref;
+
+                  if (scalar)
+                  {
+                     fe.CalcShape(ip3d, shape);
+                     const real_t inv_det = (fe.GetMapType() == INTEGRAL)
+                                            ? (1.0 / Trans.Weight()) : 1.0;
+                     for (int d = 0; d < sdim; d++)
+                     {
+                        const real_t wd = w * vk[d] * inv_det;
+                        for (int m = 0; m < nfe; m++)
+                        {
+                           I(idx, d * nfe + m) += wd * shape(m);
+                        }
+                     }
+                  }
+                  else
+                  {
+                     fe.CalcVShape(Trans, vshape);
+                     for (int m = 0; m < nfe; m++)
+                     {
+                        real_t dot = 0.0;
+                        for (int d = 0; d < sdim; d++)
+                        {
+                           dot += vshape(m, d) * vk[d];
+                        }
+                        I(idx, m) += w * dot;
+                     }
+                  }
+               }
+               const int ncols = I.Width();
+               for (int col = 0; col < ncols; col++)
+               {
+                  if (std::fabs(I(idx, col)) < 1e-13) { I(idx, col) = 0.0; }
+               }
+            }
+   }
+}
+
+void RT_HexahedronElement::ProjectCurlIntegrated(const FiniteElement &fe,
+                                                 ElementTransformation &,
+                                                 DenseMatrix &curl) const
+{
+   MFEM_ASSERT(obasis1d.IsIntegratedType(), "Not integrated type");
+   const int nfe = fe.GetDof();
+   curl.SetSize(dof, nfe);
+   curl = 0.0;
+
+   const int ir_order = std::max(order, fe.GetOrder()) + 2;
+   const IntegrationRule &ir2d = IntRules.Get(Geometry::SQUARE, ir_order);
+   const int nqpt = ir2d.GetNPoints();
+
+   DenseMatrix curl_shape(nfe, dim);
+   Vector curl_k(nfe);
+   IntegrationPoint ip3d;
+
+   int o = 0;
+   for (int c = 0; c < 3; c++)
+   {
+      const int im = (c == 0) ? order + 1 : order;
+      const int jm = (c == 1) ? order + 1 : order;
+      const int km = (c == 2) ? order + 1 : order;
+      for (int k = 0; k < km; k++)
+         for (int j = 0; j < jm; j++)
+            for (int i = 0; i < im; i++)
+            {
+               int idx = dof_map[o++];
+               if (idx < 0) { idx = -1 - idx; }
+               int ic1, ic2;
+               if (c == 0) { ic1 = j; ic2 = k; }
+               else if (c == 1) { ic1 = i; ic2 = k; }
+               else { ic1 = i; ic2 = j; }
+               const real_t h1 = cp[ic1+1] - cp[ic1];
+               const real_t h2 = cp[ic2+1] - cp[ic2];
+               const real_t area_ref = h1 * h2;
+               const real_t *nvec = nk + dof2nk[idx]*dim;
+
+               for (int q = 0; q < nqpt; q++)
+               {
+                  const IntegrationPoint &ip2d = ir2d.IntPoint(q);
+                  if (c == 0) { ip3d.Set3(cp[i], cp[j] + h1*ip2d.x, cp[k] + h2*ip2d.y); }
+                  else if (c == 1) { ip3d.Set3(cp[i] + h1*ip2d.x, cp[j], cp[k] + h2*ip2d.y); }
+                  else { ip3d.Set3(cp[i] + h1*ip2d.x, cp[j] + h2*ip2d.y, cp[k]); }
+                  fe.CalcCurlShape(ip3d, curl_shape);
+                  curl_shape.Mult(nvec, curl_k);
+                  const real_t w = ip2d.weight * area_ref;
+                  for (int m = 0; m < nfe; m++)
+                  {
+                     curl(idx, m) += w * curl_k(m);
+                  }
+               }
+               for (int m = 0; m < nfe; m++)
+               {
+                  if (std::fabs(curl(idx, m)) < 1e-12) { curl(idx, m) = 0.0; }
+               }
+            }
+   }
+}
+
 void RT_HexahedronElement::GetFaceMap(const int face_id,
                                       Array<int> &face_map) const
 {
diff --git a/fem/fe/fe_rt.hpp b/fem/fe/fe_rt.hpp
index 5335ccd013..4fd39108ad 100644
--- a/fem/fe/fe_rt.hpp
+++ b/fem/fe/fe_rt.hpp
@@ -139,11 +139,17 @@ public:
    { ProjectMatrixCoefficient_RT(nk, dof2nk, mc, T, dofs); }
    void Project(const FiniteElement &fe, ElementTransformation &Trans,
                 DenseMatrix &I) const override
-   { Project_RT(nk, dof2nk, fe, Trans, I); }
+   {
+      if (obasis1d.IsIntegratedType()) { ProjectIntegrated(fe, Trans, I); }
+      else { Project_RT(nk, dof2nk, fe, Trans, I); }
+   }
    void ProjectCurl(const FiniteElement &fe,
                     ElementTransformation &Trans,
                     DenseMatrix &curl) const override
-   { ProjectCurl3D_RT(nk, dof2nk, fe, Trans, curl); }
+   {
+      if (obasis1d.IsIntegratedType()) { ProjectCurlIntegrated(fe, Trans, curl); }
+      else { ProjectCurl3D_RT(nk, dof2nk, fe, Trans, curl); }
+   }
 
    /// @brief Return the mapping from lexicographically ordered face DOFs to
    /// lexicographically ordered element DOFs corresponding to local face
@@ -154,6 +160,12 @@ protected:
    void ProjectIntegrated(VectorCoefficient &vc,
                           ElementTransformation &Trans,
                           Vector &dofs) const;
+   void ProjectIntegrated(const FiniteElement &fe,
+                          ElementTransformation &Trans,
+                          DenseMatrix &I) const;
+   void ProjectCurlIntegrated(const FiniteElement &fe,
+                              ElementTransformation &Trans,
+                              DenseMatrix &curl) const;
 };
 
 
diff --git a/fem/fe_coll.hpp b/fem/fe_coll.hpp
index 97c6a68de6..e3e96f0a44 100644
--- a/fem/fe_coll.hpp
+++ b/fem/fe_coll.hpp
@@ -477,7 +477,10 @@ public:
    int GetOpenBasisType() const { return ob_type; }
 
    FiniteElementCollection *Clone(int p) const override
-   { return new RT_FECollection(p, dim, cb_type, ob_type); }
+   {
+      MFEM_VERIFY(p >= 1, "RT collection order must be at least one");
+      return new RT_FECollection(p - 1, dim, cb_type, ob_type);
+   }
 
    int GetConstructorOrder() const override
    { return base_p-1; }
@@ -497,9 +500,10 @@ public:
 
    FiniteElementCollection *Clone(int p) const override
    {
+      MFEM_VERIFY(p >= 1, "RT trace collection order must be at least one");
       const int map_type = (strncmp(rt_name, "RT_Trace", 8) == 0)?
                            (FiniteElement::INTEGRAL):(FiniteElement::VALUE);
-      return new RT_Trace_FECollection(p, dim, map_type, ob_type);
+      return new RT_Trace_FECollection(p - 1, dim, map_type, ob_type);
    }
 };
 
@@ -515,9 +519,10 @@ public:
 
    FiniteElementCollection *Clone(int p) const override
    {
+      MFEM_VERIFY(p >= 1, "DG interface collection order must be at least one");
       const int map_type = (strncmp(rt_name, "DG_Iface", 8) == 0)?
                            (FiniteElement::VALUE):(FiniteElement::INTEGRAL);
-      return new DG_Interface_FECollection(p, dim, map_type, ob_type);
+      return new DG_Interface_FECollection(p - 1, dim, map_type, ob_type);
    }
 };
 
diff --git a/fem/fespace.cpp b/fem/fespace.cpp
index 3435eddc57..6a413648c1 100644
--- a/fem/fespace.cpp
+++ b/fem/fespace.cpp
@@ -18,10 +18,13 @@
 #include "ceed/interface/util.hpp"
 
 #include "derefmat_op.hpp"
+#include "hp_edge_trace.hpp"
 
 #include <algorithm>
 #include <cmath>
 #include <cstdarg>
+#include <limits>
+#include <map>
 #include <unordered_map>
 #include <unordered_set>
 
@@ -912,6 +915,141 @@ FiniteElementSpace::H2L_GlobalRestrictionMatrix (FiniteElementSpace *lfes)
    return R;
 }
 
+namespace
+{
+
+using internal::AddInternalEdgeCompatibility;
+using internal::HpConstraintRow;
+
+void ExpandHpDependencies(int dof, const SparseMatrix &deps,
+                          std::vector<HpConstraintRow> &expanded,
+                          Array<char> &state)
+{
+   if (state[dof] == 2) { return; }
+   MFEM_VERIFY(state[dof] == 0, "Cyclic hp dependencies before completion");
+   state[dof] = 1;
+   if (!deps.RowSize(dof)) { expanded[dof][dof] = 1.0; }
+   else
+   {
+      const int *cols = deps.GetRowColumns(dof);
+      const real_t *vals = deps.GetRowEntries(dof);
+      for (int i = 0; i < deps.RowSize(dof); i++)
+      {
+         ExpandHpDependencies(cols[i], deps, expanded, state);
+         for (const auto &entry : expanded[cols[i]])
+         {
+            expanded[dof][entry.first] += vals[i]*entry.second;
+         }
+      }
+   }
+   state[dof] = 2;
+}
+
+// Eliminate only the independent roots reached by extra trace constraints.
+// Rows from disjoint patches remain disjoint; no global dense matrix or LAPACK
+// operation is required. Each pivot depends only on later pivots or free roots,
+// so adding these rows preserves the original dependency DAG.
+void CompleteHpDependencies(SparseMatrix &deps,
+                            const std::vector<HpConstraintRow> &constraints,
+                            Array<bool> &zero_dofs)
+{
+   if (constraints.empty()) { return; }
+   std::vector<HpConstraintRow> expanded(deps.Height()), echelon;
+   std::vector<int> pivots;
+   std::map<int, int> pivot_number;
+   Array<char> state(deps.Height());
+   state = 0;
+   const real_t tol = 128*std::numeric_limits<real_t>::epsilon();
+   for (const auto &constraint : constraints)
+   {
+      HpConstraintRow row;
+      real_t scale = 0.0;
+      for (const auto &term : constraint)
+      {
+         if (term.second == 0.0) { continue; }
+         ExpandHpDependencies(term.first, deps, expanded, state);
+         for (const auto &entry : expanded[term.first])
+         {
+            const real_t value = term.second*entry.second;
+            row[entry.first] += value;
+            scale += std::abs(value);
+         }
+      }
+      // Visit only pivots reached by this sparse row, in elimination order.
+      // Scanning every earlier pivot would make disconnected patches quadratic.
+      std::set<int> active;
+      for (const auto &entry : row)
+      {
+         const auto it = pivot_number.find(entry.first);
+         if (it != pivot_number.end()) { active.insert(it->second); }
+      }
+      while (!active.empty())
+      {
+         const int i = *active.begin();
+         active.erase(active.begin());
+         const auto it = row.find(pivots[i]);
+         if (it == row.end()) { continue; }
+         const real_t factor = it->second;
+         row.erase(it);
+         for (const auto &entry : echelon[i])
+         {
+            const real_t value = factor*entry.second;
+            row[entry.first] -= value;
+            scale += std::abs(value);
+            const auto next = pivot_number.find(entry.first);
+            if (next != pivot_number.end()) { active.insert(next->second); }
+         }
+      }
+      auto pivot = row.end();
+      real_t maximum = 0.0;
+      for (auto it = row.begin(); it != row.end(); ++it)
+      {
+         if (std::abs(it->second) > maximum)
+         {
+            maximum = std::abs(it->second);
+            pivot = it;
+         }
+      }
+      if (maximum <= tol*scale) { continue; }
+      MFEM_VERIFY(pivot != row.end(), "Empty nonzero hp constraint");
+      const int dof = pivot->first;
+      const real_t diagonal = pivot->second;
+      row.erase(pivot);
+      for (auto it = row.begin(); it != row.end(); )
+      {
+         if (std::abs(it->second) <= tol*scale) { it = row.erase(it); }
+         else { it->second /= diagonal; ++it; }
+      }
+      pivot_number[dof] = int(pivots.size());
+      pivots.push_back(dof);
+      echelon.push_back(std::move(row));
+   }
+   if (pivots.empty()) { return; }
+
+   SparseMatrix completed(deps.Height());
+   Array<int> cols;
+   Vector vals;
+   for (int i = 0; i < deps.Height(); i++)
+   {
+      deps.GetRow(i, cols, vals);
+      completed.AddRow(i, cols, vals);
+   }
+   for (int i = 0; i < int(pivots.size()); i++)
+   {
+      const int dof = pivots[i];
+      MFEM_VERIFY(!deps.RowSize(dof), "Hp pivot must be an independent root");
+      if (echelon[i].empty()) { zero_dofs[dof] = true; }
+      for (const auto &entry : echelon[i])
+      {
+         completed.Add(dof, entry.first, -entry.second);
+      }
+   }
+   completed.Finalize();
+   deps.Swap(completed);
+}
+
+} // namespace
+
 void FiniteElementSpace::AddDependencies(
    SparseMatrix& deps, Array<int>& master_dofs, Array<int>& slave_dofs,
    DenseMatrix& I, int skipfirst)
@@ -1176,6 +1314,10 @@ void FiniteElementSpace::BuildConformingInterpolation() const
    // as a linear combination of the highest order set of DOFs.
    SparseMatrix inv_deps(ndofs);
 
+   std::vector<HpConstraintRow> compatibility;
+   const bool internal_edges = !relaxed_hp &&
+                               internal::SupportsInternalEdgeConstraints(*this);
+
    VariableOrderMinimumRule(deps);
 
    // Collect local face/edge dependencies, starting with faces
@@ -1231,6 +1373,13 @@ void FiniteElementSpace::BuildConformingInterpolation() const
                const auto *pm = list.point_matrices[master_geom][slave.matrix];
                AddEdgeFaceDependencies(deps, master_dofs, master_fe,
                                        slave_dofs, slave.index, pm);
+               if (internal_edges && master_geom == Geometry::SQUARE &&
+                   slave.Geom() == Geometry::SQUARE)
+               {
+                  AddInternalEdgeCompatibility(*this, master_dofs, *master_fe,
+                                               p, slave.index, *pm,
+                                               compatibility);
+               }
             }
          }
 
@@ -1259,11 +1408,15 @@ void FiniteElementSpace::BuildConformingInterpolation() const
    deps.Finalize();
    inv_deps.Finalize();
 
+   Array<bool> zero_dofs(ndofs);
+   zero_dofs = false;
+   CompleteHpDependencies(deps, compatibility, zero_dofs);
+
    // DOFs that stayed independent are true DOFs
    int n_true_dofs = 0;
    for (int i = 0; i < ndofs; i++)
    {
-      if (!deps.RowSize(i)) { n_true_dofs++; }
+      if (!deps.RowSize(i) && !zero_dofs[i]) { n_true_dofs++; }
    }
 
    // if all dofs are true dofs leave cP and cR NULL
@@ -1316,7 +1469,7 @@ void FiniteElementSpace::BuildConformingInterpolation() const
    // Put identity in the prolongation matrix for true DOFs, and set cR_hp
    for (int i = 0, true_dof = 0; i < ndofs; i++)
    {
-      if (!deps.RowSize(i)) // true dof
+      if (!deps.RowSize(i) && !zero_dofs[i]) // true dof
       {
          cP->Add(i, true_dof, 1.0);
          cR_J[true_dof] = i;
@@ -1348,6 +1501,14 @@ void FiniteElementSpace::BuildConformingInterpolation() const
    // cP matrix), in the third iteration slaves of slaves of slaves, etc.
    bool finished;
    int n_finalized = n_true_dofs;
+   for (int i = 0; i < ndofs; i++)
+   {
+      if (zero_dofs[i])
+      {
+         finalized[i] = true;
+         n_finalized++;
+      }
+   }
    do
    {
       finished = true;
@@ -1494,14 +1655,28 @@ const ElementRestrictionOperator *FiniteElementSpace::GetElementRestriction(
    {
       if (L2E_lex.Ptr() == NULL)
       {
-         L2E_lex.Reset(new ElementRestriction(*this, e_ordering));
+         if (IsVariableOrder())
+         {
+            L2E_lex.Reset(new VarOrderElementRestriction(*this, e_ordering));
+         }
+         else
+         {
+            L2E_lex.Reset(new ElementRestriction(*this, e_ordering));
+         }
       }
       return L2E_lex.Is<ElementRestrictionOperator>();
    }
    // e_ordering == ElementDofOrdering::NATIVE
    if (L2E_nat.Ptr() == NULL)
    {
-      L2E_nat.Reset(new ElementRestriction(*this, e_ordering));
+      if (IsVariableOrder())
+      {
+         L2E_nat.Reset(new VarOrderElementRestriction(*this, e_ordering));
+      }
+      else
+      {
+         L2E_nat.Reset(new ElementRestriction(*this, e_ordering));
+      }
    }
    return L2E_nat.Is<ElementRestrictionOperator>();
 }
@@ -2820,7 +2995,7 @@ void FiniteElementSpace::Construct()
    }
 
    // assign edge DOFs
-   if (mesh->GetNEdges())
+   if (mesh->GetNEdges() || (IsVariableOrder() && mesh->Dimension() >= 2))
    {
       if (IsVariableOrder())
       {
@@ -2842,7 +3017,7 @@ void FiniteElementSpace::Construct()
    }
 
    // assign face DOFs
-   if (mesh->GetNFaces())
+   if (mesh->GetNFaces() || (IsVariableOrder() && mesh->Dimension() >= 3))
    {
       if (IsVariableOrder() || mixed_faces)
       {
@@ -3044,6 +3219,10 @@ void FiniteElementSpace::CalcEdgeFaceVarOrders(
 
    const bool localVar = elem_order.Size() == mesh->GetNE();
    const int baseOrder = fec->GetOrder();
+   const bool internal_edges = internal::SupportsInternalEdgeConstraints(*this);
+   // In 3D, normal continuity constrains faces, not their boundary edges.
+   const bool normal_faces = mesh->Dimension() == 3 &&
+                             fec->GetContType() == FiniteElementCollection::NORMAL;
 
    ApplyGhostElementOrdersToEdgesAndFaces(edge_orders, face_orders);
 
@@ -3182,6 +3361,15 @@ void FiniteElementSpace::CalcEdgeFaceVarOrders(
                {
                   continue;  // Skip ghost faces
                }
+               if (normal_faces) { continue; }
+               if (internal_edges && master.Geom() == Geometry::SQUARE &&
+                   slave.Geom() == Geometry::SQUARE)
+               {
+                  // Edge-edge, edge-face, and internal-edge compatibility
+                  // equations enforce trace restrictions without lowering the
+                  // whole master face.
+                  continue;
+               }
 
                mesh->GetFaceEdges(slave.index, E, ori);
                for (int j = 0; j < E.Size(); j++)
@@ -3192,7 +3380,10 @@ void FiniteElementSpace::CalcEdgeFaceVarOrders(
             else
             {
                // degenerate face (i.e., edge-face constraint)
-               slave_orders |= edge_orders[FlipIndexSign(slave.index)];
+               if (!normal_faces)
+               {
+                  slave_orders |= edge_orders[FlipIndexSign(slave.index)];
+               }
             }
          }
 
@@ -3375,9 +3566,12 @@ int FiniteElementSpace::GetEdgeOrder(int edge, int variant) const
 {
    if (!IsVariableOrder()) { return fec->GetOrder(); }
 
-   if (edge >= var_edge_dofs.Size())
+   const int n_edges = var_edge_dofs.Size() - 1;
+   if (n_edges >= 0 && edge >= n_edges)
    {
-      return ghost_edge_orders[edge - var_edge_dofs.Size()];
+      const int ghost_idx = edge - n_edges;
+      if (variant != 0 || ghost_idx >= ghost_edge_orders.Size()) { return -1; }
+      return ghost_edge_orders[ghost_idx];
    }
 
    const int* beg = var_edge_dofs.GetRow(edge);
@@ -3396,9 +3590,16 @@ int FiniteElementSpace::GetFaceOrder(int face, int variant) const
       return fec->FiniteElementForGeometry(geom)->GetOrder();
    }
 
-   if (face >= var_face_dofs.Size())
+   const int dim = mesh->Dimension();
+   if (dim == 2) { return GetEdgeOrder(face, variant); }
+   if (dim < 2) { return (variant == 0) ? fec->GetOrder() : -1; }
+
+   const int n_faces = var_face_dofs.Size() - 1;
+   if (n_faces >= 0 && face >= n_faces)
    {
-      return ghost_face_orders[face - var_face_dofs.Size()];
+      const int ghost_idx = face - n_faces;
+      if (variant != 0 || ghost_idx >= ghost_face_orders.Size()) { return -1; }
+      return ghost_face_orders[ghost_idx];
    }
 
    const int* beg = var_face_dofs.GetRow(face);
@@ -3431,12 +3632,15 @@ void FiniteElementSpace::GetElementDofs(int elem, Array<int> &dofs,
    {
       elem_dof->GetRow(elem, dofs);
 
-      if (DoFTransArray[mesh->GetElementBaseGeometry(elem)])
+      const Geometry::Type geom = mesh->GetElementBaseGeometry(elem);
+      if (DoFTransArray[geom] &&
+          (!IsVariableOrder() ||
+           (mesh->Dimension() > 2 &&
+            fec->HasFaceDofs(geom, GetElementOrderImpl(elem)))))
       {
          Array<int> Fo;
          elem_fos -> GetRow (elem, Fo);
-         doftrans.SetDofTransformation(
-            *DoFTransArray[mesh->GetElementBaseGeometry(elem)]);
+         doftrans.SetDofTransformation(*DoFTransArray[geom]);
          doftrans.SetFaceOrientations(Fo);
          doftrans.SetVDim();
       }
@@ -3647,20 +3851,29 @@ int FiniteElementSpace::GetFaceDofs(int face, Array<int> &dofs,
 {
    MFEM_VERIFY(!orders_changed, msg_orders_changed);
 
+   const int dim = mesh->Dimension();
+
    // If face_dof is already built, use it.
    // If it is not and we have a NURBS space, build the face_dof and use it.
    if ((face_dof && variant == 0) ||
        (NURBSext && (BuildNURBSFaceToDofTable(), true)))
    {
       face_dof->GetRow(face, dofs);
-      return fec->GetOrder();
+      return (!IsVariableOrder() || NURBSext) ? fec->GetOrder()
+             : GetFaceOrder(face, 0);
    }
 
    int order, nf, fbase;
-   int dim = mesh->Dimension();
    auto fgeom = (dim > 2) ? mesh->GetFaceGeometry(face) : Geometry::INVALID;
 
-   if (var_face_dofs.Size() > 0) // variable orders or *mixed* faces
+   if (dim == 2 && IsVariableOrder())
+   {
+      order = GetEdgeOrder(face, variant);
+      if (order < 0) { return -1; }
+      nf = 0;
+      fbase = 0;
+   }
+   else if (dim > 2 && var_face_dofs.Size() > 0) // variable orders or *mixed* faces
    {
       const int* beg = var_face_dofs.GetRow(face);
       const int* end = var_face_dofs.GetRow(face + 1);
@@ -3941,22 +4154,30 @@ const FiniteElement *FiniteElementSpace::GetTypicalBE() const
    return be;
 }
 
-const FiniteElement *FiniteElementSpace::GetFaceElement(int i) const
+const FiniteElement *FiniteElementSpace::GetFaceElement(int i,
+                                                        int variant) const
 {
-   MFEM_VERIFY(!IsVariableOrder(), "not implemented");
+   const int dim = mesh->Dimension();
+   int order = fec->GetOrder();
+   if (IsVariableOrder())
+   {
+      if (dim == 2) { order = GetEdgeOrder(i, variant); }
+      else if (dim == 3) { order = GetFaceOrder(i, variant); }
+      MFEM_VERIFY(order >= 0, "Invalid face variant in GetFaceElement().");
+   }
 
    const FiniteElement *fe;
-   switch (mesh->Dimension())
+   switch (dim)
    {
       case 1:
-         fe = fec->FiniteElementForGeometry(Geometry::POINT);
+         fe = fec->GetFE(Geometry::POINT, order);
          break;
       case 2:
-         fe = fec->FiniteElementForGeometry(Geometry::SEGMENT);
+         fe = fec->GetFE(Geometry::SEGMENT, order);
          break;
       case 3:
       default:
-         fe = fec->FiniteElementForGeometry(mesh->GetFaceGeometry(i));
+         fe = fec->GetFE(mesh->GetFaceGeometry(i), order);
    }
 
    if (NURBSext)
@@ -4151,6 +4372,7 @@ void FiniteElementSpace::GetTrueTransferOperator(
 void FiniteElementSpace::UpdateElementOrders()
 {
    Array<char> new_order(mesh->GetNE());
+   new_order = 0;
    switch (mesh->GetLastOperation())
    {
       case Mesh::REFINE:
@@ -4164,16 +4386,24 @@ void FiniteElementSpace::UpdateElementOrders()
       }
       case Mesh::DEREFINE:
       {
+         // Children of a derefined element are expected to have equal orders.
+         Array<bool> seen(mesh->GetNE());
+         seen = false;
          const CoarseFineTransformations &cf_tr =
             mesh->ncmesh->GetDerefinementTransforms();
-         Table coarse_to_fine;
-         cf_tr.MakeCoarseToFineTable(coarse_to_fine);
-         Array<int> tabrow;
-         for (int i = 0; i < coarse_to_fine.Size(); i++)
+         for (int k = 0; k < cf_tr.embeddings.Size(); k++)
          {
-            coarse_to_fine.GetRow(i, tabrow);
-            // For now we require all children to be of same polynomial order.
-            new_order[i] = elem_order[tabrow[0]];
+            const int p = cf_tr.embeddings[k].parent;
+            if (!seen[p])
+            {
+               new_order[p] = elem_order[k];
+               seen[p] = true;
+            }
+            else
+            {
+               MFEM_VERIFY(new_order[p] == elem_order[k],
+                           "Derefinement of mixed-order sibling elements is not supported.");
+            }
          }
          break;
       }
@@ -4337,15 +4567,22 @@ void FiniteElementSpace::PRefineAndUpdate(const Array<pRefinement> & refs,
 
 bool FiniteElementSpace::PRefinementSupported()
 {
-   // Check whether the space type is L2 or H1
-   if (!dynamic_cast<const L2_FECollection*>(fec) &&
-       !dynamic_cast<const H1_FECollection*>(fec))
+   // Check whether the space type is L2, H1, ND or RT (excluding trace/interface)
+   const bool is_l2 = dynamic_cast<const L2_FECollection*>(fec) != nullptr;
+   const bool is_h1 = dynamic_cast<const H1_FECollection*>(fec) != nullptr;
+   const bool is_nd = dynamic_cast<const ND_FECollection*>(fec) != nullptr &&
+                      !dynamic_cast<const ND_Trace_FECollection*>(fec);
+   const bool is_rt = dynamic_cast<const RT_FECollection*>(fec) != nullptr &&
+                      !dynamic_cast<const RT_Trace_FECollection*>(fec) &&
+                      !dynamic_cast<const DG_Interface_FECollection*>(fec);
+   if (!is_l2 && !is_h1 && !is_nd && !is_rt)
    {
       return false;
    }
 
-   // Check whether the mesh is purely quadrilateral or hexahedral.
+   // Check whether the mesh is purely quadrilateral or hexahedral (ND/RT >= 2D).
    const int dim = mesh->Dimension();
+   if ((is_nd || is_rt) && dim < 2) { return false; }
    Array<Geometry::Type> geoms;
    mesh->GetGeometries(dim, geoms);
    if (geoms.Size() != 1) { return false; }
diff --git a/fem/fespace.hpp b/fem/fespace.hpp
index 8ea7d9c34b..a95ed238c0 100644
--- a/fem/fespace.hpp
+++ b/fem/fespace.hpp
@@ -389,13 +389,6 @@ protected:
    /// Return element order: internal version of GetElementOrder without checks.
    int GetElementOrderImpl(int i) const;
 
-   /// Returns true if the space is H1 and has variable-order elements.
-   bool IsVariableOrderH1() const
-   {
-      return variableOrder &&
-             dynamic_cast<const H1_FECollection*>(fec);
-   }
-
    /** In a variable-order space, calculate a bitmask of polynomial orders that
        need to be represented on each edge and face. */
    void CalcEdgeFaceVarOrders(
@@ -584,7 +577,7 @@ protected:
    virtual void UpdateMeshPointer(Mesh *new_mesh);
 
    /// Resize the elem_order array on mesh change.
-   void UpdateElementOrders();
+   virtual void UpdateElementOrders();
 
    /// @brief Copies the prolongation and restriction matrices from @a fes.
    ///
@@ -1332,7 +1325,7 @@ public:
         associated with i'th face in the mesh object.  Faces in this case refer
         to the MESHDIM-1 primitive so in 2D they are segments and in 1D they are
         points.*/
-   const FiniteElement *GetFaceElement(int i) const;
+   const FiniteElement *GetFaceElement(int i, int variant = 0) const;
 
    /// @brief Return a "typical" face element.
    ///
@@ -1542,9 +1535,9 @@ public:
                                  bool want_transfer = true);
 
    /** Return true iff p-refinement is supported in this space. Current support
-       is only for L2 or H1 spaces on purely quadrilateral or hexahedral
-       meshes. */
-   bool PRefinementSupported();
+       is for H1/L2 spaces (1D/2D/3D) and ND/RT volume spaces on purely
+       quadrilateral (2D) or hexahedral (3D) meshes. */
+   virtual bool PRefinementSupported();
 
    /// Get the GridFunction update operator.
    const Operator* GetUpdateOperator() { Update(); return Th.Ptr(); }
diff --git a/fem/gridfunc.cpp b/fem/gridfunc.cpp
index dccb67a0a1..3ee3f4fba2 100644
--- a/fem/gridfunc.cpp
+++ b/fem/gridfunc.cpp
@@ -3330,19 +3330,37 @@ void GridFunction::ProjectBdrCoefficientNormal(
                   << fes->GetMesh()->SpaceDimension() << ")");
    }
 
-   // implementation for the case when the face dofs are scaled point
-   // values of the normal component.
+   // Dispatch through fe->Project() so both nodal and IntegratedGLL RT face
+   // bases (e.g., L2_QuadrilateralElement / L2_SegmentElement with INTEGRAL
+   // map type) project normal fluxes accurately.
+   class NormalVectorBdrCoeff : public Coefficient
+   {
+   private:
+      VectorCoefficient &vc_;
+      mutable Vector v_, nor_;
+   public:
+      NormalVectorBdrCoeff(VectorCoefficient &vc, int sdim)
+         : vc_(vc), v_(sdim), nor_(sdim) {}
+      real_t Eval(ElementTransformation &T, const IntegrationPoint &ip) override
+      {
+         vc_.Eval(v_, T, ip);
+         CalcOrtho(T.Jacobian(), nor_);
+         return (v_ * nor_) / T.Weight();
+      }
+   };
+
    const FiniteElement *fe;
    ElementTransformation *T;
    Array<int> dofs;
-   Vector vc, nor, lvec;
+   Vector lvec;
    DofTransformation doftrans;
+   const int sdim = fes->GetMesh()->SpaceDimension();
+   std::unique_ptr<NormalVectorBdrCoeff> nv_coeff;
    if (vcoeff)
    {
-      const int dim = vcoeff->GetVDim();
-      vc.SetSize(dim);
-      nor.SetSize(dim);
+      nv_coeff.reset(new NormalVectorBdrCoeff(*vcoeff, sdim));
    }
+   Coefficient *proj_coeff = coeff ? coeff : nv_coeff.get();
 
    for (int i = 0; i < fes->GetNBE(); i++)
    {
@@ -3352,23 +3370,14 @@ void GridFunction::ProjectBdrCoefficientNormal(
       }
       fe = fes->GetBE(i);
       T = fes->GetBdrElementTransformation(i);
-      const IntegrationRule &ir = fe->GetNodes();
       lvec.SetSize(fe->GetDof());
-      for (int j = 0; j < ir.GetNPoints(); j++)
+      if (proj_coeff)
       {
-         const IntegrationPoint &ip = ir.IntPoint(j);
-         T->SetIntPoint(&ip);
-         if (coeff)
-         {
-            const real_t c = coeff->Eval(*T, ip);
-            lvec(j) = c * T->Weight();
-         }
-         else if (vcoeff)
-         {
-            vcoeff->Eval(vc, *T, ip);
-            CalcOrtho(T->Jacobian(), nor);
-            lvec(j) = (vc * nor);
-         }
+         fe->Project(*proj_coeff, *T, lvec);
+      }
+      else
+      {
+         lvec = 0.0;
       }
       fes->GetBdrElementDofs(i, dofs, doftrans);
       doftrans.TransformPrimal(lvec);
diff --git a/fem/hp_edge_trace.hpp b/fem/hp_edge_trace.hpp
new file mode 100644
index 0000000000..9c5dacce5d
--- /dev/null
+++ b/fem/hp_edge_trace.hpp
@@ -0,0 +1,103 @@
+// Copyright (c) 2010-2026, Lawrence Livermore National Security, LLC. Produced
+// at the Lawrence Livermore National Laboratory. All Rights reserved. See files
+// LICENSE and NOTICE for details. LLNL-CODE-806117.
+//
+// This file is part of the MFEM library. For more information and source code
+// availability visit https://mfem.org.
+//
+// MFEM is free software; you can redistribute it and/or modify it under the
+// terms of the BSD-3 license. We welcome feedback and contributions, see file
+// CONTRIBUTING.md for details.
+
+#ifndef MFEM_HP_EDGE_TRACE
+#define MFEM_HP_EDGE_TRACE
+
+#include "fespace.hpp"
+#include "eltrans.hpp"
+#include "../mesh/mesh.hpp"
+
+#include <algorithm>
+#include <map>
+#include <vector>
+
+namespace mfem
+{
+namespace internal
+{
+inline bool SupportsInternalEdgeConstraints(const FiniteElementSpace &fes)
+{
+   return fes.GetMesh()->Dimension() == 3 &&
+          (dynamic_cast<const H1_FECollection *>(fes.FEColl()) ||
+           dynamic_cast<const ND_FECollection *>(fes.FEColl()));
+}
+
+using HpConstraintRow = std::map<int, real_t>;
+
+inline void AddSignedHpEntry(HpConstraintRow &row, int dof, real_t value)
+{
+   if (dof < 0) { dof = -1-dof; value = -value; }
+   row[dof] += value;
+}
+
+// Low-order interpolation alone does not impose that a high-order face trace
+// belongs to the lower-order edge space. Retain its full edge trace equation;
+// the existing low-to-high edge dependencies supply the other representation.
+inline void AddInternalEdgeCompatibility(
+   const FiniteElementSpace &fes, const Array<int> &master_dofs,
+   const FiniteElement &master_fe, int master_order, int slave_face,
+   const DenseMatrix &pm, std::vector<HpConstraintRow> &constraints)
+{
+   Array<int> vertices, edges, orientations, dofs;
+   fes.GetMesh()->GetFaceVertices(slave_face, vertices);
+   fes.GetMesh()->GetFaceEdges(slave_face, edges, orientations);
+   MFEM_ASSERT(vertices.Size() == 4 && edges.Size() == 4, "");
+   IsoparametricTransformation T;
+   T.SetFE(&SegmentFE);
+   T.GetPointMat().SetSize(2, 2);
+   DenseMatrix transfer;
+   for (int i = 0; i < edges.Size(); i++)
+   {
+      int a = i, b = (i+1) % edges.Size();
+      bool boundary = false;
+      for (int d = 0; d < 2; d++)
+      {
+         boundary |= (pm(d, a) == 0.0 && pm(d, b) == 0.0) ||
+                     (pm(d, a) == 1.0 && pm(d, b) == 1.0);
+      }
+      if (boundary || fes.GetEdgeDofs(edges[i], dofs, 0) >= master_order)
+      {
+         continue;
+      }
+      if (vertices[a] > vertices[b]) { std::swap(a, b); }
+      for (int d = 0; d < 2; d++)
+      {
+         T.GetPointMat()(d, 0) = pm(d, a);
+         T.GetPointMat()(d, 1) = pm(d, b);
+      }
+      int order = -1;
+      for (int variant = 1; ; variant++)
+      {
+         order = fes.GetEdgeDofs(edges[i], dofs, variant);
+         if (order < 0 || order == master_order) { break; }
+      }
+      MFEM_VERIFY(order == master_order,
+                  "Missing internal-edge variant for master face order");
+      fes.FEColl()->GetFE(Geometry::SEGMENT, order)->GetTransferMatrix(
+         master_fe, T, transfer);
+      for (int r = 0; r < dofs.Size(); r++)
+      {
+         HpConstraintRow row;
+         AddSignedHpEntry(row, dofs[r], 1.0);
+         for (int c = 0; c < master_dofs.Size(); c++)
+         {
+            AddSignedHpEntry(row, master_dofs[c], -transfer(r, c));
+         }
+         constraints.push_back(std::move(row));
+      }
+   }
+}
+
+} // namespace internal
+} // namespace mfem
+
+#endif
diff --git a/fem/hp_parallel_constraints.hpp b/fem/hp_parallel_constraints.hpp
new file mode 100644
index 0000000000..e7c83280a6
--- /dev/null
+++ b/fem/hp_parallel_constraints.hpp
@@ -0,0 +1,387 @@
+// Copyright (c) 2010-2026, Lawrence Livermore National Security, LLC. Produced
+// at the Lawrence Livermore National Laboratory. All Rights reserved. See files
+// LICENSE and NOTICE for details. LLNL-CODE-806117.
+//
+// This file is part of the MFEM library. For more information and source code
+// availability visit https://mfem.org.
+//
+// MFEM is free software; you can redistribute it and/or modify it under the
+// terms of the BSD-3 license. We welcome feedback and contributions, see file
+// CONTRIBUTING.md for details.
+
+#ifndef MFEM_HP_PARALLEL_CONSTRAINTS_HPP
+#define MFEM_HP_PARALLEL_CONSTRAINTS_HPP
+
+#include "../config/config.hpp"
+
+#ifdef MFEM_USE_MPI
+
+#include "../general/communication.hpp"
+#include "../linalg/hypre_parcsr.hpp"
+#include <algorithm>
+#include <cmath>
+#include <limits>
+#include <map>
+#include <set>
+#include <utility>
+#include <vector>
+
+namespace mfem
+{
+namespace internal
+{
+
+using HpRootRow = std::map<HYPRE_BigInt, real_t>;
+
+struct HpRootConstraint
+{
+   HpRootRow terms;
+   // Sum of absolute contributions before cancellation in the expansion C*P0.
+   real_t scale = 0.0;
+};
+
+namespace hp_root
+{
+
+using Id = HYPRE_BigInt;
+
+inline int Owner(const std::vector<Id> &offsets, Id id)
+{
+   MFEM_ASSERT(id >= offsets.front() && id < offsets.back(),
+               "Hp root outside its global partition");
+   return int(std::upper_bound(offsets.begin(), offsets.end(), id)
+              - offsets.begin() - 1);
+}
+
+inline std::vector<int> Displacements(const std::vector<int> &counts)
+{
+   std::vector<int> displs(1, 0);
+   for (int count : counts)
+   {
+      displs.push_back(displs.back() + count);
+   }
+   return displs;
+}
+
+class ExchangePlan
+{
+   MPI_Comm comm;
+   std::vector<int> send, recv, sdisp, rdisp;
+
+public:
+   ExchangePlan(MPI_Comm comm_, const std::vector<int> &counts)
+      : comm(comm_), send(counts), recv(counts.size()),
+        sdisp(Displacements(send))
+   {
+      MPI_Alltoall(send.data(), 1, MPI_INT, recv.data(), 1, MPI_INT, comm);
+      rdisp = Displacements(recv);
+   }
+
+   template <typename T>
+   std::vector<T> Exchange(const std::vector<T> &values,
+                           bool reverse = false) const
+   {
+      const auto &from = reverse ? rdisp : sdisp;
+      const auto &to = reverse ? sdisp : rdisp;
+      MFEM_ASSERT(values.size() == size_t(from.back()), "");
+      std::vector<T> result(to.back());
+      auto type = MPITypeMap<T>::mpi_type;
+      MPI_Alltoallv(values.data(), (reverse ? recv : send).data(), from.data(),
+                    type, result.data(), (reverse ? send : recv).data(),
+                    to.data(), type, comm);
+      return result;
+   }
+};
+
+inline std::vector<int> RootCounts(const std::vector<Id> &offsets,
+                                   const std::vector<Id> &ids)
+{
+   std::vector<int> counts(offsets.size() - 1, 0);
+   for (Id id : ids) { ++counts[Owner(offsets, id)]; }
+   return counts;
+}
+
+// Route variable-length sparse rows. Root IDs are nonnegative; a negative ID
+// starts a row and carries the component or pivot key, paired with its scale.
+class RowMessages
+{
+   std::vector<std::vector<Id>> ids;
+   std::vector<std::vector<real_t>> values;
+
+   template <typename T>
+   static std::vector<T> Flatten(std::vector<std::vector<T>> &parts)
+   {
+      size_t size = 0;
+      for (const auto &part : parts) { size += part.size(); }
+      std::vector<T> flat;
+      flat.reserve(size);
+      for (const auto &part : parts)
+      {
+         flat.insert(flat.end(), part.begin(), part.end());
+      }
+      parts.clear();
+      return flat;
+   }
+
+public:
+   explicit RowMessages(int nranks) : ids(nranks), values(nranks) {}
+
+   void Add(int dest, Id key, const HpRootRow &terms, real_t scale)
+   {
+      ids[dest].push_back(-1 - key);
+      values[dest].push_back(scale);
+      for (const auto &term : terms)
+      {
+         if (term.second == 0.0) { continue; }
+         ids[dest].push_back(term.first);
+         values[dest].push_back(term.second);
+      }
+   }
+
+   template <typename Consume>
+   void Deliver(MPI_Comm comm, Consume consume)
+   {
+      std::vector<int> counts;
+      for (const auto &part : ids) { counts.push_back(int(part.size())); }
+      ExchangePlan plan(comm, counts);
+      const auto keys = plan.Exchange(Flatten(ids));
+      const auto data = plan.Exchange(Flatten(values));
+      for (size_t i = 0; i < keys.size(); )
+      {
+         MFEM_ASSERT(keys[i] < 0, "Missing hp constraint row header");
+         const Id key = -(keys[i] + 1);
+         HpRootConstraint row;
+         row.scale = data[i++];
+         while (i < keys.size() && keys[i] >= 0)
+         {
+            row.terms.emplace(keys[i], data[i]);
+            ++i;
+         }
+         consume(key, std::move(row));
+      }
+   }
+};
+
+// Same incremental strongest-pivot rule as CompleteHpDependencies, followed by
+// back-substitution so callers can build Q without chasing remote pivots.
+inline std::map<Id, HpRootRow> Solve(std::vector<HpRootConstraint> &rows)
+{
+   const real_t tol = 128 * std::numeric_limits<real_t>::epsilon();
+   std::map<Id, size_t> pivot_number;
+   std::vector<Id> pivots;
+   std::vector<HpRootRow> echelon;
+   for (auto &constraint : rows)
+   {
+      HpRootRow &row = constraint.terms;
+      real_t scale = constraint.scale;
+      std::set<size_t> active;
+      for (const auto &term : row)
+      {
+         auto pos = pivot_number.find(term.first);
+         if (pos != pivot_number.end()) { active.insert(pos->second); }
+      }
+      while (!active.empty())
+      {
+         const size_t i = *active.begin();
+         active.erase(active.begin());
+         const real_t factor = row.at(pivots[i]);
+         row.erase(pivots[i]);
+         for (const auto &entry : echelon[i])
+         {
+            const real_t value = factor * entry.second;
+            row[entry.first] -= value;
+            scale += std::abs(value);
+            auto pos = pivot_number.find(entry.first);
+            if (pos != pivot_number.end()) { active.insert(pos->second); }
+         }
+      }
+      auto pivot = row.end();
+      real_t maximum = 0.0;
+      for (auto it = row.begin(); it != row.end(); ++it)
+      {
+         if (std::abs(it->second) > maximum)
+         {
+            maximum = std::abs(it->second);
+            pivot = it;
+         }
+      }
+      if (maximum <= tol * scale) { continue; }
+      const Id id = pivot->first;
+      const real_t diagonal = pivot->second;
+      row.erase(pivot);
+      for (auto it = row.begin(); it != row.end(); )
+      {
+         if (std::abs(it->second) <= tol * scale) { it = row.erase(it); }
+         else { it->second /= diagonal; ++it; }
+      }
+      pivot_number.emplace(id, pivots.size());
+      pivots.push_back(id);
+      echelon.push_back(std::move(row));
+   }
+
+   std::map<Id, HpRootRow> solved;
+   for (size_t i = pivots.size(); i > 0; --i)
+   {
+      HpRootRow &rhs = solved[pivots[i-1]];
+      for (const auto &entry : echelon[i-1])
+      {
+         auto dep = solved.find(entry.first);
+         if (dep == solved.end()) { rhs[entry.first] -= entry.second; }
+         else
+         {
+            for (const auto &free : dep->second)
+            {
+               rhs[free.first] -= entry.second * free.second;
+            }
+         }
+      }
+      for (auto it = rhs.begin(); it != rhs.end(); )
+      {
+         if (it->second == 0.0) { it = rhs.erase(it); }
+         else { ++it; }
+      }
+   }
+   return solved;
+}
+
+} // namespace hp_root
+
+// Returns owned eliminated roots expressed in the original global free-root
+// IDs. A present key with an empty row denotes a root constrained to zero.
+inline std::map<HYPRE_BigInt, HpRootRow> CompleteParallelHpRoots(
+   MPI_Comm comm, const std::vector<HYPRE_BigInt> &offsets,
+   const std::vector<HpRootConstraint> &rows)
+{
+   using namespace hp_root;
+   int nranks;
+   MPI_Comm_size(comm, &nranks);
+
+   std::map<Id, Id> parent;
+   auto representative = [&](Id id)
+   {
+      while (parent.at(id) != id)
+      {
+         parent[id] = parent.at(parent.at(id));
+         id = parent.at(id);
+      }
+      return id;
+   };
+   std::vector<Id> anchors;
+   for (const auto &row : rows)
+   {
+      Id anchor = -1;
+      for (const auto &term : row.terms)
+      {
+         if (term.second == 0.0) { continue; }
+         const Id id = term.first;
+         parent.emplace(id, id);
+         const Id root = representative(id);
+         if (anchor < 0) { anchor = root; }
+         else
+         {
+            parent[std::max(anchor, root)] = std::min(anchor, root);
+            anchor = std::min(anchor, root);
+         }
+      }
+      anchors.push_back(anchor);
+   }
+
+   std::map<Id, HpRootRow> pivots;
+   int any = !parent.empty();
+   MPI_Allreduce(MPI_IN_PLACE, &any, 1, MPI_INT, MPI_MAX, comm);
+   if (!any) { return pivots; }
+
+   std::vector<Id> ids;
+   std::map<Id, Id> labels;
+   for (auto &entry : parent)
+   {
+      entry.second = representative(entry.first);
+      ids.push_back(entry.first);
+      labels.emplace(entry.second, entry.second);
+   }
+   ExchangePlan plan(comm, RootCounts(offsets, ids));
+   const auto owner_ids = plan.Exchange(ids);
+   int changed;
+   do
+   {
+      std::vector<Id> send;
+      send.reserve(ids.size());
+      for (const auto &entry : parent) { send.push_back(labels.at(entry.second)); }
+      auto received = plan.Exchange(send);
+      std::map<Id, Id> minima;
+      for (size_t i = 0; i < received.size(); ++i)
+      {
+         auto it = minima.emplace(owner_ids[i], received[i]).first;
+         it->second = std::min(it->second, received[i]);
+      }
+      for (size_t i = 0; i < received.size(); ++i)
+      {
+         received[i] = minima.at(owner_ids[i]);
+      }
+      const auto replies = plan.Exchange(received, true);
+      changed = 0;
+      for (size_t i = 0; i < ids.size(); ++i)
+      {
+         Id &label = labels.at(parent.at(ids[i]));
+         if (replies[i] < label) { label = replies[i]; changed = 1; }
+      }
+      MPI_Allreduce(MPI_IN_PLACE, &changed, 1, MPI_INT, MPI_MAX, comm);
+   }
+   while (changed);
+
+   RowMessages equations(nranks);
+   for (size_t i = 0; i < rows.size(); ++i)
+   {
+      if (anchors[i] < 0) { continue; }
+      const Id component = labels.at(parent.at(anchors[i]));
+      equations.Add(Owner(offsets, component), component,
+                    rows[i].terms, rows[i].scale);
+   }
+   std::map<Id, std::vector<HpRootConstraint>> components;
+   equations.Deliver(comm, [&](Id id, HpRootConstraint row)
+   {
+      components[id].push_back(std::move(row));
+   });
+
+   RowMessages solutions(nranks);
+   for (auto &component : components)
+   {
+      for (const auto &pivot : Solve(component.second))
+      {
+         solutions.Add(Owner(offsets, pivot.first), pivot.first, pivot.second, 0.0);
+      }
+   }
+   solutions.Deliver(comm, [&](Id id, HpRootConstraint row)
+   {
+      pivots.emplace(id, std::move(row.terms));
+   });
+   return pivots;
+}
+
+inline std::map<HYPRE_BigInt, HYPRE_BigInt> ResolveParallelHpFreeRoots(
+   MPI_Comm comm, const std::vector<HYPRE_BigInt> &old_offsets,
+   const std::vector<HYPRE_BigInt> &local_free_ids,
+   const std::set<HYPRE_BigInt> &queries)
+{
+   using namespace hp_root;
+   int rank;
+   MPI_Comm_rank(comm, &rank);
+   const std::vector<Id> ids(queries.begin(), queries.end());
+   ExchangePlan plan(comm, RootCounts(old_offsets, ids));
+   auto requests = plan.Exchange(ids);
+   for (auto &id : requests)
+   {
+      id = local_free_ids[id - old_offsets[rank]];
+      MFEM_ASSERT(id >= 0, "Requested hp root is not free");
+   }
+   const auto replies = plan.Exchange(requests, true);
+   std::map<Id, Id> result;
+   for (size_t i = 0; i < ids.size(); ++i) { result.emplace(ids[i], replies[i]); }
+   return result;
+}
+
+} // namespace internal
+} // namespace mfem
+
+#endif // MFEM_USE_MPI
+#endif // MFEM_HP_PARALLEL_CONSTRAINTS_HPP
diff --git a/fem/integ/bilininteg_curlcurl_pa.cpp b/fem/integ/bilininteg_curlcurl_pa.cpp
index fa04ccaad9..961ed5eb7b 100644
--- a/fem/integ/bilininteg_curlcurl_pa.cpp
+++ b/fem/integ/bilininteg_curlcurl_pa.cpp
@@ -97,8 +97,101 @@ CurlCurlIntegrator::DiagonalPAKernels::Fallback(int DIM, int, int)
 
 void CurlCurlIntegrator::AssemblePA(const FiniteElementSpace &fes)
 {
+   var_order = fes.IsVariableOrder();
+   pa_groups.clear();
+
    // Assumes tensor-product elements
    Mesh *mesh = fes.GetMesh();
+
+   if (var_order)
+   {
+      MFEM_VERIFY(!Device::Allows(Backend::CEED_MASK),
+                  "Variable-order CurlCurlIntegrator PA does not support CEED backends.");
+      MFEM_VERIFY(fes.GetVDim() == 1,
+                  "Variable-order CurlCurlIntegrator PA requires vdim == 1.");
+      dim = mesh->Dimension();
+      MFEM_VERIFY(dim == 2 || dim == 3, "");
+      MFEM_VERIFY(mesh->SpaceDimension() == dim,
+                  "Variable-order CurlCurlIntegrator PA requires mesh dimension == space dimension.");
+      if (dim == 2)
+      {
+         MFEM_VERIFY(!DQ && !MQ,
+                     "2D CurlCurlIntegrator PA requires scalar coefficient.");
+      }
+
+      symmetric = (dim == 2) ||
+                  !(MQ && dynamic_cast<SymmetricMatrixCoefficient*>(MQ) == nullptr);
+      ne = fes.GetNE();
+
+      const ElementDofOrdering ordering = GetEVectorOrdering(fes);
+      MFEM_VERIFY(ordering == ElementDofOrdering::LEXICOGRAPHIC,
+                  "Variable-order PA requires tensor-product elements.");
+      const auto *vr = dynamic_cast<const VarOrderElementRestriction*>(
+                          fes.GetElementRestriction(ordering));
+      MFEM_VERIFY(vr != nullptr,
+                  "Expected VarOrderElementRestriction for variable-order space.");
+
+      const int sym_dims = (dim * (dim + 1)) / 2;
+      const int ndata = (dim == 2) ? 1 : (symmetric ? sym_dims : dim * dim);
+
+      pa_groups.resize(vr->GetNumGroups());
+      for (int gi = 0; gi < vr->GetNumGroups(); ++gi)
+      {
+         const Array<int> &elems = vr->GetGroupElements(gi);
+         PAGroup &g = pa_groups[gi];
+         g.ne = elems.Size();
+         g.evec_offset = vr->GetGroupOffset(gi);
+         g.evec_size = vr->GetGroupSize(gi);
+         if (g.ne == 0) { continue; }
+
+         const FiniteElement *fel = fes.GetFE(elems[0]);
+         const auto *el = dynamic_cast<const VectorTensorFiniteElement*>(fel);
+         MFEM_VERIFY(el != nullptr, "Only VectorTensorFiniteElement is supported!");
+         MFEM_VERIFY(el->GetDim() == dim, "");
+         MFEM_VERIFY(el->GetDerivType() == FiniteElement::CURL,
+                     "Unknown kernel.");
+
+         const IntegrationRule *ir = IntRule ? IntRule
+                                     : &MassIntegrator::GetRule(*el, *el,
+                                                                *mesh->GetElementTransformation(elems[0]));
+         g.mapsC = &el->GetDofToQuad(*ir, DofToQuad::TENSOR);
+         g.mapsO = &el->GetDofToQuadOpen(*ir, DofToQuad::TENSOR);
+         g.dofs1D = g.mapsC->ndof;
+         g.quad1D = g.mapsC->nqpt;
+         MFEM_VERIFY(g.dofs1D == g.mapsO->ndof + 1 &&
+                     g.quad1D == g.mapsO->nqpt, "");
+         const int expected_nq = (dim == 3)
+                                 ? (g.quad1D * g.quad1D * g.quad1D)
+                                 : (g.quad1D * g.quad1D);
+         MFEM_VERIFY(ir->GetNPoints() == expected_nq,
+                     "Variable-order CurlCurlIntegrator PA requires isotropic tensor-product quadrature.");
+         MFEM_VERIFY(g.dofs1D <= DeviceDofQuadLimits::Get().HCURL_MAX_D1D &&
+                     g.quad1D <= DeviceDofQuadLimits::Get().HCURL_MAX_Q1D,
+                     "Variable-order CurlCurlIntegrator PA exceeds HCURL_MAX_D1D / HCURL_MAX_Q1D.");
+
+         Vector J_g, C_g;
+         int coeff_dim = 0;
+         bool grp_sym = true;
+         internal::ComputeGroupJacobiansAndCoeffs(*mesh, elems, *ir, dim,
+                                                  Q, DQ, MQ, J_g, C_g,
+                                                  coeff_dim, grp_sym);
+         g.pa_data.SetSize(ndata * ir->GetNPoints() * g.ne,
+                           Device::GetMemoryType());
+
+         if (dim == 3)
+         {
+            internal::PACurlCurlSetup3D(g.quad1D, coeff_dim, g.ne,
+                                        ir->GetWeights(), J_g, C_g, g.pa_data);
+         }
+         else
+         {
+            internal::PACurlCurlSetup2D(g.quad1D, g.ne, ir->GetWeights(),
+                                        J_g, C_g, g.pa_data);
+         }
+      }
+      return;
+   }
+
    const FiniteElement *fel = fes.GetTypicalFE();
 
    const VectorTensorFiniteElement *el =
@@ -157,6 +250,20 @@ void CurlCurlIntegrator::AssemblePA(const FiniteElementSpace &fes)
 
 void CurlCurlIntegrator::AssembleDiagonalPA(Vector& diag)
 {
+   if (var_order)
+   {
+      for (const PAGroup &g : pa_groups)
+      {
+         if (g.ne == 0) { continue; }
+         Vector dg;
+         dg.MakeRef(diag, g.evec_offset, g.evec_size);
+         DiagonalPAKernels::Run(dim, g.dofs1D, g.quad1D, g.dofs1D, g.quad1D,
+                                symmetric, g.ne, g.mapsO->B, g.mapsC->B,
+                                g.mapsO->G, g.mapsC->G, g.pa_data, dg);
+         dg.SyncAliasMemory(diag);
+      }
+      return;
+   }
    DiagonalPAKernels::Run(dim, dofs1D, quad1D, dofs1D, quad1D, symmetric, ne,
                           mapsO->B, mapsC->B, mapsO->G, mapsC->G, pa_data,
                           diag);
@@ -164,6 +271,23 @@ void CurlCurlIntegrator::AssembleDiagonalPA(Vector& diag)
 
 void CurlCurlIntegrator::AddMultPA(const Vector &x, Vector &y) const
 {
+   if (var_order)
+   {
+      x.Read();
+      for (const PAGroup &g : pa_groups)
+      {
+         if (g.ne == 0) { continue; }
+         Vector xg, yg;
+         xg.MakeRef(const_cast<Vector&>(x), g.evec_offset, g.evec_size);
+         yg.MakeRef(y, g.evec_offset, g.evec_size);
+         ApplyPAKernels::Run(dim, g.dofs1D, g.quad1D, g.dofs1D, g.quad1D,
+                             symmetric, g.ne, g.mapsO->B, g.mapsC->B,
+                             g.mapsO->Bt, g.mapsC->Bt, g.mapsC->G, g.mapsC->Gt,
+                             g.pa_data, xg, yg, false);
+         yg.SyncAliasMemory(y);
+      }
+      return;
+   }
    ApplyPAKernels::Run(dim, dofs1D, quad1D, dofs1D, quad1D, symmetric, ne,
                        mapsO->B, mapsC->B, mapsO->Bt, mapsC->Bt, mapsC->G,
                        mapsC->Gt, pa_data, x, y, false);
@@ -171,6 +295,26 @@ void CurlCurlIntegrator::AddMultPA(const Vector &x, Vector &y) const
 
 void CurlCurlIntegrator::AddAbsMultPA(const Vector &x, Vector &y) const
 {
+   if (var_order)
+   {
+      x.Read();
+      for (const PAGroup &g : pa_groups)
+      {
+         if (g.ne == 0) { continue; }
+         Vector abs_pa_data(g.pa_data);
+         abs_pa_data.Abs();
+         auto absO = g.mapsO->Abs();
+         auto absC = g.mapsC->Abs();
+         Vector xg, yg;
+         xg.MakeRef(const_cast<Vector&>(x), g.evec_offset, g.evec_size);
+         yg.MakeRef(y, g.evec_offset, g.evec_size);
+         ApplyPAKernels::Run(dim, g.dofs1D, g.quad1D, g.dofs1D, g.quad1D,
+                             symmetric, g.ne, absO.B, absC.B, absO.Bt, absC.Bt,
+                             absC.G, absC.Gt, abs_pa_data, xg, yg, true);
+         yg.SyncAliasMemory(y);
+      }
+      return;
+   }
    Vector abs_pa_data(pa_data);
    abs_pa_data.Abs();
    auto absO = mapsO->Abs();
@@ -181,4 +325,12 @@ void CurlCurlIntegrator::AddAbsMultPA(const Vector &x, Vector &y) const
                        abs_pa_data, x, y, true);
 }
 
+void CurlCurlIntegrator::AddMultTransposePA(const Vector &x, Vector &y) const
+{
+   MFEM_VERIFY(symmetric,
+               "CurlCurlIntegrator::AddMultTransposePA does not support "
+               "nonsymmetric MatrixCoefficient.");
+   AddMultPA(x, y);
+}
+
 } // namespace mfem
diff --git a/fem/integ/bilininteg_diffusion_pa.cpp b/fem/integ/bilininteg_diffusion_pa.cpp
index 0ba22ded75..bb7c8919d7 100644
--- a/fem/integ/bilininteg_diffusion_pa.cpp
+++ b/fem/integ/bilininteg_diffusion_pa.cpp
@@ -12,6 +12,7 @@
 #include "../bilininteg.hpp"
 #include "../gridfunc.hpp"
 #include "../qfunction.hpp"
+#include "../restriction.hpp"
 #include "../../mesh/nurbs.hpp"
 #include "../ceed/integrators/diffusion/diffusion.hpp"
 #include "bilininteg_diffusion_kernels.hpp"
@@ -26,6 +27,19 @@ void DiffusionIntegrator::AssembleDiagonalPA(Vector &diag)
    {
       ceedOp->GetDiagonal(diag);
    }
+   else if (var_order)
+   {
+      for (const PAGroup &g : pa_groups)
+      {
+         if (g.ne == 0) { continue; }
+         Vector dg;
+         dg.MakeRef(diag, g.evec_offset, g.evec_size);
+         DiagonalPAKernels::Run(dim, g.dofs1D, g.quad1D, g.ne, symmetric,
+                                g.maps->B, g.maps->G, g.pa_data, dg,
+                                g.dofs1D, g.quad1D);
+         dg.SyncAliasMemory(diag);
+      }
+   }
    else
    {
       if (pa_data.Size() == 0) { AssemblePA(*fespace); }
@@ -46,6 +60,21 @@ void DiffusionIntegrator::AddMultPA(const Vector &x, Vector &y) const
    {
       ceedOp->AddMult(x, y);
    }
+   else if (var_order)
+   {
+      x.Read();
+      for (const PAGroup &g : pa_groups)
+      {
+         if (g.ne == 0) { continue; }
+         Vector xg, yg;
+         xg.MakeRef(const_cast<Vector&>(x), g.evec_offset, g.evec_size);
+         yg.MakeRef(y, g.evec_offset, g.evec_size);
+         ApplyPAKernels::Run(dim, g.dofs1D, g.quad1D, g.ne, symmetric,
+                             g.maps->B, g.maps->G, g.maps->Bt, g.maps->Gt,
+                             g.pa_data, xg, yg, g.dofs1D, g.quad1D);
+         yg.SyncAliasMemory(y);
+      }
+   }
    else
    {
       const Array<real_t> &B = maps->B;
@@ -135,6 +164,159 @@ void DiffusionIntegrator::AssemblePA(const FiniteElementSpace &fes)
       }
       return;
    }
+   var_order = fes.IsVariableOrder();
+   pa_groups.clear();
+   if (var_order)
+   {
+      MFEM_VERIFY(!stroud,
+                  "Variable-order DiffusionIntegrator PA does not support ragged tensor bases.");
+      MFEM_VERIFY(fes.GetVDim() == 1,
+                  "Variable-order DiffusionIntegrator PA requires vdim == 1.");
+      dim = mesh->Dimension();
+      const int sdim = mesh->SpaceDimension();
+      MFEM_VERIFY(dim == 2 || dim == 3,
+                  "Variable-order DiffusionIntegrator PA requires 2D or 3D meshes.");
+      if (dim == 2 && sdim == 3)
+      {
+         MFEM_VERIFY(!VQ && !MQ,
+                     "Surface DiffusionIntegrator PA requires a scalar coefficient.");
+      }
+
+      auto *smq = dynamic_cast<SymmetricMatrixCoefficient*>(MQ);
+      int coeff_dim = 1;
+      if (smq)
+      {
+         MFEM_VERIFY(smq->GetHeight() == sdim && smq->GetWidth() == sdim,
+                     "MatrixCoefficient dimension mismatch.");
+         coeff_dim = (sdim * (sdim + 1)) / 2;
+         symmetric = true;
+      }
+      else if (MQ)
+      {
+         MFEM_VERIFY(MQ->GetHeight() == sdim && MQ->GetWidth() == sdim,
+                     "MatrixCoefficient dimension mismatch.");
+         coeff_dim = sdim * sdim;
+         symmetric = false;
+      }
+      else if (VQ)
+      {
+         MFEM_VERIFY(VQ->GetVDim() == sdim,
+                     "VectorCoefficient dimension mismatch.");
+         coeff_dim = sdim;
+         symmetric = true;
+      }
+      else
+      {
+         coeff_dim = 1;
+         symmetric = true;
+      }
+
+      ne = fes.GetNE();
+      const auto *vr = dynamic_cast<const VarOrderElementRestriction*>(
+                          fes.GetElementRestriction(ElementDofOrdering::LEXICOGRAPHIC));
+      MFEM_VERIFY(vr != nullptr,
+                  "Expected VarOrderElementRestriction for variable-order space.");
+
+      const int symm_dims = (dim * (dim + 1)) / 2;
+      const int pa_size = symmetric ? symm_dims : dim * dim;
+
+      Vector vvec;
+      DenseMatrix mat;
+      DenseSymmetricMatrix smat;
+      if (VQ) { vvec.SetSize(sdim); }
+      if (smq) { smat.SetSize(sdim); }
+      else if (MQ) { mat.SetSize(sdim, sdim); }
+
+      pa_groups.resize(vr->GetNumGroups());
+      for (int gi = 0; gi < vr->GetNumGroups(); ++gi)
+      {
+         const Array<int> &elems = vr->GetGroupElements(gi);
+         PAGroup &g = pa_groups[gi];
+         g.ne = elems.Size();
+         g.evec_offset = vr->GetGroupOffset(gi);
+         g.evec_size = vr->GetGroupSize(gi);
+         if (g.ne == 0) { continue; }
+
+         const FiniteElement *fel = fes.GetFE(elems[0]);
+         const IntegrationRule *ir_g =
+            IntRule ? IntRule : &GetRule(*fel, *fel, false);
+         g.maps = &fel->GetDofToQuad(*ir_g, DofToQuad::TENSOR);
+         g.dofs1D = g.maps->ndof;
+         g.quad1D = g.maps->nqpt;
+         const int nq_g = ir_g->GetNPoints();
+         const int exp_nq = (dim == 3) ? (g.quad1D * g.quad1D * g.quad1D)
+                            : (g.quad1D * g.quad1D);
+         MFEM_VERIFY(nq_g == exp_nq,
+                     "Variable-order DiffusionIntegrator PA requires isotropic tensor-product quadrature.");
+         MFEM_VERIFY(g.dofs1D <= DeviceDofQuadLimits::Get().MAX_D1D &&
+                     g.quad1D <= DeviceDofQuadLimits::Get().MAX_Q1D,
+                     "Variable-order DiffusionIntegrator PA exceeds MAX_D1D / MAX_Q1D.");
+
+         Vector J_g(nq_g * sdim * dim * g.ne);
+         Vector C_g(coeff_dim * nq_g * g.ne);
+         auto Jv = Reshape(J_g.HostWrite(), nq_g, sdim, dim, g.ne);
+         auto Cv = Reshape(C_g.HostWrite(), coeff_dim, nq_g, g.ne);
+
+         for (int ge = 0; ge < g.ne; ++ge)
+         {
+            ElementTransformation *T = mesh->GetElementTransformation(elems[ge]);
+            for (int q = 0; q < nq_g; ++q)
+            {
+               const IntegrationPoint &ip = (*ir_g)[q];
+               T->SetIntPoint(&ip);
+               const DenseMatrix &Jmat = T->Jacobian();
+               for (int j = 0; j < dim; ++j)
+               {
+                  for (int i = 0; i < sdim; ++i)
+                  {
+                     Jv(q, i, j, ge) = Jmat(i, j);
+                  }
+               }
+               if (smq)
+               {
+                  smq->Eval(smat, *T, ip);
+                  for (int c = 0; c < coeff_dim; ++c)
+                  {
+                     Cv(c, q, ge) = smat.GetData()[c];
+                  }
+               }
+               else if (MQ)
+               {
+                  MQ->Eval(mat, *T, ip);
+                  for (int i = 0; i < sdim; ++i)
+                  {
+                     for (int j = 0; j < sdim; ++j)
+                     {
+                        Cv(j + sdim * i, q, ge) = mat(i, j);
+                     }
+                  }
+               }
+               else if (VQ)
+               {
+                  VQ->Eval(vvec, *T, ip);
+                  for (int c = 0; c < sdim; ++c)
+                  {
+                     Cv(c, q, ge) = vvec[c];
+                  }
+               }
+               else if (Q)
+               {
+                  Cv(0, q, ge) = Q->Eval(*T, ip);
+               }
+               else
+               {
+                  Cv(0, q, ge) = 1.0;
+               }
+            }
+         }
+
+         g.pa_data.SetSize(pa_size * nq_g * g.ne, mt);
+         internal::PADiffusionSetup(dim, sdim, g.dofs1D, g.quad1D, coeff_dim,
+                                    g.ne, ir_g->GetWeights(), J_g, C_g,
+                                    g.pa_data);
+      }
+      return;
+   }
    const int dims = el.GetDim();
    const int symmDims = (dims * (dims + 1)) / 2; // 1x1: 1, 2x2: 3, 3x3: 6
    const int nq = ir->GetNPoints();
@@ -201,6 +383,25 @@ void DiffusionIntegrator::AddAbsMultPA(const Vector &x, Vector &y) const
    {
       MFEM_ABORT("Ceed AbsMult not implemented yet");
    }
+   if (var_order)
+   {
+      x.Read();
+      for (const PAGroup &g : pa_groups)
+      {
+         if (g.ne == 0) { continue; }
+         Vector abs_pa_data(g.pa_data);
+         abs_pa_data.Abs();
+         auto abs_maps = g.maps->Abs();
+         Vector xg, yg;
+         xg.MakeRef(const_cast<Vector&>(x), g.evec_offset, g.evec_size);
+         yg.MakeRef(y, g.evec_offset, g.evec_size);
+         ApplyPAKernels::Run(dim, g.dofs1D, g.quad1D, g.ne, symmetric,
+                             abs_maps.B, abs_maps.G, abs_maps.Bt, abs_maps.Gt,
+                             abs_pa_data, xg, yg, g.dofs1D, g.quad1D);
+         yg.SyncAliasMemory(y);
+      }
+      return;
+   }
    Vector abs_pa_data(pa_data);
    abs_pa_data.Abs();
    auto abs_maps = maps->Abs();
diff --git a/fem/integ/bilininteg_divdiv_pa.cpp b/fem/integ/bilininteg_divdiv_pa.cpp
index a435ff8c2e..8859d40bb4 100644
--- a/fem/integ/bilininteg_divdiv_pa.cpp
+++ b/fem/integ/bilininteg_divdiv_pa.cpp
@@ -56,8 +56,90 @@ DivDivIntegrator::ApplyPAKernels::Fallback(int DIM, int, int)
 
 void DivDivIntegrator::AssemblePA(const FiniteElementSpace &fes)
 {
+   var_order = fes.IsVariableOrder();
+   pa_groups.clear();
+
    // Assumes tensor-product elements
    Mesh *mesh = fes.GetMesh();
+
+   if (var_order)
+   {
+      MFEM_VERIFY(!Device::Allows(Backend::CEED_MASK),
+                  "Variable-order DivDivIntegrator PA does not support CEED backends.");
+      MFEM_VERIFY(fes.GetVDim() == 1,
+                  "Variable-order DivDivIntegrator PA requires vdim == 1.");
+      dim = mesh->Dimension();
+      MFEM_VERIFY(dim == 2 || dim == 3, "");
+      MFEM_VERIFY(mesh->SpaceDimension() == dim,
+                  "Variable-order DivDivIntegrator PA requires mesh dimension == space dimension.");
+
+      ne = fes.GetNE();
+
+      const ElementDofOrdering ordering = GetEVectorOrdering(fes);
+      MFEM_VERIFY(ordering == ElementDofOrdering::LEXICOGRAPHIC,
+                  "Variable-order PA requires tensor-product elements.");
+      const auto *vr = dynamic_cast<const VarOrderElementRestriction*>(
+                          fes.GetElementRestriction(ordering));
+      MFEM_VERIFY(vr != nullptr,
+                  "Expected VarOrderElementRestriction for variable-order space.");
+
+      pa_groups.resize(vr->GetNumGroups());
+      for (int gi = 0; gi < vr->GetNumGroups(); ++gi)
+      {
+         const Array<int> &elems = vr->GetGroupElements(gi);
+         PAGroup &g = pa_groups[gi];
+         g.ne = elems.Size();
+         g.evec_offset = vr->GetGroupOffset(gi);
+         g.evec_size = vr->GetGroupSize(gi);
+         if (g.ne == 0) { continue; }
+
+         const FiniteElement *fel = fes.GetFE(elems[0]);
+         const auto *el = dynamic_cast<const VectorTensorFiniteElement*>(fel);
+         MFEM_VERIFY(el != nullptr, "Only VectorTensorFiniteElement is supported!");
+         MFEM_VERIFY(el->GetDim() == dim, "");
+         MFEM_VERIFY(el->GetDerivType() == FiniteElement::DIV,
+                     "Unknown kernel.");
+
+         const IntegrationRule *ir = IntRule ? IntRule
+                                     : &MassIntegrator::GetRule(*el, *el,
+                                                                *mesh->GetElementTransformation(elems[0]));
+         g.mapsC = &el->GetDofToQuad(*ir, DofToQuad::TENSOR);
+         g.mapsO = &el->GetDofToQuadOpen(*ir, DofToQuad::TENSOR);
+         g.dofs1D = g.mapsC->ndof;
+         g.quad1D = g.mapsC->nqpt;
+         MFEM_VERIFY(g.dofs1D == g.mapsO->ndof + 1 &&
+                     g.quad1D == g.mapsO->nqpt, "");
+         const int expected_nq = (dim == 3)
+                                 ? (g.quad1D * g.quad1D * g.quad1D)
+                                 : (g.quad1D * g.quad1D);
+         MFEM_VERIFY(ir->GetNPoints() == expected_nq,
+                     "Variable-order DivDivIntegrator PA requires isotropic tensor-product quadrature.");
+         MFEM_VERIFY(g.dofs1D <= DeviceDofQuadLimits::Get().HDIV_MAX_D1D &&
+                     g.quad1D <= DeviceDofQuadLimits::Get().HDIV_MAX_Q1D,
+                     "Variable-order DivDivIntegrator PA exceeds HDIV_MAX_D1D / HDIV_MAX_Q1D.");
+
+         Vector J_g, C_g;
+         int coeff_dim = 0;
+         bool grp_sym = true;
+         internal::ComputeGroupJacobiansAndCoeffs(*mesh, elems, *ir, dim,
+                                                  Q, nullptr, nullptr, J_g, C_g,
+                                                  coeff_dim, grp_sym);
+         g.pa_data.SetSize(ir->GetNPoints() * g.ne, Device::GetMemoryType());
+
+         if (dim == 3)
+         {
+            internal::PADivDivSetup3D(g.quad1D, g.ne, ir->GetWeights(),
+                                      J_g, C_g, g.pa_data);
+         }
+         else
+         {
+            internal::PADivDivSetup2D(g.quad1D, g.ne, ir->GetWeights(),
+                                      J_g, C_g, g.pa_data);
+         }
+      }
+      return;
+   }
+
    const FiniteElement *fel = fes.GetTypicalFE();
 
    const VectorTensorFiniteElement *el =
@@ -106,6 +188,29 @@ void DivDivIntegrator::AssemblePA(const FiniteElementSpace &fes)
 
 void DivDivIntegrator::AssembleDiagonalPA(Vector& diag)
 {
+   if (var_order)
+   {
+      for (const PAGroup &g : pa_groups)
+      {
+         if (g.ne == 0) { continue; }
+         Vector dg;
+         dg.MakeRef(diag, g.evec_offset, g.evec_size);
+         if (dim == 3)
+         {
+            internal::PADivDivAssembleDiagonal3D(g.dofs1D, g.quad1D, g.ne,
+                                                 g.mapsO->B, g.mapsC->G,
+                                                 g.pa_data, dg);
+         }
+         else
+         {
+            internal::PADivDivAssembleDiagonal2D(g.dofs1D, g.quad1D, g.ne,
+                                                 g.mapsO->B, g.mapsC->G,
+                                                 g.pa_data, dg);
+         }
+         dg.SyncAliasMemory(diag);
+      }
+      return;
+   }
    if (dim == 3)
    {
       internal::PADivDivAssembleDiagonal3D(dofs1D, quad1D, ne,
@@ -120,8 +225,59 @@ void DivDivIntegrator::AssembleDiagonalPA(Vector& diag)
 
 void DivDivIntegrator::AddMultPA(const Vector &x, Vector &y) const
 {
+   if (var_order)
+   {
+      x.Read();
+      for (const PAGroup &g : pa_groups)
+      {
+         if (g.ne == 0) { continue; }
+         Vector xg, yg;
+         xg.MakeRef(const_cast<Vector&>(x), g.evec_offset, g.evec_size);
+         yg.MakeRef(y, g.evec_offset, g.evec_size);
+         ApplyPAKernels::Run(dim, g.dofs1D, g.quad1D, g.dofs1D, g.quad1D, g.ne,
+                             g.mapsO->B, g.mapsC->G, g.mapsO->Bt, g.mapsC->Gt,
+                             g.pa_data, xg, yg);
+         yg.SyncAliasMemory(y);
+      }
+      return;
+   }
    ApplyPAKernels::Run(dim, dofs1D, quad1D, dofs1D, quad1D, ne, mapsO->B,
                        mapsC->G, mapsO->Bt, mapsC->Gt, pa_data, x, y);
 }
 
+void DivDivIntegrator::AddAbsMultPA(const Vector &x, Vector &y) const
+{
+   if (var_order)
+   {
+      x.Read();
+      for (const PAGroup &g : pa_groups)
+      {
+         if (g.ne == 0) { continue; }
+         Vector abs_pa_data(g.pa_data);
+         abs_pa_data.Abs();
+         auto absO = g.mapsO->Abs();
+         auto absC = g.mapsC->Abs();
+         Vector xg, yg;
+         xg.MakeRef(const_cast<Vector&>(x), g.evec_offset, g.evec_size);
+         yg.MakeRef(y, g.evec_offset, g.evec_size);
+         ApplyPAKernels::Run(dim, g.dofs1D, g.quad1D, g.dofs1D, g.quad1D, g.ne,
+                             absO.B, absC.G, absO.Bt, absC.Gt,
+                             abs_pa_data, xg, yg);
+         yg.SyncAliasMemory(y);
+      }
+      return;
+   }
+   Vector abs_pa_data(pa_data);
+   abs_pa_data.Abs();
+   auto absO = mapsO->Abs();
+   auto absC = mapsC->Abs();
+   ApplyPAKernels::Run(dim, dofs1D, quad1D, dofs1D, quad1D, ne, absO.B, absC.G,
+                       absO.Bt, absC.Gt, abs_pa_data, x, y);
+}
+
+void DivDivIntegrator::AddMultTransposePA(const Vector &x, Vector &y) const
+{
+   AddMultPA(x, y);
+}
+
 } // namespace mfem
diff --git a/fem/integ/bilininteg_hcurl_kernels.cpp b/fem/integ/bilininteg_hcurl_kernels.cpp
index 75041c4c10..c357afc053 100644
--- a/fem/integ/bilininteg_hcurl_kernels.cpp
+++ b/fem/integ/bilininteg_hcurl_kernels.cpp
@@ -609,6 +609,121 @@ void PACurlCurlSetup3D(const int Q1D,
    });
 }
 
+void ComputeGroupJacobiansAndCoeffs(Mesh &mesh,
+                                    const Array<int> &elems,
+                                    const IntegrationRule &ir,
+                                    int dim,
+                                    Coefficient *Q,
+                                    DiagonalMatrixCoefficient *DQ,
+                                    MatrixCoefficient *MQ,
+                                    Vector &J,
+                                    Vector &C,
+                                    int &coeff_dim,
+                                    bool &symmetric)
+{
+   MFEM_VERIFY(mesh.SpaceDimension() == dim,
+               "Variable-order PA requires mesh dimension == space dimension.");
+
+   auto *smq = dynamic_cast<SymmetricMatrixCoefficient*>(MQ);
+   if (smq)
+   {
+      MFEM_VERIFY(smq->GetHeight() == dim && smq->GetWidth() == dim,
+                  "MatrixCoefficient dimension mismatch.");
+      coeff_dim = (dim * (dim + 1)) / 2;
+      symmetric = true;
+   }
+   else if (MQ)
+   {
+      MFEM_VERIFY(MQ->GetHeight() == dim && MQ->GetWidth() == dim,
+                  "MatrixCoefficient dimension mismatch.");
+      coeff_dim = dim * dim;
+      symmetric = false;
+   }
+   else if (DQ)
+   {
+      MFEM_VERIFY(DQ->GetVDim() == dim,
+                  "DiagonalMatrixCoefficient dimension mismatch.");
+      coeff_dim = dim;
+      symmetric = true;
+   }
+   else
+   {
+      coeff_dim = 1;
+      symmetric = true;
+   }
+
+   const int ne_g = elems.Size();
+   const int nq = ir.GetNPoints();
+   J.SetSize(nq * dim * dim * ne_g);
+   C.SetSize(coeff_dim * nq * ne_g);
+   if (ne_g == 0) { return; }
+
+   auto Jv = Reshape(J.HostWrite(), nq, dim, dim, ne_g);
+   auto Cv = Reshape(C.HostWrite(), coeff_dim, nq, ne_g);
+
+   Vector dvec;
+   DenseMatrix mat;
+   DenseSymmetricMatrix smat;
+   if (DQ) { dvec.SetSize(dim); }
+   if (smq) { smat.SetSize(dim); }
+   else if (MQ) { mat.SetSize(dim, dim); }
+
+   for (int ge = 0; ge < ne_g; ++ge)
+   {
+      const int e = elems[ge];
+      ElementTransformation *T = mesh.GetElementTransformation(e);
+      for (int q = 0; q < nq; ++q)
+      {
+         const IntegrationPoint &ip = ir[q];
+         T->SetIntPoint(&ip);
+         const DenseMatrix &Jmat = T->Jacobian();
+         for (int j = 0; j < dim; ++j)
+         {
+            for (int i = 0; i < dim; ++i)
+            {
+               Jv(q, i, j, ge) = Jmat(i, j);
+            }
+         }
+
+         if (smq)
+         {
+            smq->Eval(smat, *T, ip);
+            for (int c = 0; c < coeff_dim; ++c)
+            {
+               Cv(c, q, ge) = smat.GetData()[c];
+            }
+         }
+         else if (MQ)
+         {
+            MQ->Eval(mat, *T, ip);
+            for (int i = 0; i < dim; ++i)
+            {
+               for (int j = 0; j < dim; ++j)
+               {
+                  Cv(j + dim * i, q, ge) = mat(i, j);
+               }
+            }
+         }
+         else if (DQ)
+         {
+            DQ->Eval(dvec, *T, ip);
+            for (int c = 0; c < dim; ++c)
+            {
+               Cv(c, q, ge) = dvec[c];
+            }
+         }
+         else if (Q)
+         {
+            Cv(0, q, ge) = Q->Eval(*T, ip);
+         }
+         else
+         {
+            Cv(0, q, ge) = 1.0;
+         }
+      }
+   }
+}
+
 void PACurlCurlAssembleDiagonal2D(const int D1D, const int Q1D, const bool,
                                   const int NE, const Array<real_t> &bo,
                                   const Array<real_t> &, const Array<real_t> &,
diff --git a/fem/integ/bilininteg_hcurl_kernels.hpp b/fem/integ/bilininteg_hcurl_kernels.hpp
index 664f6e5c60..0b12de0b4c 100644
--- a/fem/integ/bilininteg_hcurl_kernels.hpp
+++ b/fem/integ/bilininteg_hcurl_kernels.hpp
@@ -511,6 +511,19 @@ void PACurlCurlSetup3D(const int Q1D,
                        Vector &coeff,
                        Vector &op);
 
+// Helper to evaluate Jacobians and coefficients on an element subset (group)
+void ComputeGroupJacobiansAndCoeffs(Mesh &mesh,
+                                    const Array<int> &elems,
+                                    const IntegrationRule &ir,
+                                    int dim,
+                                    Coefficient *Q,
+                                    DiagonalMatrixCoefficient *DQ,
+                                    MatrixCoefficient *MQ,
+                                    Vector &J,
+                                    Vector &C,
+                                    int &coeff_dim,
+                                    bool &symmetric);
+
 // PA H(curl) curl-curl Diagonal 2D kernel
 void PACurlCurlAssembleDiagonal2D(const int D1D,
                                   const int Q1D,
diff --git a/fem/integ/bilininteg_hdiv_ea.cpp b/fem/integ/bilininteg_hdiv_ea.cpp
index bd6345580f..5bf3b57bd6 100644
--- a/fem/integ/bilininteg_hdiv_ea.cpp
+++ b/fem/integ/bilininteg_hdiv_ea.cpp
@@ -267,6 +267,8 @@ void VectorFEMassIntegrator::AssembleEA(const FiniteElementSpace &fes,
                                         Vector &ea_data,
                                         const bool add)
 {
+   MFEM_VERIFY(!fes.IsVariableOrder(),
+               "VectorFEMassIntegrator::AssembleEA does not support variable-order spaces.");
    AssemblePA(fes);
 
    if (trial_fetype != mfem::FiniteElement::DIV ||
diff --git a/fem/integ/bilininteg_hdiv_kernels.hpp b/fem/integ/bilininteg_hdiv_kernels.hpp
index 7a2ab8c809..6f48fe01ba 100644
--- a/fem/integ/bilininteg_hdiv_kernels.hpp
+++ b/fem/integ/bilininteg_hdiv_kernels.hpp
@@ -534,6 +534,19 @@ SmemPAHdivMassApply3D(const int NE, const bool symmetric, const bool,
    });
 }
 
+// Helper to evaluate Jacobians and coefficients on an element subset (group)
+void ComputeGroupJacobiansAndCoeffs(Mesh &mesh,
+                                    const Array<int> &elems,
+                                    const IntegrationRule &ir,
+                                    int dim,
+                                    Coefficient *Q,
+                                    DiagonalMatrixCoefficient *DQ,
+                                    MatrixCoefficient *MQ,
+                                    Vector &J,
+                                    Vector &C,
+                                    int &coeff_dim,
+                                    bool &symmetric);
+
 // PA H(div) div-div Assemble 2D kernel
 void PADivDivSetup2D(const int Q1D,
                      const int NE,
diff --git a/fem/integ/bilininteg_mass_pa.cpp b/fem/integ/bilininteg_mass_pa.cpp
index d961b00ae5..3e90258749 100644
--- a/fem/integ/bilininteg_mass_pa.cpp
+++ b/fem/integ/bilininteg_mass_pa.cpp
@@ -13,6 +13,7 @@
 #include "../bilininteg.hpp"
 #include "../gridfunc.hpp"
 #include "../qfunction.hpp"
+#include "../restriction.hpp"
 #include "../ceed/integrators/mass/mass.hpp"
 #include "bilininteg_mass_kernels.hpp"
 #include "bilininteg_mass_pa_simplices.hpp"
@@ -50,6 +51,66 @@ void MassIntegrator::AssemblePA(const FiniteElementSpace &fes)
       }
       return;
    }
+   var_order = fes.IsVariableOrder();
+   pa_groups.clear();
+   if (var_order)
+   {
+      MFEM_VERIFY(!stroud,
+                  "Variable-order MassIntegrator PA does not support ragged tensor bases.");
+      MFEM_VERIFY(fes.GetVDim() == 1,
+                  "Variable-order MassIntegrator PA requires vdim == 1.");
+      MFEM_VERIFY(dim >= 1 && dim <= 3, "Unsupported mesh dimension.");
+      ne = mesh->GetNE();
+      const auto *vr = dynamic_cast<const VarOrderElementRestriction*>(
+                          fes.GetElementRestriction(ElementDofOrdering::LEXICOGRAPHIC));
+      MFEM_VERIFY(vr != nullptr,
+                  "Expected VarOrderElementRestriction for variable-order space.");
+
+      pa_groups.resize(vr->GetNumGroups());
+      for (int gi = 0; gi < vr->GetNumGroups(); ++gi)
+      {
+         const Array<int> &elems = vr->GetGroupElements(gi);
+         PAGroup &g = pa_groups[gi];
+         g.ne = elems.Size();
+         g.evec_offset = vr->GetGroupOffset(gi);
+         g.evec_size = vr->GetGroupSize(gi);
+         if (g.ne == 0) { continue; }
+
+         const FiniteElement *fel = fes.GetFE(elems[0]);
+         const IntegrationRule *ir_g =
+            IntRule ? IntRule
+            : &GetRule(*fel, *fel, *mesh->GetElementTransformation(elems[0]), false);
+         g.maps = &fel->GetDofToQuad(*ir_g, DofToQuad::TENSOR);
+         g.dofs1D = g.maps->ndof;
+         g.quad1D = g.maps->nqpt;
+         const int nq_g = ir_g->GetNPoints();
+         const int exp_nq = (dim == 3) ? (g.quad1D * g.quad1D * g.quad1D)
+                            : ((dim == 2) ? (g.quad1D * g.quad1D) : g.quad1D);
+         MFEM_VERIFY(nq_g == exp_nq,
+                     "Variable-order MassIntegrator PA requires isotropic tensor-product quadrature.");
+         MFEM_VERIFY(g.dofs1D <= DeviceDofQuadLimits::Get().MAX_D1D &&
+                     g.quad1D <= DeviceDofQuadLimits::Get().MAX_Q1D,
+                     "Variable-order MassIntegrator PA exceeds MAX_D1D / MAX_Q1D.");
+
+         const bool by_val = (fel->GetMapType() == FiniteElement::VALUE);
+         const Array<real_t> &W = ir_g->GetWeights();
+         g.pa_data.SetSize(nq_g * g.ne, mt);
+         auto v = Reshape(g.pa_data.HostWrite(), nq_g, g.ne);
+         for (int ge = 0; ge < g.ne; ++ge)
+         {
+            ElementTransformation *T = mesh->GetElementTransformation(elems[ge]);
+            for (int q = 0; q < nq_g; ++q)
+            {
+               const IntegrationPoint &ip = (*ir_g)[q];
+               T->SetIntPoint(&ip);
+               const real_t detJ = T->Weight();
+               const real_t c = Q ? Q->Eval(*T, ip) : 1.0;
+               v(q, ge) = W[q] * c * (by_val ? detJ : 1.0 / detJ);
+            }
+         }
+      }
+      return;
+   }
    int map_type = el.GetMapType();
    ne = fes.GetMesh()->GetNE();
    nq = ir->GetNPoints();
@@ -141,6 +202,18 @@ void MassIntegrator::AssembleDiagonalPA(Vector &diag)
    {
       ceedOp->GetDiagonal(diag);
    }
+   else if (var_order)
+   {
+      for (const PAGroup &g : pa_groups)
+      {
+         if (g.ne == 0) { continue; }
+         Vector dg;
+         dg.MakeRef(diag, g.evec_offset, g.evec_size);
+         DiagonalPAKernels::Run(dim, g.dofs1D, g.quad1D, g.ne, g.maps->B,
+                                g.pa_data, dg, g.dofs1D, g.quad1D);
+         dg.SyncAliasMemory(diag);
+      }
+   }
    else
    {
       MFEM_VERIFY(maps && maps->mode != DofToQuad::RAGGED_TENSOR,
@@ -157,6 +230,20 @@ void MassIntegrator::AddMultPA(const Vector &x, Vector &y) const
    {
       ceedOp->AddMult(x, y);
    }
+   else if (var_order)
+   {
+      x.Read();
+      for (const PAGroup &g : pa_groups)
+      {
+         if (g.ne == 0) { continue; }
+         Vector xg, yg;
+         xg.MakeRef(const_cast<Vector&>(x), g.evec_offset, g.evec_size);
+         yg.MakeRef(y, g.evec_offset, g.evec_size);
+         ApplyPAKernels::Run(dim, g.dofs1D, g.quad1D, g.ne, g.maps->B,
+                             g.maps->Bt, g.pa_data, xg, yg, g.dofs1D, g.quad1D);
+         yg.SyncAliasMemory(y);
+      }
+   }
    else
    {
       const int D1D = dofs1D;
@@ -214,6 +301,26 @@ void MassIntegrator::AddAbsMultPA(const Vector &x, Vector &y) const
       MFEM_ABORT("AddAbsMultPA not implemented with CEED!");
       ceedOp->AddMult(x, y);
    }
+   else if (var_order)
+   {
+      x.Read();
+      for (const PAGroup &g : pa_groups)
+      {
+         if (g.ne == 0) { continue; }
+         Vector abs_pa_data(g.pa_data);
+         abs_pa_data.Abs();
+         Array<real_t> absB(g.maps->B);
+         Array<real_t> absBt(g.maps->Bt);
+         absB.Abs();
+         absBt.Abs();
+         Vector xg, yg;
+         xg.MakeRef(const_cast<Vector&>(x), g.evec_offset, g.evec_size);
+         yg.MakeRef(y, g.evec_offset, g.evec_size);
+         ApplyPAKernels::Run(dim, g.dofs1D, g.quad1D, g.ne, absB, absBt,
+                             abs_pa_data, xg, yg, g.dofs1D, g.quad1D);
+         yg.SyncAliasMemory(y);
+      }
+   }
    else
    {
       MFEM_VERIFY(!fespace->UsesRaggedTensorBasis(),
diff --git a/fem/integ/bilininteg_vectorfemass_pa.cpp b/fem/integ/bilininteg_vectorfemass_pa.cpp
index 48afe4ff9b..161c85e7bd 100644
--- a/fem/integ/bilininteg_vectorfemass_pa.cpp
+++ b/fem/integ/bilininteg_vectorfemass_pa.cpp
@@ -132,9 +132,120 @@ void VectorFEMassIntegrator::AssemblePA(const FiniteElementSpace &fes)
 void VectorFEMassIntegrator::AssemblePA(const FiniteElementSpace &trial_fes,
                                         const FiniteElementSpace &test_fes)
 {
+   var_order = trial_fes.IsVariableOrder() || test_fes.IsVariableOrder();
+   pa_groups.clear();
+
    // Assumes tensor-product elements
    Mesh *mesh = trial_fes.GetMesh();
 
+   if (var_order)
+   {
+      MFEM_VERIFY(&trial_fes == &test_fes,
+                  "Variable-order VectorFEMassIntegrator PA requires identical "
+                  "trial and test spaces.");
+      MFEM_VERIFY(!Device::Allows(Backend::CEED_MASK),
+                  "Variable-order VectorFEMassIntegrator PA does not support CEED backends.");
+      MFEM_VERIFY(trial_fes.GetVDim() == 1,
+                  "Variable-order VectorFEMassIntegrator PA requires vdim == 1.");
+      dim = mesh->Dimension();
+      MFEM_VERIFY(dim == 2 || dim == 3, "");
+      MFEM_VERIFY(mesh->SpaceDimension() == dim,
+                  "Variable-order VectorFEMassIntegrator PA requires mesh dimension == space dimension.");
+
+      const FiniteElement *typical_fel = trial_fes.GetTypicalFE();
+      const auto *typical_el = dynamic_cast<const VectorTensorFiniteElement*>(typical_fel);
+      MFEM_VERIFY(typical_el != nullptr, "Only VectorTensorFiniteElement is supported!");
+      trial_fetype = static_cast<FiniteElement::DerivType>(typical_el->GetDerivType());
+      test_fetype = trial_fetype;
+      const bool is_curl = (trial_fetype == FiniteElement::CURL);
+      const bool is_div = (trial_fetype == FiniteElement::DIV);
+      MFEM_VERIFY(is_curl || is_div, "Unknown kernel.");
+
+      symmetric = !(MQ && dynamic_cast<SymmetricMatrixCoefficient*>(MQ) == nullptr);
+      ne = trial_fes.GetNE();
+
+      const ElementDofOrdering ordering = GetEVectorOrdering(trial_fes);
+      MFEM_VERIFY(ordering == ElementDofOrdering::LEXICOGRAPHIC,
+                  "Variable-order PA requires tensor-product elements.");
+      const auto *vr = dynamic_cast<const VarOrderElementRestriction*>(
+                          trial_fes.GetElementRestriction(ordering));
+      MFEM_VERIFY(vr != nullptr,
+                  "Expected VarOrderElementRestriction for variable-order space.");
+
+      const int symm_dims = (dim * (dim + 1)) / 2;
+      const int ndata = symmetric ? symm_dims : dim * dim;
+
+      pa_groups.resize(vr->GetNumGroups());
+      for (int gi = 0; gi < vr->GetNumGroups(); ++gi)
+      {
+         const Array<int> &elems = vr->GetGroupElements(gi);
+         PAGroup &g = pa_groups[gi];
+         g.ne = elems.Size();
+         g.evec_offset = vr->GetGroupOffset(gi);
+         g.evec_size = vr->GetGroupSize(gi);
+         if (g.ne == 0) { continue; }
+
+         const FiniteElement *fel = trial_fes.GetFE(elems[0]);
+         const auto *el = dynamic_cast<const VectorTensorFiniteElement*>(fel);
+         MFEM_VERIFY(el != nullptr, "Only VectorTensorFiniteElement is supported!");
+         MFEM_VERIFY(el->GetDim() == dim, "");
+         MFEM_VERIFY(el->GetDerivType() == trial_fetype,
+                     "Inconsistent finite element DerivType in VectorFEMassIntegrator PA.");
+
+         const IntegrationRule *ir = IntRule ? IntRule
+                                     : &MassIntegrator::GetRule(*el, *el,
+                                                                *mesh->GetElementTransformation(elems[0]));
+         g.mapsC = &el->GetDofToQuad(*ir, DofToQuad::TENSOR);
+         g.mapsO = &el->GetDofToQuadOpen(*ir, DofToQuad::TENSOR);
+         g.dofs1D = g.mapsC->ndof;
+         g.quad1D = g.mapsC->nqpt;
+         MFEM_VERIFY(g.dofs1D == g.mapsO->ndof + 1 &&
+                     g.quad1D == g.mapsO->nqpt, "");
+         const int expected_nq = (dim == 3)
+                                 ? (g.quad1D * g.quad1D * g.quad1D)
+                                 : (g.quad1D * g.quad1D);
+         MFEM_VERIFY(ir->GetNPoints() == expected_nq,
+                     "Variable-order VectorFEMassIntegrator PA requires isotropic tensor-product quadrature.");
+         const int max_d1d = is_curl ? DeviceDofQuadLimits::Get().HCURL_MAX_D1D
+                                     : DeviceDofQuadLimits::Get().HDIV_MAX_D1D;
+         const int max_q1d = is_curl ? DeviceDofQuadLimits::Get().HCURL_MAX_Q1D
+                                     : DeviceDofQuadLimits::Get().HDIV_MAX_Q1D;
+         MFEM_VERIFY(g.dofs1D <= max_d1d && g.quad1D <= max_q1d,
+                     "Variable-order VectorFEMassIntegrator PA exceeds MAX_D1D / MAX_Q1D.");
+
+         Vector J_g, C_g;
+         int coeff_dim = 0;
+         bool grp_sym = true;
+         internal::ComputeGroupJacobiansAndCoeffs(*mesh, elems, *ir, dim,
+                                                  Q, DQ, MQ, J_g, C_g,
+                                                  coeff_dim, grp_sym);
+         g.pa_data.SetSize(ndata * ir->GetNPoints() * g.ne,
+                           Device::GetMemoryType());
+
+         if (is_curl && dim == 3)
+         {
+            internal::PADiffusionSetup3D(g.quad1D, coeff_dim, g.ne,
+                                         ir->GetWeights(), J_g, C_g, g.pa_data);
+         }
+         else if (is_curl && dim == 2)
+         {
+            internal::PADiffusionSetup2D<2>(g.quad1D, coeff_dim, g.ne,
+                                            ir->GetWeights(), J_g, C_g, g.pa_data);
+         }
+         else if (is_div && dim == 3)
+         {
+            internal::PAHdivMassSetup3D(g.quad1D, coeff_dim, g.ne,
+                                        ir->GetWeights(), J_g, C_g, g.pa_data);
+         }
+         else
+         {
+            internal::PAHdivMassSetup2D(g.quad1D, coeff_dim, g.ne,
+                                        ir->GetWeights(), J_g, C_g, g.pa_data);
+         }
+      }
+      return;
+   }
+
    const FiniteElement *trial_fel = trial_fes.GetTypicalFE();
    const VectorTensorFiniteElement *trial_el =
       dynamic_cast<const VectorTensorFiniteElement*>(trial_fel);
@@ -249,6 +360,90 @@ void VectorFEMassIntegrator::AssemblePA(const FiniteElementSpace &trial_fes,
 
 void VectorFEMassIntegrator::AssembleDiagonalPA(Vector& diag)
 {
+   if (var_order)
+   {
+      for (const PAGroup &g : pa_groups)
+      {
+         if (g.ne == 0) { continue; }
+         Vector dg;
+         dg.MakeRef(diag, g.evec_offset, g.evec_size);
+         if (dim == 3)
+         {
+            if (trial_fetype == FiniteElement::CURL)
+            {
+               if (Device::Allows(Backend::DEVICE_MASK))
+               {
+                  const int ID = (g.dofs1D << 4) | g.quad1D;
+                  switch (ID)
+                  {
+                     case 0x23:
+                        internal::SmemPAHcurlMassAssembleDiagonal3D<2,3>(
+                           g.dofs1D, g.quad1D, g.ne, symmetric,
+                           g.mapsO->B, g.mapsC->B, g.pa_data, dg);
+                        break;
+                     case 0x34:
+                        internal::SmemPAHcurlMassAssembleDiagonal3D<3,4>(
+                           g.dofs1D, g.quad1D, g.ne, symmetric,
+                           g.mapsO->B, g.mapsC->B, g.pa_data, dg);
+                        break;
+                     case 0x45:
+                        internal::SmemPAHcurlMassAssembleDiagonal3D<4,5>(
+                           g.dofs1D, g.quad1D, g.ne, symmetric,
+                           g.mapsO->B, g.mapsC->B, g.pa_data, dg);
+                        break;
+                     case 0x56:
+                        internal::SmemPAHcurlMassAssembleDiagonal3D<5,6>(
+                           g.dofs1D, g.quad1D, g.ne, symmetric,
+                           g.mapsO->B, g.mapsC->B, g.pa_data, dg);
+                        break;
+                     default:
+                        internal::SmemPAHcurlMassAssembleDiagonal3D(
+                           g.dofs1D, g.quad1D, g.ne, symmetric,
+                           g.mapsO->B, g.mapsC->B, g.pa_data, dg);
+                        break;
+                  }
+               }
+               else
+               {
+                  internal::PAHcurlMassAssembleDiagonal3D(
+                     g.dofs1D, g.quad1D, g.ne, symmetric,
+                     g.mapsO->B, g.mapsC->B, g.pa_data, dg);
+               }
+            }
+            else if (trial_fetype == FiniteElement::DIV)
+            {
+               internal::PAHdivMassAssembleDiagonal3D(
+                  g.dofs1D, g.quad1D, g.ne, symmetric,
+                  g.mapsO->B, g.mapsC->B, g.pa_data, dg);
+            }
+            else
+            {
+               MFEM_ABORT("Unknown kernel.");
+            }
+         }
+         else
+         {
+            if (trial_fetype == FiniteElement::CURL)
+            {
+               internal::PAHcurlMassAssembleDiagonal2D(
+                  g.dofs1D, g.quad1D, g.ne, symmetric,
+                  g.mapsO->B, g.mapsC->B, g.pa_data, dg);
+            }
+            else if (trial_fetype == FiniteElement::DIV)
+            {
+               internal::PAHdivMassAssembleDiagonal2D(
+                  g.dofs1D, g.quad1D, g.ne, symmetric,
+                  g.mapsO->B, g.mapsC->B, g.pa_data, dg);
+            }
+            else
+            {
+               MFEM_ABORT("Unknown kernel.");
+            }
+         }
+         dg.SyncAliasMemory(diag);
+      }
+      return;
+   }
    if (dim == 3)
    {
       if (trial_fetype == mfem::FiniteElement::CURL && test_fetype == trial_fetype)
@@ -320,6 +515,24 @@ void VectorFEMassIntegrator::AssembleDiagonalPA(Vector& diag)
 void VectorFEMassIntegrator::AddMultPA(const Vector &x, Vector &y) const
 {
    const bool scalar_coeff = !(DQ || MQ);
+   if (var_order)
+   {
+      x.Read();
+      for (const PAGroup &g : pa_groups)
+      {
+         if (g.ne == 0) { continue; }
+         Vector xg, yg;
+         xg.MakeRef(const_cast<Vector&>(x), g.evec_offset, g.evec_size);
+         yg.MakeRef(y, g.evec_offset, g.evec_size);
+         ApplyPAKernels::Run(trial_fetype, test_fetype, dim,
+                             g.dofs1D, g.dofs1D, g.quad1D, g.ne, symmetric,
+                             scalar_coeff, g.mapsO->B, g.mapsC->B,
+                             g.mapsO->Bt, g.mapsC->Bt, g.pa_data, xg, yg,
+                             g.dofs1D, g.dofs1D, g.quad1D);
+         yg.SyncAliasMemory(y);
+      }
+      return;
+   }
    ApplyPAKernels::Run(trial_fetype, test_fetype, dim, dofs1D, dofs1Dtest,
                        quad1D, ne, symmetric, scalar_coeff, mapsO->B, mapsC->B,
                        mapsOtest->Bt, mapsCtest->Bt, pa_data, x, y, dofs1D,
@@ -329,6 +542,35 @@ void VectorFEMassIntegrator::AddMultPA(const Vector &x, Vector &y) const
 void VectorFEMassIntegrator::AddAbsMultPA(const Vector &x, Vector &y) const
 {
    const bool scalar_coeff = !(DQ || MQ);
+   if (var_order)
+   {
+      x.Read();
+      for (const PAGroup &g : pa_groups)
+      {
+         if (g.ne == 0) { continue; }
+         Vector abs_pa_data(g.pa_data);
+         abs_pa_data.Abs();
+         Array<real_t> absBo(g.mapsO->B);
+         Array<real_t> absBc(g.mapsC->B);
+         Array<real_t> absBto_t(g.mapsO->Bt);
+         Array<real_t> absBtc_t(g.mapsC->Bt);
+         absBo.Abs();
+         absBc.Abs();
+         absBto_t.Abs();
+         absBtc_t.Abs();
+
+         Vector xg, yg;
+         xg.MakeRef(const_cast<Vector&>(x), g.evec_offset, g.evec_size);
+         yg.MakeRef(y, g.evec_offset, g.evec_size);
+         ApplyPAKernels::Run(trial_fetype, test_fetype, dim,
+                             g.dofs1D, g.dofs1D, g.quad1D, g.ne, symmetric,
+                             scalar_coeff, absBo, absBc, absBto_t, absBtc_t,
+                             abs_pa_data, xg, yg,
+                             g.dofs1D, g.dofs1D, g.quad1D);
+         yg.SyncAliasMemory(y);
+      }
+      return;
+   }
 
    Vector abs_pa_data(pa_data);
    abs_pa_data.Abs();
@@ -352,6 +594,15 @@ void VectorFEMassIntegrator::AddAbsMultPA(const Vector &x, Vector &y) const
 void VectorFEMassIntegrator::AddMultTransposePA(const Vector &x,
                                                 Vector &y) const
 {
+   if (var_order)
+   {
+      if (MQ && dynamic_cast<SymmetricMatrixCoefficient*>(MQ) == nullptr)
+      {
+         MFEM_ABORT("VectorFEMassIntegrator transpose not implemented for asymmetric MatrixCoefficient");
+      }
+      AddMultPA(x, y);
+      return;
+   }
    const bool trial_curl = (trial_fetype == mfem::FiniteElement::CURL);
    const bool trial_div = (trial_fetype == mfem::FiniteElement::DIV);
    const bool test_curl = (test_fetype == mfem::FiniteElement::CURL);
diff --git a/fem/lor/lor.cpp b/fem/lor/lor.cpp
index 122a998b81..41df04a9a9 100644
--- a/fem/lor/lor.cpp
+++ b/fem/lor/lor.cpp
@@ -11,6 +11,9 @@
 
 #include "lor.hpp"
 #include "lor_batched.hpp"
+#ifdef MFEM_USE_MPI
+#include "lor_var_order.hpp"
+#endif
 #include "../restriction.hpp"
 #include "../pbilinearform.hpp"
 #include "../../general/forall.hpp"
@@ -84,7 +87,7 @@ LORBase::FESpaceType LORBase::GetFESpaceType() const
 int LORBase::GetLOROrder() const
 {
    FESpaceType type = GetFESpaceType();
-   return (type == L2 || type == RT) ? 0 : 1;
+   return (type == L2) ? 0 : 1;
 }
 
 void LORBase::ConstructLocalDofPermutation(Array<int> &perm_) const
@@ -378,6 +381,15 @@ void LORBase::AssembleSystem(BilinearForm &a_ho, const Array<int> &ess_dofs)
       }
       batched_lor->Assemble(a_ho, ess_dofs, A);
    }
+#ifdef MFEM_USE_MPI
+   else if (ref_type == BasisType::GaussLobatto &&
+            VarOrderLORAssembly::FormIsSupported(a_ho))
+   {
+      a = nullptr;
+      VarOrderLORAssembly::Assemble(
+         static_cast<ParBilinearForm&>(a_ho), ess_dofs, A);
+   }
+#endif
    else
    {
       LegacyAssembleSystem(a_ho, ess_dofs);
diff --git a/fem/lor/lor.hpp b/fem/lor/lor.hpp
index 57f9bc5927..e457b16ca0 100644
--- a/fem/lor/lor.hpp
+++ b/fem/lor/lor.hpp
@@ -13,6 +13,9 @@
 #define MFEM_LOR
 
 #include "../bilinearform.hpp"
+#ifdef MFEM_USE_MPI
+#include "lor_var_order.hpp"
+#endif
 
 namespace mfem
 {
@@ -90,7 +93,8 @@ protected:
    /// Returns the type of finite element space: H1, ND, RT or L2.
    FESpaceType GetFESpaceType() const;
 
-   /// Returns the order of the LOR space. 1 for H1 or ND, 0 for L2 or RT.
+   /// Returns the collection order of the LOR space for Clone(): 1 for H1,
+   /// ND or RT, 0 for L2. RT collection order 1 corresponds to the RT_0 space.
    int GetLOROrder() const;
 
    /// Construct the LOR space (overridden for serial and parallel versions).
diff --git a/fem/lor/lor_ads.cpp b/fem/lor/lor_ads.cpp
index 626b65aa00..d394a6a2b4 100644
--- a/fem/lor/lor_ads.cpp
+++ b/fem/lor/lor_ads.cpp
@@ -10,6 +10,7 @@
 // CONTRIBUTING.md for details.
 
 #include "lor_ads.hpp"
+#include "lor_var_order.hpp"
 #include "../../general/forall.hpp"
 #include "../../fem/pbilinearform.hpp"
 
@@ -90,11 +91,11 @@ void BatchedLOR_ADS::FormCurlMatrix()
    SparseMatrix C_local;
    C_local.OverrideSize(nface_dof, nedge_dof);
 
-   C_local.GetMemoryI().New(nedge_dof+1, Device::GetDeviceMemoryType());
+   C_local.GetMemoryI().New(nface_dof+1, Device::GetDeviceMemoryType());
    // Each row always has four nonzeros
-   const int nnz = 4*nedge_dof;
+   const int nnz = 4*nface_dof;
    auto I = C_local.WriteI();
-   mfem::forall(nedge_dof+1, [=] MFEM_HOST_DEVICE (int i) { I[i] = 4*i; });
+   mfem::forall(nface_dof+1, [=] MFEM_HOST_DEVICE (int i) { I[i] = 4*i; });
 
    // face2edge is a mapping of size (4, nface_per_el), such that with a macro
    // element, face i (in lexicographic ordering) has four edges given by the
@@ -211,6 +212,11 @@ LORSolver<HypreADS>::LORSolver(
                             lor_ams.StealYCoordinate(),
                             lor_ams.StealZCoordinate());
    }
+   else if (ref_type == BasisType::GaussLobatto &&
+            VarOrderLORAssembly::FormIsSupported(a_ho))
+   {
+      solver = VarOrderLORAssembly::BuildADS(a_ho, ess_tdof_list, A).release();
+   }
    else
    {
       ParLORDiscretization lor(a_ho, ess_tdof_list, ref_type);
diff --git a/fem/lor/lor_ams.cpp b/fem/lor/lor_ams.cpp
index 9bcb2aecba..5a0a32345c 100644
--- a/fem/lor/lor_ams.cpp
+++ b/fem/lor/lor_ams.cpp
@@ -10,6 +10,7 @@
 // CONTRIBUTING.md for details.
 
 #include "lor_ams.hpp"
+#include "lor_var_order.hpp"
 #include "../../general/forall.hpp"
 #include "../../fem/pbilinearform.hpp"
 
@@ -376,6 +377,11 @@ LORSolver<HypreAMS>::LORSolver(
                             lor_ams.StealYCoordinate(),
                             lor_ams.StealZCoordinate());
    }
+   else if (ref_type == BasisType::GaussLobatto &&
+            VarOrderLORAssembly::FormIsSupported(a_ho))
+   {
+      solver = VarOrderLORAssembly::BuildAMS(a_ho, ess_tdof_list, A).release();
+   }
    else
    {
       ParLORDiscretization lor(a_ho, ess_tdof_list, ref_type);
diff --git a/fem/lor/lor_batched.cpp b/fem/lor/lor_batched.cpp
index 02d1a0cd6d..422458bf24 100644
--- a/fem/lor/lor_batched.cpp
+++ b/fem/lor/lor_batched.cpp
@@ -57,7 +57,11 @@ bool BatchedLORAssembly::FormIsSupported(BilinearForm &a)
    // CUDA compilation time is kept bounded.
    if (a.FESpace()->GetMaxElementOrder() > 5) { return false; }
 
-   // Batched LOR requires all tensor elements
+   // Batched LOR requires uniform-order conforming tensor elements
+   if (a.FESpace()->IsVariableOrder() || a.FESpace()->Nonconforming())
+   {
+      return false;
+   }
    if (!UsesTensorBasis(*a.FESpace())) { return false; }
 
    if (dynamic_cast<const H1_FECollection*>(fec) ||
diff --git a/fem/lor/lor_var_order.cpp b/fem/lor/lor_var_order.cpp
new file mode 100644
index 0000000000..34ada86a5a
--- /dev/null
+++ b/fem/lor/lor_var_order.cpp
@@ -0,0 +1,941 @@
+// Copyright (c) 2010-2026, Lawrence Livermore National Security, LLC. Produced
+// at the Lawrence Livermore National Laboratory. All Rights reserved. See files
+// LICENSE and NOTICE for details. LLNL-CODE-806117.
+//
+// This file is part of the MFEM library. For more information and source code
+// availability visit https://mfem.org.
+//
+// MFEM is free software; you can redistribute it and/or modify it under the
+// terms of the BSD-3 license. We welcome feedback and contributions, see file
+// CONTRIBUTING.md for details.
+
+#include "lor_var_order.hpp"
+
+#ifdef MFEM_USE_MPI
+
+#include "../bilininteg.hpp"
+#include "../fe/fe_h1.hpp"
+#include "../fe/fe_nd.hpp"
+#include "../fe/fe_rt.hpp"
+#include "../pgridfunc.hpp"
+
+#include <algorithm>
+#include <array>
+#include <cstdint>
+#include <utility>
+#include <vector>
+
+namespace mfem
+{
+
+namespace
+{
+
+static constexpr int kHexVx[8] = { 0, 1, 1, 0, 0, 1, 1, 0 };
+static constexpr int kHexVy[8] = { 0, 0, 1, 1, 0, 0, 1, 1 };
+static constexpr int kHexVz[8] = { 0, 0, 0, 0, 1, 1, 1, 1 };
+
+inline void Cross3(const real_t a[3], const real_t b[3], real_t out[3])
+{
+   out[0] = a[1] * b[2] - a[2] * b[1];
+   out[1] = a[2] * b[0] - a[0] * b[2];
+   out[2] = a[0] * b[1] - a[1] * b[0];
+}
+
+enum class LORSpaceKind { H1, ND, RT, Unsupported };
+
+LORSpaceKind ClassifySpace(const FiniteElementSpace &fes)
+{
+   const FiniteElementCollection *fec = fes.FEColl();
+   if (const auto *h1 = dynamic_cast<const H1_FECollection*>(fec))
+   {
+      if (h1->GetBasisType() == BasisType::GaussLobatto)
+      {
+         return LORSpaceKind::H1;
+      }
+      return LORSpaceKind::Unsupported;
+   }
+   if (const auto *nd = dynamic_cast<const ND_FECollection*>(fec))
+   {
+      if (nd->GetClosedBasisType() == BasisType::GaussLobatto &&
+          nd->GetOpenBasisType() == BasisType::IntegratedGLL)
+      {
+         return LORSpaceKind::ND;
+      }
+      return LORSpaceKind::Unsupported;
+   }
+   if (const auto *rt = dynamic_cast<const RT_FECollection*>(fec))
+   {
+      if (rt->GetClosedBasisType() == BasisType::GaussLobatto &&
+          rt->GetOpenBasisType() == BasisType::IntegratedGLL)
+      {
+         return LORSpaceKind::RT;
+      }
+      return LORSpaceKind::Unsupported;
+   }
+   return LORSpaceKind::Unsupported;
+}
+
+bool IntegratorSupported(const BilinearFormIntegrator *bfi, LORSpaceKind kind)
+{
+   if (kind == LORSpaceKind::H1)
+   {
+      return dynamic_cast<const DiffusionIntegrator*>(bfi) != nullptr ||
+             dynamic_cast<const MassIntegrator*>(bfi) != nullptr;
+   }
+   if (kind == LORSpaceKind::ND)
+   {
+      return dynamic_cast<const CurlCurlIntegrator*>(bfi) != nullptr ||
+             dynamic_cast<const VectorFEMassIntegrator*>(bfi) != nullptr;
+   }
+   if (kind == LORSpaceKind::RT)
+   {
+      return dynamic_cast<const DivDivIntegrator*>(bfi) != nullptr ||
+             dynamic_cast<const VectorFEMassIntegrator*>(bfi) != nullptr;
+   }
+   return false;
+}
+
+std::unique_ptr<HypreParMatrix> BuildParallel4NnzOp(
+   ParFiniteElementSpace &row_fes,
+   ParFiniteElementSpace &col_fes,
+   const std::vector<uint8_t> &seen,
+   const std::vector<std::array<int, 4>> &cols,
+   const std::vector<std::array<real_t, 4>> &vals)
+{
+   const int nrow = row_fes.GetVSize();
+   const int ncol = col_fes.GetVSize();
+
+   std::vector<int> I(static_cast<std::size_t>(nrow) + 1, 0);
+   std::vector<int> J;
+   std::vector<real_t> A;
+   J.reserve(static_cast<std::size_t>(4) * nrow);
+   A.reserve(static_cast<std::size_t>(4) * nrow);
+
+   std::array<std::pair<int, real_t>, 4> row_buf;
+   for (int r = 0; r < nrow; ++r)
+   {
+      if (seen[r])
+      {
+         for (int k = 0; k < 4; ++k)
+         {
+            row_buf[k] = { cols[r][k], vals[r][k] };
+         }
+         std::sort(row_buf.begin(), row_buf.end(),
+                   [](const auto &a, const auto &b) { return a.first < b.first; });
+         int k = 0;
+         while (k < 4)
+         {
+            const int c = row_buf[k].first;
+            real_t v = row_buf[k].second;
+            ++k;
+            while (k < 4 && row_buf[k].first == c)
+            {
+               v += row_buf[k].second;
+               ++k;
+            }
+            if (c >= 0 && v != 0.0)
+            {
+               J.push_back(c);
+               A.push_back(v);
+            }
+         }
+      }
+      I[r + 1] = static_cast<int>(J.size());
+   }
+
+   SparseMatrix mat(I.data(), J.empty() ? nullptr : J.data(),
+                    A.empty() ? nullptr : A.data(),
+                    nrow, ncol, false, false, true);
+   std::unique_ptr<SparseMatrix> RA(Mult(*row_fes.GetRestrictionMatrix(), mat));
+   HypreParMatrix *P = col_fes.Dof_TrueDof_Matrix();
+   std::unique_ptr<HypreParMatrix> res(
+      P->LeftDiagMult(*RA, row_fes.GetTrueDofOffsets()));
+   res->CopyRowStarts();
+   res->CopyColStarts();
+   return res;
+}
+
+} // namespace
+
+bool VarOrderLORAssembly::FormIsSupported(BilinearForm &a_ho)
+{
+   auto *pa_ho = dynamic_cast<ParBilinearForm*>(&a_ho);
+   if (!pa_ho) { return false; }
+
+   ParFiniteElementSpace *fes = pa_ho->ParFESpace();
+   if (!fes || fes->GetVDim() != 1) { return false; }
+
+   ParMesh *pmesh = fes->GetParMesh();
+   if (!pmesh || pmesh->Dimension() != 3 || pmesh->SpaceDimension() != 3)
+   {
+      return false;
+   }
+
+   Array<Geometry::Type> geoms;
+   pmesh->GetGeometries(3, geoms);
+   int loc_hex_only = (geoms.Size() == 0 ||
+                       (geoms.Size() == 1 && geoms[0] == Geometry::CUBE)) ? 1 : 0;
+   int glob_hex_only = 0;
+   MPI_Allreduce(&loc_hex_only, &glob_hex_only, 1, MPI_INT, MPI_MIN,
+                 pmesh->GetComm());
+   if (!glob_hex_only) { return false; }
+
+   const LORSpaceKind kind = ClassifySpace(*fes);
+   if (kind == LORSpaceKind::Unsupported) { return false; }
+
+   if (a_ho.GetBBFI()->Size() > 0 || a_ho.GetFBFI()->Size() > 0 ||
+       a_ho.GetBFBFI()->Size() > 0)
+   {
+      return false;
+   }
+   const Array<BilinearFormIntegrator*> *dbfi = a_ho.GetDBFI();
+   if (dbfi->Size() == 0) { return false; }
+   for (int i = 0; i < dbfi->Size(); ++i)
+   {
+      if (!IntegratorSupported((*dbfi)[i], kind)) { return false; }
+   }
+   return true;
+}
+
+void VarOrderLORAssembly::Assemble(ParBilinearForm &a_ho,
+                                   const Array<int> &ess_tdof_list,
+                                   OperatorHandle &A,
+                                   VarOrderLORTimings *timings)
+{
+   const double t0 = MPI_Wtime();
+   ParFiniteElementSpace &fes = *a_ho.ParFESpace();
+   const LORSpaceKind kind = ClassifySpace(fes);
+   MFEM_VERIFY(kind != LORSpaceKind::Unsupported,
+               "VarOrderLORAssembly: unsupported finite element space.");
+
+   const Array<BilinearFormIntegrator*> &dbfi = *a_ho.GetDBFI();
+   const Array<Array<int>*> &markers = *a_ho.GetDBFI_Marker();
+   const int n_integ = dbfi.Size();
+
+   // Save original integration rules so integrators are restored identically.
+   std::vector<const IntegrationRule*> saved_irs(n_integ, nullptr);
+   for (int i = 0; i < n_integ; ++i)
+   {
+      saved_irs[i] = dbfi[i]->GetIntRule();
+   }
+
+   IntegrationRules irs(0, Quadrature1D::GaussLobatto);
+   const IntegrationRule *ir_el = &irs.Get(Geometry::CUBE, 1);
+
+   H1_HexahedronElement sub_geom_fe(1);
+   std::unique_ptr<FiniteElement> sub_fe;
+   int sub_ndof = 0;
+   if (kind == LORSpaceKind::H1)
+   {
+      sub_fe.reset(new H1_HexahedronElement(1));
+      sub_ndof = 8;
+   }
+   else if (kind == LORSpaceKind::ND)
+   {
+      sub_fe.reset(new ND_HexahedronElement(1));
+      sub_ndof = 12;
+   }
+   else
+   {
+      sub_fe.reset(new RT_HexahedronElement(0));
+      sub_ndof = 6;
+   }
+   const auto *sub_tfe = dynamic_cast<const TensorBasisElement*>(sub_fe.get());
+   const Array<int> &dofmap_lor = sub_tfe->GetDofMap();
+
+   IsoparametricTransformation sub_T;
+   sub_T.SetFE(&sub_geom_fe);
+   DenseMatrix &pm = sub_T.GetPointMat();
+   pm.SetSize(3, 8);
+
+   SparseMatrix A_loc(fes.GetVSize());
+   Array<int> vdofs;
+   Array<int> sub_vdofs(sub_ndof);
+   DenseMatrix sub_elmat(sub_ndof, sub_ndof), tmp_elmat(sub_ndof, sub_ndof);
+   Vector pt(3);
+   IntegrationPoint ip;
+   std::vector<real_t> node_coords;
+
+   for (int e = 0; e < fes.GetNE(); ++e)
+   {
+      const FiniteElement *el = fes.GetFE(e);
+      const auto *tfe = dynamic_cast<const TensorBasisElement*>(el);
+      MFEM_VERIFY(tfe != nullptr && el->GetGeomType() == Geometry::CUBE,
+                  "VarOrderLORAssembly requires 3D hexahedral tensor-product elements.");
+      ElementTransformation *T = fes.GetElementTransformation(e);
+      const int attr = T->Attribute;
+      fes.GetElementVDofs(e, vdofs);
+      const int p = el->GetOrder();
+
+      if (p == 1)
+      {
+         for (int i = 0; i < n_integ; ++i)
+         {
+            if (markers[i] && (*markers[i])[attr - 1] == 0) { continue; }
+            dbfi[i]->SetIntRule(saved_irs[i]);
+            dbfi[i]->AssembleElementMatrix(*el, *T, tmp_elmat);
+            A_loc.AddSubMatrix(vdofs, vdofs, tmp_elmat);
+         }
+         continue;
+      }
+
+      for (int i = 0; i < n_integ; ++i)
+      {
+         dbfi[i]->SetIntRule(ir_el);
+      }
+
+      const real_t *cp = poly1d.ClosedPoints(p, BasisType::GaussLobatto);
+      const Array<int> &dofmap_ho = tfe->GetDofMap();
+      const int p1 = p + 1;
+
+      node_coords.resize(static_cast<std::size_t>(3) * p1 * p1 * p1);
+      for (int k = 0; k <= p; ++k)
+      {
+         for (int j = 0; j <= p; ++j)
+         {
+            for (int i = 0; i <= p; ++i)
+            {
+               ip.Set3(cp[i], cp[j], cp[k]);
+               T->Transform(ip, pt);
+               const std::size_t base =
+                  static_cast<std::size_t>(3) * (i + j * p1 + k * p1 * p1);
+               node_coords[base + 0] = pt(0);
+               node_coords[base + 1] = pt(1);
+               node_coords[base + 2] = pt(2);
+            }
+         }
+      }
+
+      sub_T.Attribute = attr;
+      sub_T.ElementNo = T->ElementNo;
+
+      auto map_signed_dof = [&](int lor_lex, int ho_lex)
+      {
+         const int i_lor = dofmap_lor[lor_lex];
+         const int s1 = (i_lor < 0) ? -1 : 1;
+         const int idx_lor = (i_lor < 0) ? (-1 - i_lor) : i_lor;
+         const int i_ho = dofmap_ho[ho_lex];
+         const int s2 = (i_ho < 0) ? -1 : 1;
+         const int idx_ho = (i_ho < 0) ? (-1 - i_ho) : i_ho;
+         const int v = vdofs[idx_ho];
+         const int s3 = (v < 0) ? -1 : 1;
+         const int g = (v < 0) ? (-1 - v) : v;
+         const int s = s1 * s2 * s3;
+         sub_vdofs[idx_lor] = (s < 0) ? (-1 - g) : g;
+      };
+
+      const int nd_dof3 = p * p1 * p1;
+      const int rt_dof3 = p * p * p1;
+
+      for (int oz = 0; oz < p; ++oz)
+      {
+         for (int oy = 0; oy < p; ++oy)
+         {
+            for (int ox = 0; ox < p; ++ox)
+            {
+               for (int v = 0; v < 8; ++v)
+               {
+                  const int ix = ox + kHexVx[v];
+                  const int iy = oy + kHexVy[v];
+                  const int iz = oz + kHexVz[v];
+                  const std::size_t base =
+                     static_cast<std::size_t>(3) * (ix + iy * p1 + iz * p1 * p1);
+                  pm(0, v) = node_coords[base + 0];
+                  pm(1, v) = node_coords[base + 1];
+                  pm(2, v) = node_coords[base + 2];
+               }
+               sub_T.Reset();
+               sub_elmat = 0.0;
+               bool any_contrib = false;
+               for (int i = 0; i < n_integ; ++i)
+               {
+                  if (markers[i] && (*markers[i])[attr - 1] == 0) { continue; }
+                  dbfi[i]->AssembleElementMatrix(*sub_fe, sub_T, tmp_elmat);
+                  sub_elmat += tmp_elmat;
+                  any_contrib = true;
+               }
+               if (!any_contrib) { continue; }
+
+               if (kind == LORSpaceKind::H1)
+               {
+                  for (int vz = 0; vz < 2; ++vz)
+                  {
+                     for (int vy = 0; vy < 2; ++vy)
+                     {
+                        for (int vx = 0; vx < 2; ++vx)
+                        {
+                           const int idx_lor = dofmap_lor[vx + 2 * vy + 4 * vz];
+                           const int idx_ho = dofmap_ho[(ox + vx) + (oy + vy) * p1 +
+                                                        (oz + vz) * p1 * p1];
+                           sub_vdofs[idx_lor] = vdofs[idx_ho];
+                        }
+                     }
+                  }
+               }
+               else if (kind == LORSpaceKind::ND)
+               {
+                  for (int i2 = 0; i2 < 2; ++i2)
+                     for (int i1 = 0; i1 < 2; ++i1)
+                     {
+                        map_signed_dof(0 + i1 + 2 * i2,
+                                       ox + (oy + i1) * p + (oz + i2) * p * p1);
+                        map_signed_dof(4 + i1 + 2 * i2,
+                                       nd_dof3 + (ox + i1) + oy * p1 + (oz + i2) * p * p1);
+                        map_signed_dof(8 + i1 + 2 * i2,
+                                       2 * nd_dof3 + (ox + i1) + (oy + i2) * p1 + oz * p1 * p1);
+                     }
+               }
+               else // RT
+               {
+                  for (int s = 0; s < 2; ++s)
+                  {
+                     map_signed_dof(0 + s, 0 * rt_dof3 + (ox + s) + (oy + oz * p) * p1);
+                     map_signed_dof(2 + s, 1 * rt_dof3 + ox + ((oy + s) + oz * p1) * p);
+                     map_signed_dof(4 + s, 2 * rt_dof3 + ox + (oy + (oz + s) * p) * p);
+                  }
+               }
+
+               A_loc.AddSubMatrix(sub_vdofs, sub_vdofs, sub_elmat);
+            }
+         }
+      }
+   }
+
+   for (int i = 0; i < n_integ; ++i)
+   {
+      dbfi[i]->SetIntRule(saved_irs[i]);
+   }
+
+   A_loc.Finalize();
+   ParBilinearForm blf_lor(&fes);
+   HypreParMatrix *lmat = blf_lor.ParallelAssemble(&A_loc);
+   lmat->EliminateBC(ess_tdof_list, Operator::DIAG_ONE);
+   A.Reset(lmat);
+
+   if (timings)
+   {
+      timings->lor_A_s = MPI_Wtime() - t0;
+      timings->lor_nnz = lmat->NNZ();
+   }
+}
+
+std::unique_ptr<HypreParMatrix> VarOrderLORAssembly::AssembleGradientOrPi(
+   ParFiniteElementSpace &h1_fes,
+   ParFiniteElementSpace &nd_fes,
+   int dir)
+{
+   const int nrow = nd_fes.GetVSize();
+   const int ncol = h1_fes.GetVSize();
+   std::vector<uint8_t> seen(nrow, 0);
+   std::vector<int> col0(nrow, -1), col1(nrow, -1);
+   std::vector<real_t> val0(nrow, 0.0), val1(nrow, 0.0);
+
+   Array<int> nd_vdofs, h1_vdofs;
+   std::vector<real_t> coords;
+   IntegrationPoint ip;
+   Vector pt(3);
+
+   for (int e = 0; e < nd_fes.GetNE(); ++e)
+   {
+      const FiniteElement *h1_el = h1_fes.GetFE(e);
+      const FiniteElement *nd_el = nd_fes.GetFE(e);
+      const auto *h1_tfe = dynamic_cast<const TensorBasisElement*>(h1_el);
+      const auto *nd_tfe = dynamic_cast<const TensorBasisElement*>(nd_el);
+      MFEM_VERIFY(h1_tfe && nd_tfe && h1_el->GetOrder() == nd_el->GetOrder(),
+                  "AssembleGradientOrPi requires matching tensor-product H1/ND hex elements.");
+
+      const int p = h1_el->GetOrder();
+      const int p1 = p + 1;
+      const int dof3 = p * p1 * p1;
+      const Array<int> &h1_map = h1_tfe->GetDofMap();
+      const Array<int> &nd_map = nd_tfe->GetDofMap();
+      nd_fes.GetElementVDofs(e, nd_vdofs);
+      h1_fes.GetElementVDofs(e, h1_vdofs);
+
+      if (dir >= 0)
+      {
+         ElementTransformation *T = nd_fes.GetElementTransformation(e);
+         const real_t *cp = poly1d.ClosedPoints(p, BasisType::GaussLobatto);
+         coords.resize(static_cast<std::size_t>(p1) * p1 * p1);
+         for (int k = 0; k <= p; ++k)
+         {
+            for (int j = 0; j <= p; ++j)
+            {
+               for (int i = 0; i <= p; ++i)
+               {
+                  ip.Set3(cp[i], cp[j], cp[k]);
+                  T->Transform(ip, pt);
+                  coords[i + j * p1 + k * p1 * p1] = pt(dir);
+               }
+            }
+         }
+      }
+
+      auto set_edge = [&](int nd_lex, int h1_lex0, int h1_lex1)
+      {
+         const int e_s = nd_map[nd_lex];
+         const int e_loc = (e_s < 0) ? (-1 - e_s) : e_s;
+         const real_t s_m = (e_s < 0) ? -1.0 : 1.0;
+         const int nd_v = nd_vdofs[e_loc];
+         const int r = (nd_v < 0) ? (-1 - nd_v) : nd_v;
+         if (seen[r]) { return; }
+         const real_t s_r = (nd_v < 0) ? -1.0 : 1.0;
+
+         const int h0_v = h1_vdofs[h1_map[h1_lex0]];
+         const int c0 = (h0_v < 0) ? (-1 - h0_v) : h0_v;
+         const real_t s_c0 = (h0_v < 0) ? -1.0 : 1.0;
+
+         const int h1_v = h1_vdofs[h1_map[h1_lex1]];
+         const int c1 = (h1_v < 0) ? (-1 - h1_v) : h1_v;
+         const real_t s_c1 = (h1_v < 0) ? -1.0 : 1.0;
+
+         seen[r] = 1;
+         col0[r] = c0;
+         col1[r] = c1;
+         if (dir < 0)
+         {
+            const real_t s = s_r * s_m;
+            val0[r] = -s * s_c0;
+            val1[r] = s * s_c1;
+         }
+         else
+         {
+            const real_t w = 0.5 * s_r * s_m * (coords[h1_lex1] - coords[h1_lex0]);
+            val0[r] = w * s_c0;
+            val1[r] = w * s_c1;
+         }
+      };
+
+      for (int k = 0; k <= p; ++k)
+         for (int j = 0; j <= p; ++j)
+            for (int i = 0; i < p; ++i)
+               set_edge(0 * dof3 + i + (j + k * p1) * p,
+                        i + j * p1 + k * p1 * p1,
+                        (i + 1) + j * p1 + k * p1 * p1);
+
+      for (int k = 0; k <= p; ++k)
+         for (int j = 0; j < p; ++j)
+            for (int i = 0; i <= p; ++i)
+               set_edge(1 * dof3 + i + (j + k * p) * p1,
+                        i + j * p1 + k * p1 * p1,
+                        i + (j + 1) * p1 + k * p1 * p1);
+
+      for (int k = 0; k < p; ++k)
+         for (int j = 0; j <= p; ++j)
+            for (int i = 0; i <= p; ++i)
+               set_edge(2 * dof3 + i + (j + k * p1) * p1,
+                        i + j * p1 + k * p1 * p1,
+                        i + j * p1 + (k + 1) * p1 * p1);
+   }
+
+   std::vector<int> I(static_cast<std::size_t>(nrow) + 1, 0);
+   int nnz = 0;
+   for (int r = 0; r < nrow; ++r)
+   {
+      if (seen[r])
+      {
+         if (col0[r] == col1[r])
+         {
+            if (val0[r] + val1[r] != 0.0) { ++nnz; }
+         }
+         else
+         {
+            if (val0[r] != 0.0) { ++nnz; }
+            if (val1[r] != 0.0) { ++nnz; }
+         }
+      }
+      I[r + 1] = nnz;
+   }
+
+   std::vector<int> J(nnz);
+   std::vector<real_t> A(nnz);
+   for (int r = 0; r < nrow; ++r)
+   {
+      if (!seen[r]) { continue; }
+      int pos = I[r];
+      if (col0[r] == col1[r])
+      {
+         const real_t v = val0[r] + val1[r];
+         if (v != 0.0) { J[pos] = col0[r]; A[pos] = v; }
+      }
+      else if (col0[r] < col1[r])
+      {
+         if (val0[r] != 0.0) { J[pos] = col0[r]; A[pos] = val0[r]; ++pos; }
+         if (val1[r] != 0.0) { J[pos] = col1[r]; A[pos] = val1[r]; ++pos; }
+      }
+      else
+      {
+         if (val1[r] != 0.0) { J[pos] = col1[r]; A[pos] = val1[r]; ++pos; }
+         if (val0[r] != 0.0) { J[pos] = col0[r]; A[pos] = val0[r]; ++pos; }
+      }
+   }
+
+   SparseMatrix mat(I.data(), J.empty() ? nullptr : J.data(),
+                    A.empty() ? nullptr : A.data(),
+                    nrow, ncol, false, false, true);
+   std::unique_ptr<SparseMatrix> RA(Mult(*nd_fes.GetRestrictionMatrix(), mat));
+   HypreParMatrix *P = h1_fes.Dof_TrueDof_Matrix();
+   std::unique_ptr<HypreParMatrix> res(
+      P->LeftDiagMult(*RA, nd_fes.GetTrueDofOffsets()));
+   res->CopyRowStarts();
+   res->CopyColStarts();
+   return res;
+}
+
+std::unique_ptr<HypreParMatrix> VarOrderLORAssembly::AssembleCurl(
+   ParFiniteElementSpace &nd_fes,
+   ParFiniteElementSpace &rt_fes)
+{
+   const int nrow = rt_fes.GetVSize();
+   std::vector<uint8_t> seen(nrow, 0);
+   std::vector<std::array<int, 4>> cols(nrow, { -1, -1, -1, -1 });
+   std::vector<std::array<real_t, 4>> vals(nrow, { 0.0, 0.0, 0.0, 0.0 });
+
+   Array<int> rt_vdofs, nd_vdofs;
+
+   for (int e = 0; e < rt_fes.GetNE(); ++e)
+   {
+      const FiniteElement *nd_el = nd_fes.GetFE(e);
+      const FiniteElement *rt_el = rt_fes.GetFE(e);
+      const auto *nd_tfe = dynamic_cast<const TensorBasisElement*>(nd_el);
+      const auto *rt_tfe = dynamic_cast<const TensorBasisElement*>(rt_el);
+      MFEM_VERIFY(nd_tfe && rt_tfe && nd_el->GetOrder() == rt_el->GetOrder(),
+                  "AssembleCurl requires matching tensor-product ND/RT hex elements.");
+
+      const int p = rt_el->GetOrder();
+      const int p1 = p + 1;
+      const int nd_dof3 = p * p1 * p1;
+      const int rt_dof3 = p * p * p1;
+      const Array<int> &nd_map = nd_tfe->GetDofMap();
+      const Array<int> &rt_map = rt_tfe->GetDofMap();
+      rt_fes.GetElementVDofs(e, rt_vdofs);
+      nd_fes.GetElementVDofs(e, nd_vdofs);
+
+      for (int c = 0; c < 3; ++c)
+      {
+         const int nx = (c == 0) ? p1 : p;
+         const int ny = (c == 1) ? p1 : p;
+         const int nz = (c == 2) ? p1 : p;
+         const int c1 = (c + 1) % 3;
+         const int c2 = (c + 2) % 3;
+         const int nx_e1 = (c1 == 0) ? p : p1;
+         const int ny_e1 = (c1 == 1) ? p : p1;
+         const int nx_e2 = (c2 == 0) ? p : p1;
+         const int ny_e2 = (c2 == 1) ? p : p1;
+
+         for (int iz = 0; iz < nz; ++iz)
+         {
+            for (int iy = 0; iy < ny; ++iy)
+            {
+               for (int ix = 0; ix < nx; ++ix)
+               {
+                  const int rt_lex = c * rt_dof3 + ix + iy * nx + iz * nx * ny;
+                  const int f_s = rt_map[rt_lex];
+                  const int f_loc = (f_s < 0) ? (-1 - f_s) : f_s;
+                  const real_t s_fm = (f_s < 0) ? -1.0 : 1.0;
+                  const int f_v = rt_vdofs[f_loc];
+                  const int r = (f_v < 0) ? (-1 - f_v) : f_v;
+                  if (seen[r]) { continue; }
+                  const real_t s_fr = (f_v < 0) ? -1.0 : 1.0;
+                  const real_t s_face = s_fr * s_fm;
+
+                  int i1[3] = { ix, iy, iz };
+                  int i2[3] = { ix, iy, iz };
+                  ++i1[c2];
+                  ++i2[c1];
+
+                  const int nd_lex[4] =
+                  {
+                     c1 * nd_dof3 + ix + iy * nx_e1 + iz * nx_e1 * ny_e1,
+                     c1 * nd_dof3 + i1[0] + i1[1] * nx_e1 + i1[2] * nx_e1 * ny_e1,
+                     c2 * nd_dof3 + ix + iy * nx_e2 + iz * nx_e2 * ny_e2,
+                     c2 * nd_dof3 + i2[0] + i2[1] * nx_e2 + i2[2] * nx_e2 * ny_e2
+                  };
+                  static constexpr real_t kEdgeSign[4] = { 1.0, -1.0, -1.0, 1.0 };
+
+                  seen[r] = 1;
+                  for (int k = 0; k < 4; ++k)
+                  {
+                     const int e_s = nd_map[nd_lex[k]];
+                     const int e_loc = (e_s < 0) ? (-1 - e_s) : e_s;
+                     const real_t s_em = (e_s < 0) ? -1.0 : 1.0;
+                     const int e_v = nd_vdofs[e_loc];
+                     const int col = (e_v < 0) ? (-1 - e_v) : e_v;
+                     const real_t s_ec = (e_v < 0) ? -1.0 : 1.0;
+                     cols[r][k] = col;
+                     vals[r][k] = kEdgeSign[k] * s_face * (s_ec * s_em);
+                  }
+               }
+            }
+         }
+      }
+   }
+
+   return BuildParallel4NnzOp(rt_fes, nd_fes, seen, cols, vals);
+}
+
+std::unique_ptr<HypreParMatrix> VarOrderLORAssembly::AssembleRTPi(
+   ParFiniteElementSpace &h1_fes,
+   ParFiniteElementSpace &rt_fes,
+   int dir)
+{
+   MFEM_VERIFY(dir >= 0 && dir < 3, "AssembleRTPi requires dir in {0, 1, 2}.");
+   const int nrow = rt_fes.GetVSize();
+   std::vector<uint8_t> seen(nrow, 0);
+   std::vector<std::array<int, 4>> cols(nrow, { -1, -1, -1, -1 });
+   std::vector<std::array<real_t, 4>> vals(nrow, { 0.0, 0.0, 0.0, 0.0 });
+
+   Array<int> rt_vdofs, h1_vdofs;
+   std::vector<real_t> node_coords;
+   IntegrationPoint ip;
+   Vector pt(3);
+
+   for (int e = 0; e < rt_fes.GetNE(); ++e)
+   {
+      const FiniteElement *h1_el = h1_fes.GetFE(e);
+      const FiniteElement *rt_el = rt_fes.GetFE(e);
+      const auto *h1_tfe = dynamic_cast<const TensorBasisElement*>(h1_el);
+      const auto *rt_tfe = dynamic_cast<const TensorBasisElement*>(rt_el);
+      MFEM_VERIFY(h1_tfe && rt_tfe && h1_el->GetOrder() == rt_el->GetOrder(),
+                  "AssembleRTPi requires matching tensor-product H1/RT hex elements.");
+
+      const int p = rt_el->GetOrder();
+      const int p1 = p + 1;
+      const int rt_dof3 = p * p * p1;
+      const Array<int> &h1_map = h1_tfe->GetDofMap();
+      const Array<int> &rt_map = rt_tfe->GetDofMap();
+      rt_fes.GetElementVDofs(e, rt_vdofs);
+      h1_fes.GetElementVDofs(e, h1_vdofs);
+
+      ElementTransformation *T = rt_fes.GetElementTransformation(e);
+      const real_t *cp = poly1d.ClosedPoints(p, BasisType::GaussLobatto);
+      node_coords.resize(static_cast<std::size_t>(3) * p1 * p1 * p1);
+      for (int k = 0; k <= p; ++k)
+      {
+         for (int j = 0; j <= p; ++j)
+         {
+            for (int i = 0; i <= p; ++i)
+            {
+               ip.Set3(cp[i], cp[j], cp[k]);
+               T->Transform(ip, pt);
+               const std::size_t base =
+                  static_cast<std::size_t>(3) * (i + j * p1 + k * p1 * p1);
+               node_coords[base + 0] = pt(0);
+               node_coords[base + 1] = pt(1);
+               node_coords[base + 2] = pt(2);
+            }
+         }
+      }
+
+      auto h1_lex = [&](const int idx[3]) -> int
+      {
+         return idx[0] + idx[1] * p1 + idx[2] * p1 * p1;
+      };
+
+      for (int c = 0; c < 3; ++c)
+      {
+         const int nx = (c == 0) ? p1 : p;
+         const int ny = (c == 1) ? p1 : p;
+         const int nz = (c == 2) ? p1 : p;
+         const int c1 = (c + 1) % 3;
+         const int c2 = (c + 2) % 3;
+
+         for (int iz = 0; iz < nz; ++iz)
+         {
+            for (int iy = 0; iy < ny; ++iy)
+            {
+               for (int ix = 0; ix < nx; ++ix)
+               {
+                  const int rt_lex = c * rt_dof3 + ix + iy * nx + iz * nx * ny;
+                  const int f_s = rt_map[rt_lex];
+                  const int f_loc = (f_s < 0) ? (-1 - f_s) : f_s;
+                  const real_t s_fm = (f_s < 0) ? -1.0 : 1.0;
+                  const int f_v = rt_vdofs[f_loc];
+                  const int r = (f_v < 0) ? (-1 - f_v) : f_v;
+                  if (seen[r]) { continue; }
+                  const real_t s_fr = (f_v < 0) ? -1.0 : 1.0;
+                  const real_t s_face = s_fr * s_fm;
+
+                  int idx[4][3] =
+                  {
+                     { ix, iy, iz },
+                     { ix, iy, iz },
+                     { ix, iy, iz },
+                     { ix, iy, iz }
+                  };
+                  ++idx[1][c1];
+                  ++idx[2][c1];
+                  ++idx[2][c2];
+                  ++idx[3][c2];
+
+                  int vlex[4];
+                  const real_t *v[4];
+                  for (int k = 0; k < 4; ++k)
+                  {
+                     vlex[k] = h1_lex(idx[k]);
+                     v[k] = &node_coords[static_cast<std::size_t>(3) * vlex[k]];
+                  }
+
+                  real_t e01[3], e03[3], e12[3], e32[3];
+                  for (int d = 0; d < 3; ++d)
+                  {
+                     e01[d] = v[1][d] - v[0][d];
+                     e03[d] = v[3][d] - v[0][d];
+                     e12[d] = v[2][d] - v[1][d];
+                     e32[d] = v[2][d] - v[3][d];
+                  }
+                  real_t n_corner[4][3];
+                  Cross3(e01, e03, n_corner[0]);
+                  Cross3(e01, e12, n_corner[1]);
+                  Cross3(e32, e12, n_corner[2]);
+                  Cross3(e32, e03, n_corner[3]);
+
+                  seen[r] = 1;
+                  for (int k = 0; k < 4; ++k)
+                  {
+                     const int h_v = h1_vdofs[h1_map[vlex[k]]];
+                     const int col = (h_v < 0) ? (-1 - h_v) : h_v;
+                     const real_t s_c = (h_v < 0) ? -1.0 : 1.0;
+                     cols[r][k] = col;
+                     vals[r][k] = 0.25 * s_face * s_c * n_corner[k][dir];
+                  }
+               }
+            }
+         }
+      }
+   }
+
+   return BuildParallel4NnzOp(rt_fes, h1_fes, seen, cols, vals);
+}
+
+std::unique_ptr<HypreAMS> VarOrderLORAssembly::BuildAMS(
+   ParBilinearForm &a_ho,
+   const Array<int> &ess_tdof_list,
+   OperatorHandle &A,
+   VarOrderLORTimings *timings)
+{
+   ParFiniteElementSpace &nd_fes = *a_ho.ParFESpace();
+   ParMesh *pmesh = nd_fes.GetParMesh();
+
+   int loc_max_p = std::max(1, nd_fes.GetMaxElementOrder());
+   int max_p = 1;
+   MPI_Allreduce(&loc_max_p, &max_p, 1, MPI_INT, MPI_MAX, pmesh->GetComm());
+
+   const double t_aux0 = MPI_Wtime();
+   H1_FECollection h1_fec(max_p, 3, BasisType::GaussLobatto);
+   ParFiniteElementSpace h1_fes(pmesh, &h1_fec);
+   if (nd_fes.IsVariableOrder())
+   {
+      for (int e = 0; e < pmesh->GetNE(); ++e)
+      {
+         h1_fes.SetElementOrder(e, nd_fes.GetElementOrder(e));
+      }
+      h1_fes.Update(false);
+   }
+   const double t_aux1 = MPI_Wtime();
+
+   Assemble(a_ho, ess_tdof_list, A, timings);
+
+   const double t_ops0 = MPI_Wtime();
+   auto G = AssembleGradientOrPi(h1_fes, nd_fes, -1);
+   auto Pix = AssembleGradientOrPi(h1_fes, nd_fes, 0);
+   auto Piy = AssembleGradientOrPi(h1_fes, nd_fes, 1);
+   auto Piz = AssembleGradientOrPi(h1_fes, nd_fes, 2);
+   const double t_ops1 = MPI_Wtime();
+
+   const HYPRE_BigInt g_nnz = G->NNZ();
+   const HYPRE_BigInt pi_nnz = Pix->NNZ() + Piy->NNZ() + Piz->NNZ();
+
+   const double t_hy0 = MPI_Wtime();
+   std::unique_ptr<HypreAMS> ams(
+      new HypreAMS(*A.As<HypreParMatrix>(),
+                   G.release(), Pix.release(), Piy.release(), Piz.release()));
+   ams->SetPrintLevel(0);
+   const double t_hy1 = MPI_Wtime();
+
+   if (timings)
+   {
+      timings->aux_space_s = t_aux1 - t_aux0;
+      timings->lor_aux_ops_s = t_ops1 - t_ops0;
+      timings->hypre_init_s = t_hy1 - t_hy0;
+      timings->g_nnz = g_nnz;
+      timings->pi_nnz = pi_nnz;
+   }
+   return ams;
+}
+
+std::unique_ptr<HypreADS> VarOrderLORAssembly::BuildADS(
+   ParBilinearForm &a_ho,
+   const Array<int> &ess_tdof_list,
+   OperatorHandle &A,
+   VarOrderLORTimings *timings)
+{
+   ParFiniteElementSpace &rt_fes = *a_ho.ParFESpace();
+   ParMesh *pmesh = rt_fes.GetParMesh();
+
+   int loc_max_p = std::max(1, rt_fes.GetMaxElementOrder());
+   int max_p = 1;
+   MPI_Allreduce(&loc_max_p, &max_p, 1, MPI_INT, MPI_MAX, pmesh->GetComm());
+
+   const double t_aux0 = MPI_Wtime();
+   H1_FECollection h1_fec(max_p, 3, BasisType::GaussLobatto);
+   ND_FECollection nd_fec(max_p, 3, BasisType::GaussLobatto,
+                          BasisType::IntegratedGLL);
+   ParFiniteElementSpace h1_fes(pmesh, &h1_fec);
+   ParFiniteElementSpace nd_fes(pmesh, &nd_fec);
+   if (rt_fes.IsVariableOrder())
+   {
+      for (int e = 0; e < pmesh->GetNE(); ++e)
+      {
+         const int p = rt_fes.GetElementOrder(e);
+         h1_fes.SetElementOrder(e, p);
+         nd_fes.SetElementOrder(e, p);
+      }
+      h1_fes.Update(false);
+      nd_fes.Update(false);
+   }
+   const double t_aux1 = MPI_Wtime();
+
+   Assemble(a_ho, ess_tdof_list, A, timings);
+
+   const double t_ops0 = MPI_Wtime();
+   auto C = AssembleCurl(nd_fes, rt_fes);
+   auto G = AssembleGradientOrPi(h1_fes, nd_fes, -1);
+   auto ND_Pix = AssembleGradientOrPi(h1_fes, nd_fes, 0);
+   auto ND_Piy = AssembleGradientOrPi(h1_fes, nd_fes, 1);
+   auto ND_Piz = AssembleGradientOrPi(h1_fes, nd_fes, 2);
+   auto RT_Pix = AssembleRTPi(h1_fes, rt_fes, 0);
+   auto RT_Piy = AssembleRTPi(h1_fes, rt_fes, 1);
+   auto RT_Piz = AssembleRTPi(h1_fes, rt_fes, 2);
+   const double t_ops1 = MPI_Wtime();
+
+   const HYPRE_BigInt c_nnz = C->NNZ();
+   const HYPRE_BigInt g_nnz = G->NNZ();
+   const HYPRE_BigInt pi_nnz = ND_Pix->NNZ() + ND_Piy->NNZ() + ND_Piz->NNZ() +
+                               RT_Pix->NNZ() + RT_Piy->NNZ() + RT_Piz->NNZ();
+
+   const double t_hy0 = MPI_Wtime();
+   std::unique_ptr<HypreADS> ads(
+      new HypreADS(*A.As<HypreParMatrix>(),
+                   C.release(), G.release(),
+                   ND_Pix.release(), ND_Piy.release(), ND_Piz.release(),
+                   RT_Pix.release(), RT_Piy.release(), RT_Piz.release()));
+   ads->SetPrintLevel(0);
+   const double t_hy1 = MPI_Wtime();
+
+   if (timings)
+   {
+      timings->aux_space_s = t_aux1 - t_aux0;
+      timings->lor_aux_ops_s = t_ops1 - t_ops0;
+      timings->hypre_init_s = t_hy1 - t_hy0;
+      timings->c_nnz = c_nnz;
+      timings->g_nnz = g_nnz;
+      timings->pi_nnz = pi_nnz;
+   }
+   return ads;
+}
+
+} // namespace mfem
+
+#endif // MFEM_USE_MPI
diff --git a/fem/lor/lor_var_order.hpp b/fem/lor/lor_var_order.hpp
new file mode 100644
index 0000000000..b686668b1b
--- /dev/null
+++ b/fem/lor/lor_var_order.hpp
@@ -0,0 +1,96 @@
+// Copyright (c) 2010-2026, Lawrence Livermore National Security, LLC. Produced
+// at the Lawrence Livermore National Laboratory. All Rights reserved. See files
+// LICENSE and NOTICE for details. LLNL-CODE-806117.
+//
+// This file is part of the MFEM library. For more information and source code
+// availability visit https://mfem.org.
+//
+// MFEM is free software; you can redistribute it and/or modify it under the
+// terms of the BSD-3 license. We welcome feedback and contributions, see file
+// CONTRIBUTING.md for details.
+
+#ifndef MFEM_LOR_VAR_ORDER
+#define MFEM_LOR_VAR_ORDER
+
+#include "../../config/config.hpp"
+
+#ifdef MFEM_USE_MPI
+
+#include "../pbilinearform.hpp"
+#include "../../linalg/hypre.hpp"
+
+#include <memory>
+
+namespace mfem
+{
+
+/// Optional timing and sparsity breakdown for direct-sparse variable-order LOR.
+struct VarOrderLORTimings
+{
+   double aux_space_s = 0.0;
+   double lor_A_s = 0.0;
+   double lor_aux_ops_s = 0.0;
+   double hypre_init_s = 0.0;
+   HYPRE_BigInt lor_nnz = 0;
+   HYPRE_BigInt g_nnz = 0;
+   HYPRE_BigInt c_nnz = 0;
+   HYPRE_BigInt pi_nnz = 0;
+};
+
+/// @brief Direct-sparse O(p^3) parallel low-order-refined (LOR) assembly for
+/// variable-order and/or nonconforming 3D hexahedral de Rham spaces
+/// (H1 GaussLobatto, ND GaussLobatto/IntegratedGLL, RT GaussLobatto/IntegratedGLL).
+class VarOrderLORAssembly
+{
+public:
+   /// Return true if @a a_ho can be assembled via direct-sparse variable-order LOR.
+   static bool FormIsSupported(BilinearForm &a_ho);
+
+   /// Assemble the parallel true-DOF LOR operator A_lor = P^T A_loc P with
+   /// essential boundary elimination (DIAG_ONE) directly in O(sum_K p_K^3) work.
+   static void Assemble(ParBilinearForm &a_ho,
+                        const Array<int> &ess_tdof_list,
+                        OperatorHandle &A,
+                        VarOrderLORTimings *timings = nullptr);
+
+   /// Assemble exact 2-nnz/row discrete gradient (dir = -1) or piecewise-linear
+   /// Nedelec interpolation Pi_d^ND (dir in {0, 1, 2}): R_ND * Op_loc * P_H1.
+   static std::unique_ptr<HypreParMatrix> AssembleGradientOrPi(
+      ParFiniteElementSpace &h1_fes,
+      ParFiniteElementSpace &nd_fes,
+      int dir);
+
+   /// Assemble exact 4-nnz/row discrete curl: R_RT * C_loc * P_ND.
+   static std::unique_ptr<HypreParMatrix> AssembleCurl(
+      ParFiniteElementSpace &nd_fes,
+      ParFiniteElementSpace &rt_fes);
+
+   /// Assemble <=4-nnz/row Raviart-Thomas interpolation Pi_d^RT (dir in {0,1,2})
+   /// using 2x2 Gauss-Lobatto corner surface quadrature: R_RT * Pi_loc * P_H1.
+   static std::unique_ptr<HypreParMatrix> AssembleRTPi(
+      ParFiniteElementSpace &h1_fes,
+      ParFiniteElementSpace &rt_fes,
+      int dir);
+
+   /// Build a HypreAMS preconditioner using direct-sparse variable-order LOR
+   /// assembly (storing the assembled LOR system matrix in @a A).
+   static std::unique_ptr<HypreAMS> BuildAMS(
+      ParBilinearForm &a_ho,
+      const Array<int> &ess_tdof_list,
+      OperatorHandle &A,
+      VarOrderLORTimings *timings = nullptr);
+
+   /// Build a HypreADS preconditioner using direct-sparse variable-order LOR
+   /// assembly (storing the assembled LOR system matrix in @a A).
+   static std::unique_ptr<HypreADS> BuildADS(
+      ParBilinearForm &a_ho,
+      const Array<int> &ess_tdof_list,
+      OperatorHandle &A,
+      VarOrderLORTimings *timings = nullptr);
+};
+
+} // namespace mfem
+
+#endif // MFEM_USE_MPI
+
+#endif // MFEM_LOR_VAR_ORDER
diff --git a/fem/pderefmat_op.cpp b/fem/pderefmat_op.cpp
index 51f815016a..6f7aeba0b5 100644
--- a/fem/pderefmat_op.cpp
+++ b/fem/pderefmat_op.cpp
@@ -39,7 +39,7 @@ static void ParDerefMultKernelImpl(const ParDerefineMatrixOp &op,
       {
          int seg = sptr[i];
          int width = lptr[seg + 1] - lptr[seg];
-         auto tdst = dst + i + lptr[seg] * vdims;
+         auto tdst = dst + (i - lptr[seg]) + lptr[seg] * vdims;
          int sign = 1;
          int col = idcs[i];
          if (col < 0)
@@ -535,9 +535,8 @@ ParDerefineMatrixOp::ParDerefineMatrixOp(ParFiniteElementSpace &fespace_,
             auto &tmp = ks_map.at(k);
             auto od_idx = tmp[0];
             auto od_ridx = tmp[1];
-            block_off_diag_row_idcs_offsets[od_idx + 1] =
-               block_off_diag_row_idcs_offsets[od_idx] + lR.Height();
-            block_off_diag_col_offsets[od_idx] = od_ridx;
+            block_off_diag_row_idcs_offsets[od_idx + 1] = od_ridx + lR.Height();
+            block_off_diag_col_offsets[od_idx] = od_ridx - recv_segments[tmp[2]];
             block_off_diag_widths[od_idx] = lR.Width();
             recv_segment_idcs[od_idx] = tmp[2];
 
@@ -570,7 +569,6 @@ ParDerefineMatrixOp::ParDerefineMatrixOp(ParFiniteElementSpace &fespace_,
                   row_off_diag_idcs[od_ridx] = INT_MAX;
                }
             }
-            ++od_idx;
          }
       }
    }
diff --git a/fem/pfespace.cpp b/fem/pfespace.cpp
index 20aa9e5cd5..eee23a1991 100644
--- a/fem/pfespace.cpp
+++ b/fem/pfespace.cpp
@@ -23,6 +23,8 @@
 #include "../general/binaryio.hpp"
 
 #include "pderefmat_op.hpp"
+#include "hp_edge_trace.hpp"
+#include "hp_parallel_constraints.hpp"
 
 #include <limits>
 #include <list>
@@ -140,20 +142,7 @@ void ParFiniteElementSpace::CommunicateGhostOrder()
    MFEM_VERIFY(variableOrder && Nonconforming(),
                "Variable-order space requires a nonconforming mesh.");
 
-   // Check whether h-refinement was done.
-   const bool href = mesh->GetLastOperation() == Mesh::REFINE &&
-                     mesh->GetSequence() != mesh_sequence;
-   if (href && mesh->GetSequence() != mesh_sequence + 1)
-   {
-      MFEM_ABORT("Error in update sequence. Space needs to be updated after "
-                 "each mesh modification.");
-   }
-
-   if (href)
-   {
-      // Update elems_pref and elem_orders
-      FiniteElementSpace::UpdateElementOrders();
-   }
+   const bool mesh_changed = mesh->GetSequence() != mesh_sequence;
 
    int local_orders_changed = orders_changed;
    int global_orders_changed = 0;
@@ -161,7 +150,7 @@ void ParFiniteElementSpace::CommunicateGhostOrder()
    MPI_Allreduce(&local_orders_changed, &global_orders_changed, 1, MPI_INT,
                  MPI_MAX, MyComm);
 
-   if ((global_orders_changed == 0 && !href) || NRanks == 1)
+   if ((global_orders_changed == 0 && !mesh_changed) || NRanks == 1)
    {
       return;
    }
@@ -178,6 +167,115 @@ void ParFiniteElementSpace::CommunicateGhostOrder()
    pncmesh->CommunicateGhostData(localOrders, ghost_orders);
 }
 
+void ParFiniteElementSpace::UpdateElementOrders()
+{
+   ParNCMesh *pnc = pmesh->pncmesh;
+   Array<char> new_order(mesh->GetNE());
+   new_order = 0;
+   switch (mesh->GetLastOperation())
+   {
+      case Mesh::DEREFINE:
+      {
+         // Children are expected to have equal orders; they may have been
+         // owned by another rank before derefinement.
+         const CoarseFineTransformations &dtrans =
+            pnc->GetDerefinementTransforms();
+         const Array<int> &old_ranks = pnc->GetDerefineOldRanks();
+         Array<bool> seen(mesh->GetNE());
+         seen = false;
+         std::map<int, std::vector<char>> to_send, to_recv;
+         std::map<int, std::vector<int>> recv_parents;
+         auto assign_parent_order = [&](int parent, char ord)
+         {
+            if (!seen[parent])
+            {
+               new_order[parent] = ord;
+               seen[parent] = true;
+            }
+            else
+            {
+               MFEM_VERIFY(new_order[parent] == ord,
+                           "Derefinement of mixed-order sibling elements is "
+                           "not supported.");
+            }
+         };
+         for (int k = 0; k < dtrans.embeddings.Size(); k++)
+         {
+            const int parent = dtrans.embeddings[k].parent;
+            const int coarse_rank = parent < 0 ? -1 - parent
+                                    : pnc->ElementRank(parent);
+            if (old_ranks[k] == MyRank)
+            {
+               if (coarse_rank == MyRank)
+               {
+                  assign_parent_order(parent, elem_order[k]);
+               }
+               else { to_send[coarse_rank].push_back(elem_order[k]); }
+            }
+            else if (coarse_rank == MyRank)
+            {
+               recv_parents[old_ranks[k]].push_back(parent);
+            }
+         }
+         std::vector<MPI_Request> requests;
+         for (const auto &r : recv_parents)
+         {
+            auto &buf = to_recv[r.first];
+            buf.resize(r.second.size());
+            requests.emplace_back();
+            MPI_Irecv(buf.data(), (int) buf.size(), MPI_CHAR, r.first,
+                      MessageTag::DEREFINEMENT_MATRIX_CONSTRUCTION_DATA, MyComm,
+                      &requests.back());
+         }
+         for (auto &r : to_send)
+         {
+            requests.emplace_back();
+            MPI_Isend(r.second.data(), (int) r.second.size(), MPI_CHAR, r.first,
+                      MessageTag::DEREFINEMENT_MATRIX_CONSTRUCTION_DATA, MyComm,
+                      &requests.back());
+         }
+         MPI_Waitall((int) requests.size(), requests.data(),
+                     MPI_STATUSES_IGNORE);
+         for (const auto &r : recv_parents)
+         {
+            const auto &buf = to_recv[r.first];
+            for (size_t i = 0; i < buf.size(); i++)
+            {
+               assign_parent_order(r.second[i], buf[i]);
+            }
+         }
+         break;
+      }
+      case Mesh::REBALANCE:
+      {
+         Array<int> old_order(elem_order.Size());
+         for (int i = 0; i < elem_order.Size(); i++)
+         {
+            old_order[i] = elem_order[i];
+         }
+         pnc->SendRebalanceValues(old_order);
+
+         const Array<int> &old_index = pnc->GetRebalanceOldIndex();
+         for (int i = 0; i < mesh->GetNE(); i++)
+         {
+            if (old_index[i] >= 0) { new_order[i] = elem_order[old_index[i]]; }
+         }
+         Array<int> elems;
+         Array<long> orders;
+         pnc->RecvRebalanceDofs(elems, orders);
+         for (int i = 0; i < elems.Size(); i++)
+         {
+            new_order[elems[i]] = orders[i];
+         }
+         break;
+      }
+      default:
+         FiniteElementSpace::UpdateElementOrders();
+         return;
+   }
+   Swap(elem_order, new_order);
+}
+
 void ParFiniteElementSpace::Construct()
 {
    if (NURBSext)
@@ -199,7 +297,7 @@ void ParFiniteElementSpace::Construct()
       // space) and used; however, it will be overwritten below with the real
       // true dofs. Also, 'ldof_sign' and 'ldof_group' are constructed for the
       // cut space.
-      ConstructTrueDofs();
+      if (!IsVariableOrder()) { ConstructTrueDofs(); }
 
       ngedofs = ngfdofs = 0;
 
@@ -277,6 +375,9 @@ void ParFiniteElementSpace::Construct()
       ltdof_size = BuildParallelConformingInterpolation(
                       &P, &R, dof_offsets, tdof_offsets, &ldof_ltdof, false);
 
+      // Only the public (compacted for H1) local variants belong to cut groups.
+      if (IsVariableOrder()) { ConstructHpCutGroups(); }
+
       // TODO future: split BuildParallelConformingInterpolation into two parts
       // to overlap its communication with processing between this constructor
       // and the point where the P matrix is actually needed.
@@ -599,12 +700,15 @@ void ParFiniteElementSpace::GetElementDofs(int i, Array<int> &dofs,
    {
       elem_dof->GetRow(i, dofs);
 
-      if (DoFTransArray[mesh->GetElementBaseGeometry(i)])
+      const Geometry::Type geom = mesh->GetElementBaseGeometry(i);
+      if (DoFTransArray[geom] &&
+          (!IsVariableOrder() ||
+           (mesh->Dimension() > 2 &&
+            fec->HasFaceDofs(geom, GetElementOrderImpl(i)))))
       {
          Array<int> Fo;
          elem_fos->GetRow(i, Fo);
-         doftrans.SetDofTransformation(
-            *DoFTransArray[mesh->GetElementBaseGeometry(i)]);
+         doftrans.SetDofTransformation(*DoFTransArray[geom]);
          doftrans.SetFaceOrientations(Fo);
          doftrans.SetVDim();
       }
@@ -650,7 +754,8 @@ int ParFiniteElementSpace::GetFaceDofs(int i, Array<int> &dofs,
    if (face_dof != nullptr && variant == 0)
    {
       face_dof->GetRow(i, dofs);
-      return fec->GetOrder();
+      return (!IsVariableOrder() || NURBSext) ? fec->GetOrder()
+             : GetFaceOrder(i, 0);
    }
    int p = FiniteElementSpace::GetFaceDofs(i, dofs, variant);
    if (Conforming())
@@ -1096,6 +1201,9 @@ void ParFiniteElementSpace::Build_Dof_TrueDof_Matrix() const // matrix P
 
 HypreParMatrix *ParFiniteElementSpace::GetPartialConformingInterpolation()
 {
+   MFEM_VERIFY(!IsVariableOrder(),
+               "ParFiniteElementSpace::GetPartialConformingInterpolation() "
+               "is not supported for variable-order spaces.");
    HypreParMatrix *P_pc;
    Array<HYPRE_BigInt> P_pc_row_starts, P_pc_col_starts;
    BuildParallelConformingInterpolation(&P_pc, NULL, P_pc_row_starts,
@@ -1128,6 +1236,22 @@ void ParFiniteElementSpace::DivideByGroupSize(real_t *vec)
 GroupCommunicator *ParFiniteElementSpace::ScalarGroupComm()
 {
    GroupCommunicator *gc = new GroupCommunicator(GetGroupTopo());
+   if (hp_group_topology)
+   {
+      const Table &vdofs = gcomm->GroupLDofTable();
+      Table &dofs = gc->GroupLDofTable();
+      dofs.SetDims(vdofs.Size(), vdofs.Size_of_connections() / vdim);
+      for (int gr = 0; gr <= vdofs.Size(); ++gr)
+      {
+         dofs.GetI()[gr] = vdofs.GetI()[gr] / vdim;
+      }
+      for (int i = 0; i < dofs.Size_of_connections(); ++i)
+      {
+         dofs.GetJ()[i] = VDofToDof(vdofs.GetJ()[i*vdim]);
+      }
+      gc->Finalize();
+      return gc;
+   }
    if (NURBSext)
    {
       gc->Create(pNURBSext()->ldof_group);
@@ -1171,7 +1295,7 @@ void ParFiniteElementSpace::GetEssentialTrueDofs(const Array<int>
 
    GetEssentialVDofs(bdr_attr_is_ess, ess_dofs, component);
 
-   if (IsVariableOrderH1())
+   if (IsVariableOrder() && tdof2ldof.Size() > 0)
    {
       GetEssentialTrueDofsVar(bdr_attr_is_ess, ess_dofs, true_ess_dofs,
                               component);
@@ -1231,25 +1355,18 @@ void ParFiniteElementSpace::GetEssentialTrueDofsVar(const Array<int>
    const int ntdofs = tdof2ldof.Size();
    MFEM_VERIFY(vdim * ntdofs == R->NumRows() &&
                vdim * ntdofs == true_ess_dofs.Size(), "");
-   MFEM_VERIFY(ldof_ltdof.Size() == ndofs && ess_dofs.Size() == vdim * ndofs, "");
+   MFEM_VERIFY(ldof_ltdof.Size() == GetVSize() &&
+               ess_dofs.Size() == GetVSize(), "");
 
-   const bool bynodes = (ordering == Ordering::byNODES);
-   const int vdim_factor = bynodes ? 1 : vdim;
-   const int num_true_dofs = R->NumRows() / vdim;
-   const int tdof_stride = bynodes ? num_true_dofs : 1;
-
-   // Use ldof_ltdof for vertex and element T-dofs
-   for (int l=0; l<ndofs; ++l)
+   // Directly represented roots already have a vector true-DOF index.
+   for (int vd = 0; vd < vdim; ++vd)
    {
-      const int tdof = ldof_ltdof[l];
-      if (tdof >= 0 && ess_dofs[l])
+      if (component >= 0 && vd != component) { continue; }
+      for (int l = 0; l < ndofs; ++l)
       {
-         for (int vd = 0; vd < vdim; vd++)
-         {
-            if (component >= 0 && vd != component) { continue; }
-            const int vtdof = tdof*vdim_factor + vd*tdof_stride;
-            true_ess_dofs[vtdof] = 1;
-         }
+         const int vl = DofToVDof(l, vd);
+         const int vt = ldof_ltdof[vl];
+         if (vt >= 0 && ess_dofs[vl]) { true_ess_dofs[vt] = 1; }
       }
    }
 
@@ -1272,8 +1389,7 @@ void ParFiniteElementSpace::GetEssentialTrueDofsVar(const Array<int>
       for (int vd = 0; vd < vdim; vd++)
       {
          if (component >= 0 && vd != component) { continue; }
-         const int vtdof = tdof*vdim_factor + vd*tdof_stride;
-         true_ess_dofs[vtdof] = 1;
+         true_ess_dofs[DofToVDof(tdof, vd, ntdofs)] = 1;
       }
    }
 }
@@ -2061,12 +2177,17 @@ void ParFiniteElementSpace::GetFaceNbrElementVDofs(
 
    face_nbr_element_dof.GetRow(i, vdofs);
 
-   if (DoFTransArray[GetFaceNbrFE(i)->GetGeomType()])
+   const FiniteElement *nbr_fe =
+      GetFaceNbrFE(i, IsVariableOrder() ? vdofs.Size() / vdim : 0);
+   const Geometry::Type geom = nbr_fe->GetGeomType();
+   if (DoFTransArray[geom] &&
+       (!IsVariableOrder() ||
+        (mesh->Dimension() > 2 &&
+         fec->HasFaceDofs(geom, nbr_fe->GetOrder()))))
    {
       Array<int> F, Fo;
       pmesh->GetFaceNbrElementFaces(pmesh->GetNE() + i, F, Fo);
-      doftrans.SetDofTransformation(
-         *DoFTransArray[GetFaceNbrFE(i)->GetGeomType()]);
+      doftrans.SetDofTransformation(*DoFTransArray[geom]);
       doftrans.SetFaceOrientations(Fo);
       doftrans.SetVDim(vdim, ordering);
    }
@@ -2116,12 +2237,21 @@ const FiniteElement *ParFiniteElementSpace::GetFaceNbrFE(int i, int ndofs) const
                  " does not support NURBS!");
    }
 
+   if (ndofs <= 0 && IsVariableOrder() && i < face_nbr_element_dof.Size())
+   {
+      ndofs = face_nbr_element_dof.RowSize(i) / vdim;
+   }
+
    if (ndofs > 0)
    {
-      for (int order = fec->GetOrder(); ; ++order)
+      const int min_order =
+         (fec->GetContType() == FiniteElementCollection::DISCONTINUOUS) ? 0 : 1;
+      const int start_order = IsVariableOrder() ? min_order : fec->GetOrder();
+      for (int order = start_order; order <= MaxVarOrder; ++order)
       {
          const FiniteElement *FE =
             fec->GetFE(pmesh->face_nbr_elements[i]->GetGeometryType(), order);
+         if (!FE) { continue; }
          const int ndofs_order = FE->GetDof();
          if (ndofs_order == ndofs)
          {
@@ -2132,6 +2262,7 @@ const FiniteElement *ParFiniteElementSpace::GetFaceNbrFE(int i, int ndofs) const
             MFEM_ABORT("Finite element order not found in GetFaceNbrFE");
          }
       }
+      MFEM_ABORT("Finite element order not found in GetFaceNbrFE");
    }
    else
    {
@@ -2154,27 +2285,24 @@ const FiniteElement *ParFiniteElementSpace::GetFaceNbrFaceFE(int i) const
 
 void ParFiniteElementSpace::Lose_Dof_TrueDof_Matrix()
 {
-   P -> StealData();
-#if MFEM_HYPRE_VERSION <= 22200
-   hypre_ParCSRMatrix *csrP = (hypre_ParCSRMatrix*)(*P);
-   hypre_ParCSRMatrixOwnsRowStarts(csrP) = 1;
-   hypre_ParCSRMatrixOwnsColStarts(csrP) = 1;
-   dof_offsets.LoseData();
-   tdof_offsets.LoseData();
-#else
+   // Ensure the transferred matrix owns its partition arrays before the
+   // wrapper and the space release their references to them.
+   P->CopyRowStarts();
+   P->CopyColStarts();
+   P->StealData();
    dof_offsets.DeleteAll();
    tdof_offsets.DeleteAll();
-#endif
 }
 
-void ParFiniteElementSpace::ConstructTrueDofs()
+namespace
 {
-   int i, gr, n = GetVSize();
-   GroupTopology &gt = pmesh->gtopo;
-   gcomm = new GroupCommunicator(gt);
-   Table &group_ldof = gcomm->GroupLDofTable();
 
-   GetGroupComm(*gcomm, 1, &ldof_sign);
+int NumberGroupDofs(GroupCommunicator &gc, int n, Array<int> &ldof_group,
+                    Array<int> &ldof_ltdof)
+{
+   const GroupTopology &gt = gc.GetGroupTopology();
+   const Table &group_ldof = gc.GroupLDofTable();
+   int i, gr;
 
    // Define ldof_group and mark ldof_ltdof with
    //   -1 for ldof that is ours
@@ -2203,7 +2331,7 @@ void ParFiniteElementSpace::ConstructTrueDofs()
    }
 
    // count ltdof_size
-   ltdof_size = 0;
+   int ltdof_size = 0;
    for (i = 0; i < n; i++)
    {
       if (ldof_ltdof[i] == -1)
@@ -2211,10 +2339,212 @@ void ParFiniteElementSpace::ConstructTrueDofs()
          ldof_ltdof[i] = ltdof_size++;
       }
    }
-   gcomm->SetLTDofTable(ldof_ltdof);
+   gc.SetLTDofTable(ldof_ltdof);
+   gc.Bcast(ldof_ltdof);
+   return ltdof_size;
+}
 
-   // have the group masters broadcast their ltdofs to the rest of the group
-   gcomm->Bcast(ldof_ltdof);
+} // namespace
+
+void ParFiniteElementSpace::ConstructTrueDofs()
+{
+   gcomm = new GroupCommunicator(pmesh->gtopo);
+   GetGroupComm(*gcomm, 1, &ldof_sign);
+   ltdof_size = NumberGroupDofs(*gcomm, GetVSize(), ldof_group, ldof_ltdof);
+}
+
+
+void ParFiniteElementSpace::ConstructHpCutGroups()
+{
+   const GroupTopology &gt = pmesh->gtopo;
+   struct Variant
+   {
+      int order, first, size;
+   };
+   struct Entity
+   {
+      Geometry::Type geometry;
+      int orientation;
+      std::vector<Variant> variants;
+      std::vector<std::pair<int, VarOrderBits>> neighbor_orders;
+   };
+   struct Neighbor
+   {
+      std::vector<int> entities;
+      std::vector<VarOrderBits> send, receive;
+   };
+
+   // Entities have the same ordinal within a geometric group on all members.
+   // Its master's group ID is needed because the local group IDs can differ.
+   std::map<std::pair<int, int>, int> ordered_groups;
+   ListOfIntegerSets cut_groups;
+   std::vector<std::vector<int>> members(gt.NGroups());
+   for (int g = 0; g < gt.NGroups(); ++g)
+   {
+      for (int i = 0; i < gt.GetGroupSize(g); ++i)
+      {
+         members[g].push_back(gt.GetNeighborRank(gt.GetGroup(g)[i]));
+      }
+      const int id = cut_groups.Insert(IntegerSet(members[g].size(),
+                                                  members[g].data()));
+      MFEM_VERIFY(id == g, "Invalid geometric group");
+      if (g) { ordered_groups[ {gt.GetGroupMasterRank(g), gt.GetGroupMasterGroup(g)}] = g; }
+   }
+
+   std::vector<Entity> entities;
+   std::map<int, Neighbor> neighbors;
+   auto add_entity = [&](int group, Geometry::Type geom, int index,
+                         int orientation)
+   {
+      Entity e{geom, orientation, {}, {}};
+      VarOrderBits mask = 0;
+      if (geom == Geometry::POINT)
+      {
+         const int count = fec->DofForGeometry(geom);
+         if (count)
+         {
+            e.variants.push_back({0, index * count, count});
+            mask = 1;
+         }
+      }
+      else
+      {
+         const bool edge = geom == Geometry::SEGMENT;
+         for (int v = 0; v < GetNVariants(edge ? 1 : 2, index); ++v)
+         {
+            const int p = edge ? GetEdgeOrder(index, v) : GetFaceOrder(index, v);
+            const int count = fec->GetNumDof(geom, p);
+            if (!count) { continue; }
+            const int first = edge ? nvdofs + var_edge_dofs.GetRow(index)[v] :
+                              nvdofs + nedofs + FirstFaceDof(index, v);
+            e.variants.push_back({p, first, count});
+            mask |= VarOrderBits(1) << p;
+         }
+      }
+      // Include even empty masks: a different rank may store this variant.
+      for (int r : members[group])
+      {
+         if (r == MyRank) { continue; }
+         auto &peer = neighbors[r];
+         peer.entities.push_back(entities.size());
+         peer.send.push_back(mask);
+      }
+      entities.emplace_back(std::move(e));
+   };
+   for (const auto &group : ordered_groups)
+   {
+      const int g = group.second;
+      int index, ori;
+      for (int j = 0; j < pmesh->GroupNVertices(g); ++j)
+      {
+         add_entity(g, Geometry::POINT, pmesh->GroupVertex(g, j), 0);
+      }
+      for (int j = 0; j < pmesh->GroupNEdges(g); ++j)
+      {
+         pmesh->GroupEdge(g, j, index, ori);
+         add_entity(g, Geometry::SEGMENT, index, ori);
+      }
+      if (pmesh->Dimension() < 3) { continue; }
+      for (int j = 0; j < pmesh->GroupNTriangles(g); ++j)
+      {
+         pmesh->GroupTriangle(g, j, index, ori);
+         add_entity(g, Geometry::TRIANGLE, index, ori);
+      }
+      for (int j = 0; j < pmesh->GroupNQuadrilaterals(g); ++j)
+      {
+         pmesh->GroupQuadrilateral(g, j, index, ori);
+         add_entity(g, Geometry::SQUARE, index, ori);
+      }
+   }
+
+   std::vector<MPI_Request> requests;
+   for (auto &neighbor : neighbors)
+   {
+      Neighbor &peer = neighbor.second;
+      const int count = static_cast<int>(peer.send.size());
+      peer.receive.resize(count);
+      requests.emplace_back();
+      MPI_Irecv(peer.receive.data(), count, MPI_UINT64_T, neighbor.first,
+                HP_CUT_ORDER_MASKS, MyComm, &requests.back());
+      requests.emplace_back();
+      MPI_Isend(peer.send.data(), count, MPI_UINT64_T, neighbor.first,
+                HP_CUT_ORDER_MASKS, MyComm, &requests.back());
+   }
+   MPI_Waitall(requests.size(), requests.data(), MPI_STATUSES_IGNORE);
+   for (const auto &neighbor : neighbors)
+   {
+      const auto &peer = neighbor.second;
+      for (size_t j = 0; j < peer.entities.size(); ++j)
+      {
+         entities[peer.entities[j]].neighbor_orders.emplace_back(neighbor.first,
+                                                                 peer.receive[j]);
+      }
+   }
+
+   std::vector<std::vector<int>> rows(cut_groups.Size());
+   ldof_sign.SetSize(ndofs);
+   ldof_sign = 1;
+   bool sign_flips = false;
+   int nslots = 0;
+   for (const auto &e : entities)
+   {
+      for (const auto &v : e.variants)
+      {
+         std::vector<int> ranks{MyRank};
+         for (const auto &neighbor : e.neighbor_orders)
+         {
+            if ((neighbor.second >> v.order) & 1) { ranks.push_back(neighbor.first); }
+         }
+         const int g = ranks.size() == 1 ? 0 :
+                       cut_groups.Insert(IntegerSet(ranks.size(), ranks.data()));
+         if (g == static_cast<int>(rows.size())) { rows.emplace_back(); }
+         const int *permutation = e.geometry == Geometry::POINT ? nullptr :
+                                  fec->GetDofOrdering(e.geometry, v.order, e.orientation);
+         for (int j = 0; j < v.size; ++j)
+         {
+            const int slot = permutation ? permutation[j] : j;
+            const int dof = v.first + UnsignIndex(slot);
+            MFEM_VERIFY(dof >= 0 && dof < ndofs, "Invalid shared hp DOF");
+            if (slot < 0)
+            {
+               ldof_sign[dof] = -1;
+               sign_flips = true;
+            }
+            // Singleton variants retain the serial orientation but are local.
+            if (g)
+            {
+               rows[g].push_back(dof);
+               ++nslots;
+            }
+         }
+      }
+   }
+   if (!sign_flips) { ldof_sign.DeleteAll(); }
+
+   hp_group_topology.reset(new GroupTopology(MyComm));
+   hp_group_topology->Create(cut_groups, HP_CUT_GROUPS);
+   gcomm = new GroupCommunicator(*hp_group_topology);
+   Table &table = gcomm->GroupLDofTable();
+   table.SetDims(rows.size(), nslots * vdim);
+   int end = 0;
+   table.GetI()[0] = 0;
+   for (int g = 0; g < table.Size(); ++g)
+   {
+      for (int dof : rows[g])
+      {
+         for (int vd = 0; vd < vdim; ++vd)
+         {
+            table.GetJ()[end++] = DofToVDof(dof, vd);
+         }
+      }
+      table.GetI()[g+1] = end;
+   }
+   gcomm->Finalize();
+
+   // Layout 2 of GroupComm uses cut-space IDs, independently of the h/p
+   // constraints and the owning true-DOF map constructed for P and R.
+   Array<int> cut_tdofs;
+   NumberGroupDofs(*gcomm, GetVSize(), ldof_group, cut_tdofs);
 }
 
 void ParFiniteElementSpace::ConstructTrueNURBSDofs()
@@ -2629,6 +2959,48 @@ void ParFiniteElementSpace::UnpackDofVar(int dof, int &entity, int &index,
 {
    order = -1;
    MFEM_ASSERT(dof >= 0, "");
+
+   auto unpack_edge_variant = [&](int edge)
+   {
+      int os = 0;
+      order = -1;
+      const int nvar = this->GetNVariants(1, edge);
+      for (int v = 0; v < nvar; ++v)
+      {
+         const int eo = this->GetEdgeOrder(edge, v);
+         const int dofs = fec->GetNumDof(Geometry::SEGMENT, eo);
+         if (edof < os + dofs)
+         {
+            order = eo;
+            break;
+         }
+         os += dofs;
+      }
+      MFEM_ASSERT(order >= 0, "");
+      edof -= os; // Local offset
+   };
+
+   auto unpack_face_variant = [&](int face)
+   {
+      int os = 0;
+      order = -1;
+      const Geometry::Type geom = pncmesh->GetFaceGeometry(face);
+      const int nvar = this->GetNVariants(2, face);
+      for (int v = 0; v < nvar; ++v)
+      {
+         const int fo = this->GetFaceOrder(face, v);
+         const int dofs = fec->GetNumDof(geom, fo);
+         if (edof < os + dofs)
+         {
+            order = fo;
+            break;
+         }
+         os += dofs;
+      }
+      MFEM_ASSERT(order >= 0, "");
+      edof -= os; // Local offset
+   };
+
    if (dof < ndofs)
    {
       if (dof < nvdofs) // regular vertex
@@ -2643,28 +3015,7 @@ void ParFiniteElementSpace::UnpackDofVar(int dof, int &entity, int &index,
          entity = 1;
          index = var_edge_dofmap[dof].index;
          edof = var_edge_dofmap[dof].edof;
-
-         // Convert from local to global offset.
-         int os = 0;
-         order = -1;
-         const int edge = index;
-         const int nvar = this->GetNVariants(1, edge);
-         for (int v=0; v<nvar; ++v)
-         {
-            const int eo = this->GetEdgeOrder(edge, v);
-            const int dofs = fec->GetNumDof(Geometry::SEGMENT, eo);
-            if (edof < os + dofs)
-            {
-               order = eo;
-               break;
-            }
-
-            os += dofs;
-         }
-
-         MFEM_ASSERT(order >= 0, "");
-
-         edof -= os;  // Local offset
+         unpack_edge_variant(index);
          return;
       }
       dof -= nedofs;
@@ -2673,29 +3024,7 @@ void ParFiniteElementSpace::UnpackDofVar(int dof, int &entity, int &index,
          entity = 2;
          index = var_face_dofmap[dof].index;
          edof = var_face_dofmap[dof].edof;
-
-         // Convert from local to global offset.
-         int os = 0;
-         order = -1;
-         const int face = index;
-         const Geometry::Type geom = pncmesh->GetFaceGeometry(face);
-         const int nvar = this->GetNVariants(2, face);
-         for (int v=0; v<nvar; ++v)
-         {
-            const int fo = this->GetFaceOrder(face, v);
-            const int dofs = fec->GetNumDof(geom, fo);
-            if (edof < os + dofs)
-            {
-               order = fo;
-               break;
-            }
-
-            os += dofs;
-         }
-
-         MFEM_ASSERT(order >= 0, "");
-
-         edof -= os;  // Local offset
+         unpack_face_variant(index);
          return;
       }
       MFEM_ABORT("Cannot unpack internal DOF");
@@ -2716,6 +3045,7 @@ void ParFiniteElementSpace::UnpackDofVar(int dof, int &entity, int &index,
          entity = 1;
          index = var_edge_dofmap[dof + nedofs].index;
          edof = var_edge_dofmap[dof + nedofs].edof;
+         unpack_edge_variant(index);
          return;
       }
 
@@ -2725,6 +3055,7 @@ void ParFiniteElementSpace::UnpackDofVar(int dof, int &entity, int &index,
          entity = 2;
          index = var_face_dofmap[dof + nfdofs].index;
          edof = var_face_dofmap[dof + nfdofs].edof;
+         unpack_face_variant(index);
          return;
       }
       MFEM_ABORT("Out of range DOF.");
@@ -3701,59 +4032,69 @@ bool ParFiniteElementSpace::OrderPropagation(
       }
    }
 
-   // Send messages
-   NeighborOrderMessage::IsendAll(send_msg, MyComm);
-
-   MPI_Barrier(MyComm); // This barrier is necessary for hp-refinement
+   // Send messages synchronously so TestAllSent() guarantees every message
+   // has been matched by a remote Recv() before entering MPI_Ibarrier.
+   for (auto &[dest_rank, msg] : send_msg)
+   {
+      msg.Issend(dest_rank, MyComm);
+   }
 
    NeighborOrderMessage recv_msg;
    recv_msg.SetNCMesh(pncmesh);
 
-   // Check for and receive incoming messages
-   int rank, size;
-   while (NeighborOrderMessage::IProbe(rank, size, MyComm))
+   // Non-blocking consensus (NBX): drain all incoming messages until every
+   // rank's synchronous sends have been received and MPI_Ibarrier completes.
+   // This guarantees no NEIGHBOR_ORDER_VM message is dropped or left in flight.
+   MPI_Request barrier = MPI_REQUEST_NULL;
+   int done = 0;
+   while (!done)
    {
-      // Note that Recv calls Decode(rank), setting msgs in recv_msg.
-      recv_msg.Recv(rank, size, MyComm);
-
-      for (const auto &ri : recv_msg.GetMsgs())
+      int rank, size;
+      while (NeighborOrderMessage::IProbe(rank, size, MyComm))
       {
-         const VarOrderBits mask = (VarOrderBits(1) << ri.order);
-         if (ri.entity == 1)
+         // Note that Recv calls Decode(rank), setting msgs in recv_msg.
+         recv_msg.Recv(rank, size, MyComm);
+
+         for (const auto &ri : recv_msg.GetMsgs())
          {
-            const VarOrderBits initOrders = edge_orders[ri.index];
-            edge_orders[ri.index] |= mask;
-            if (edge_orders[ri.index] != initOrders)
+            const VarOrderBits mask = (VarOrderBits(1) << ri.order);
+            if (ri.entity == 1)
             {
-               changed = true;
+               const VarOrderBits initOrders = edge_orders[ri.index];
+               edge_orders[ri.index] |= mask;
+               if (edge_orders[ri.index] != initOrders)
+               {
+                  changed = true;
+               }
             }
-         }
-         else if (ri.entity == 2)
-         {
-            const VarOrderBits initOrders = face_orders[ri.index];
-            face_orders[ri.index] |= mask;
-            if (face_orders[ri.index] != initOrders)
+            else if (ri.entity == 2)
             {
-               changed = true;
+               const VarOrderBits initOrders = face_orders[ri.index];
+               face_orders[ri.index] |= mask;
+               if (face_orders[ri.index] != initOrders)
+               {
+                  changed = true;
+               }
+            }
+            else
+            {
+               MFEM_ABORT("Invalid entity type");
             }
-         }
-         else
-         {
-            MFEM_ABORT("Invalid entity type");
          }
       }
-   }
 
-   // Clean up possible remaining messages in the queue to avoid receiving them
-   // erroneously in the next run
-   while (NeighborOrderMessage::IProbe(rank, size, MyComm))
-   {
-      recv_msg.RecvDrop(rank, size, MyComm);
+      if (barrier != MPI_REQUEST_NULL)
+      {
+         MPI_Test(&barrier, &done, MPI_STATUS_IGNORE);
+      }
+      else if (NeighborOrderMessage::TestAllSent(send_msg))
+      {
+         const int mpi_err = MPI_Ibarrier(MyComm, &barrier);
+         MFEM_VERIFY(mpi_err == MPI_SUCCESS, "");
+         MFEM_VERIFY(barrier != MPI_REQUEST_NULL, "");
+      }
    }
 
-   // Make sure we can discard all send buffers
-   NeighborOrderMessage::WaitAllSent(send_msg);
-
    orders_changed = (int) changed;
    MPI_Allreduce(MPI_IN_PLACE, &orders_changed, 1, MPI_INT, MPI_MAX, MyComm);
    return (orders_changed == 0);
@@ -3835,6 +4176,7 @@ void ParFiniteElementSpace::SetTDOF2LDOFinfo(int ntdofs, int vdim_factor,
       const Table &ent_dofs = (entity == 1) ? var_edge_dofs : var_face_dofs;
       const int num_ent = (entity == 1) ? pmesh->GetNEdges() :
                           pmesh->GetNFaces();
+      if (num_ent == 0) { continue; }
       MFEM_ASSERT(ent_dofs.Size() >= num_ent+1, "");
 
       for (int idx = 0; idx < num_ent; idx++)
@@ -3851,15 +4193,6 @@ void ParFiniteElementSpace::SetTDOF2LDOFinfo(int ntdofs, int vdim_factor,
          Array<int> dofs;
          const int order0 = GetEntityDofs(entity, idx, dofs, geom, 0);
 
-         int numVert = 2;  // Edge case
-         if (entity == 2)  // Face case
-         {
-            Array<int> verts;
-            pmesh->GetFaceVertices(idx, verts);
-            numVert = verts.Size();
-            MFEM_VERIFY(numVert == 4, "Only quadrilateral faces are supported");
-         }
-
          // Interior DOFs start at index idof0
          const int idof0 = GetNumBorderDofs(geom, order0);
          const int minOrder = entity == 1 ? edge_min_nghb_order[idx] :
@@ -3870,8 +4203,11 @@ void ParFiniteElementSpace::SetTDOF2LDOFinfo(int ntdofs, int vdim_factor,
          {
             const int dof_i = dofs[i];
             const int vdof_i = dof_i*vdim_factor + vd*dof_stride;
-            const int tdof = ldof_ltdof[vdof_i];
-            if (tdof < 0) { continue; }
+            const int vtdof = ldof_ltdof[vdof_i];
+            if (vtdof < 0) { continue; }
+            const int tdof = vtdof / vdim_factor;
+            MFEM_VERIFY(vtdof % vdim_factor == 0 && tdof < ntdofs,
+                        "Expected component-zero true DOF");
 
             MFEM_ASSERT(!tdof2ldof[tdof].set, "");
 
@@ -3886,8 +4222,7 @@ void ParFiniteElementSpace::SetTDOF2LDOFinfo(int ntdofs, int vdim_factor,
 
 void ParFiniteElementSpace
 ::SetRestrictionMatrixEdgesFaces(int vdim_factor, int dof_stride,
-                                 int tdof_stride, const Array<int> &dof_tdof,
-                                 const Array<HYPRE_BigInt> &dof_offs)
+                                 int tdof_stride)
 {
    MFEM_VERIFY(IsVariableOrder(), "");
 
@@ -3926,11 +4261,8 @@ void ParFiniteElementSpace
 
       if (tdi == 0)  // Update I for a new entity
       {
-         // Only square faces are supported currently
-         const Geometry::Type geom = edge ? Geometry::SEGMENT : Geometry::SQUARE;
-
-         const FiniteElement *feT = fec->FiniteElementForGeometry(geom);
-         const FiniteElement *feL = fec->FiniteElementForGeometry(geom);
+         const Geometry::Type geom = edge ? Geometry::SEGMENT :
+                                     pmesh->GetFaceGeometry(index);
 
          int tdofOrder = -1;
          if (entity == 1)
@@ -3967,20 +4299,13 @@ void ParFiniteElementSpace
          // Interior DOFs start at index idof0
          idof0 = GetNumBorderDofs(geom, tdofOrder);
 
-         feT = fec->GetFE(geom, tdofOrder);
-         feL = fec->GetFE(geom, minOrder);
+         const FiniteElement *feT = fec->GetFE(geom, tdofOrder);
+         const FiniteElement *feL = fec->GetFE(geom, minOrder);
 
          MFEM_VERIFY(feT && feL, "");
 
          IsoparametricTransformation T;
 
-         switch (geom)
-         {
-            case Geometry::SQUARE:   T.SetFE(&QuadrilateralFE); break;
-            case Geometry::SEGMENT:  T.SetFE(&SegmentFE); break;
-            default: MFEM_ABORT("unsupported geometry");
-         }
-
          // Interpolate T-dofs of order tdofOrder from L-dofs of order minOrder
          T.SetIdentityTransformation(geom);
          feT->GetTransferMatrix(*feL, T, I);
@@ -3991,12 +4316,14 @@ void ParFiniteElementSpace
          const real_t value = I(tdi + idof0, ldi);
          if (std::abs(value) > 1e-12)
          {
-            const int ldof = all2local[ldofs[ldi]];
+            const int sign = (ldofs[ldi] < 0) ? -1 : 1;
+            const int ldof = all2local[UnsignIndex(ldofs[ldi])];
+            MFEM_ASSERT(ldof >= 0, "");
             for (int vd = 0; vd < vdim; vd++)
             {
                const int vdof = ldof*vdim_factor + vd*dof_stride;
                const int vtdof = tdof*vdim_factor + vd*tdof_stride;
-               R->Add(vtdof, vdof, value);
+               R->Add(vtdof, vdof, sign * value);
             }
          }
       }
@@ -4010,8 +4337,13 @@ int ParFiniteElementSpace
                                        Array<int> *dof_tdof,
                                        bool partial)
 {
-   const bool dg = (nvdofs == 0 && nedofs == 0 && nfdofs == 0);
-   const bool H1var = IsVariableOrderH1();
+   int loc_has_ent = (nvdofs > 0 || nedofs > 0 || nfdofs > 0) ? 1 : 0;
+   int glob_has_ent = 0;
+   MPI_Allreduce(&loc_has_ent, &glob_has_ent, 1, MPI_INT, MPI_MAX, MyComm);
+   const bool dg = (glob_has_ent == 0);
+   const bool compact_var = IsVariableOrder() && !dg && !partial;
+   const bool complete_edges = !partial && !relaxed_hp && IsVariableOrder() &&
+                               internal::SupportsInternalEdgeConstraints(*this);
 
 #ifdef MFEM_PMATRIX_STATS
    n_msgs_sent = n_msgs_recv = 0;
@@ -4022,6 +4354,7 @@ int ParFiniteElementSpace
 
    const int total_dofs = ndofs + ngdofs;
    SparseMatrix deps(ndofs, total_dofs);
+   std::vector<internal::HpConstraintRow> compatibility;
 
    if (!dg && !partial)
    {
@@ -4107,6 +4440,15 @@ int ParFiniteElementSpace
 
                // make each slave DOF dependent on all master DOFs
                AddDependencies(deps, master_dofs, slave_dofs, I);
+
+               if (complete_edges && entity == 2 && sf.index >= 0 &&
+                   mf.Geom() == Geometry::SQUARE && sf.Geom() == Geometry::SQUARE &&
+                   pncmesh->GetEntityOwnerId(2, sf.index) == ParNCMesh::SelfGroupId)
+               {
+                  internal::AddInternalEdgeCompatibility(
+                     *this, master_dofs, *fe, fe->GetOrder(), sf.index,
+                     T.GetPointMat(), compatibility);
+               }
             }
          }
       }
@@ -4114,6 +4456,33 @@ int ParFiniteElementSpace
       deps.Finalize();
    }
 
+   // Master-face rows used only by compatibility equations need not occur in
+   // the original DAG. Keep servicing all forwarding ranks until they arrive.
+   int has_compatibility = !compatibility.empty();
+   if (complete_edges)
+   {
+      MPI_Allreduce(MPI_IN_PLACE, &has_compatibility, 1, MPI_INT, MPI_MAX, MyComm);
+   }
+   Array<bool> needed_ghosts(has_compatibility ? ngdofs : 0);
+   needed_ghosts = false;
+   int ghosts_pending = 0;
+   for (const auto &row : compatibility)
+   {
+      for (const auto &term : row)
+      {
+         if (term.first >= ndofs && term.second != 0.0)
+         {
+            const int ghost = term.first - ndofs;
+            MFEM_ASSERT(ghost < needed_ghosts.Size(), "invalid ghost DOF");
+            if (!needed_ghosts[ghost])
+            {
+               needed_ghosts[ghost] = true;
+               ++ghosts_pending;
+            }
+         }
+      }
+   }
+
    // *** STEP 2: initialize group and owner ID for each DOF ***
 
    Array<GroupId> dof_group(total_dofs);
@@ -4221,7 +4590,7 @@ int ParFiniteElementSpace
    HYPRE_BigInt my_tdof_offset =
       tdof_offs[HYPRE_AssumedPartitionCheck() ? 0 : MyRank];
 
-   if (R_ && !H1var)
+   if (R_ && !compact_var)
    {
       // initialize the restriction matrix (also parallel but block-diagonal)
       *R_ = new SparseMatrix(num_true_dofs*vdim, ndofs*vdim);
@@ -4263,7 +4632,7 @@ int ParFiniteElementSpace
             const int vdof = dof*vdim_factor + vd*dof_stride;
             const int vtdof = tdof*vdim_factor + vd*tdof_stride;
 
-            if (R_ && !H1var) { (*R_)->Add(vtdof, vdof, 1.0); }
+            if (R_ && !compact_var) { (*R_)->Add(vtdof, vdof, 1.0); }
             if (dof_tdof) { (*dof_tdof)[vdof] = vtdof; }
          }
          ++tdof;
@@ -4277,7 +4646,7 @@ int ParFiniteElementSpace
    n_msgs_sent += send_msg.back().size();
 #endif
 
-   if (R_ && !H1var) { (*R_)->Finalize(); }
+   if (R_ && !compact_var) { (*R_)->Finalize(); }
 
    // *** STEP 4: main loop ***
 
@@ -4301,7 +4670,10 @@ int ParFiniteElementSpace
    MarkIntermediateEntityDofs(1, intermediate);
    MarkIntermediateEntityDofs(2, intermediate);
 
-   while (num_finalized < ndofs)
+   MPI_Request completion_barrier = MPI_REQUEST_NULL;
+   long long received_messages = 0;
+   int all_ready = !has_compatibility;
+   while (num_finalized < ndofs || !all_ready)
    {
       // prepare a new round of send buffers
       MFEM_VERIFY(!send_msg.empty(), "");
@@ -4316,6 +4688,7 @@ int ParFiniteElementSpace
       {
          // Note that Recv calls Decode(rank), setting rows in recv_msg.
          recv_msg.Recv(rank, size, MyComm);
+         ++received_messages;
 
 #ifdef MFEM_PMATRIX_STATS
          n_msgs_recv++;
@@ -4327,8 +4700,15 @@ int ParFiniteElementSpace
             const int dof = PackDof(ri.entity, ri.index, ri.edof, ri.var);
             pmatrix[dof] = ri.row;
 
-            if (dof < ndofs && !finalized[dof]) { ++num_finalized; }
-            finalized[dof] = true;
+            if (!finalized[dof])
+            {
+               if (dof < ndofs) { ++num_finalized; }
+               else if (has_compatibility && needed_ghosts[dof - ndofs])
+               {
+                  --ghosts_pending;
+               }
+               finalized[dof] = true;
+            }
 
             if (ri.group >= 0 && dof_group[dof] != ri.group)
             {
@@ -4397,9 +4777,59 @@ int ParFiniteElementSpace
 #ifdef MFEM_PMATRIX_STATS
       n_msgs_sent += send_msg.back().size();
 #endif
+      if (has_compatibility && num_finalized == ndofs && !ghosts_pending)
+      {
+         if (completion_barrier == MPI_REQUEST_NULL)
+         {
+            MPI_Ibarrier(MyComm, &completion_barrier);
+         }
+         MPI_Test(&completion_barrier, &all_ready, MPI_STATUS_IGNORE);
+      }
    }
 
-   if (H1var)
+   // PMatrixRow columns identify component zero of an old true DOF. The
+   // compatibility equations are scalar, so number those roots independently
+   // of both the vector ordering and the number of copies.
+   std::vector<HYPRE_BigInt> root_offsets;
+   const HYPRE_BigInt my_root_offset = my_tdof_offset / vdim;
+   if (has_compatibility)
+   {
+      root_offsets.resize(NRanks + 1);
+      MPI_Allgather(&my_root_offset, 1, HYPRE_MPI_BIG_INT, root_offsets.data(), 1,
+                    HYPRE_MPI_BIG_INT, MyComm);
+      root_offsets.back() = tdof_offs.Last() / vdim;
+   }
+   std::vector<internal::HpRootConstraint> root_constraints;
+   for (const auto &row : compatibility)
+   {
+      internal::HpRootConstraint constraint;
+      for (const auto &term : row)
+      {
+         if (term.second == 0.0) { continue; }
+         MFEM_VERIFY(finalized[term.first], "Missing hp compatibility row");
+         for (const auto &entry : pmatrix[term.first].elems)
+         {
+            const real_t value = term.second * entry.value;
+            HYPRE_BigInt root = entry.column;
+            if (vdim > 1)
+            {
+               const int owner = internal::hp_root::Owner(root_offsets,
+                                                          entry.column / vdim);
+               const HYPRE_BigInt first = root_offsets[owner];
+               const HYPRE_BigInt local_column = entry.column - vdim*first;
+               MFEM_VERIFY(local_column % vdim_factor == 0 &&
+                           local_column / vdim_factor < root_offsets[owner+1] - first,
+                           "Invalid component-zero true column");
+               root = first + local_column / vdim_factor;
+            }
+            constraint.terms[root] += value;
+            constraint.scale += std::abs(value);
+         }
+      }
+      root_constraints.emplace_back(std::move(constraint));
+   }
+
+   if (compact_var)
    {
       const int allnedofs = nedofs;
       // TODO: isn't this necessary even in the serial FiniteElementSpace?
@@ -4467,12 +4897,7 @@ int ParFiniteElementSpace
       nedofs = allnedofs;
       SetTDOF2LDOFinfo(num_true_dofs, vdim_factor, dof_stride, allnedofs);
 
-      Array<HYPRE_BigInt> all_dof_offs(NRanks);
-      MPI_Allgather(&dof_offs[0], 1, HYPRE_MPI_BIG_INT, all_dof_offs.GetData(),
-                    1, HYPRE_MPI_BIG_INT, MyComm);
-
-      SetRestrictionMatrixEdgesFaces(vdim_factor, ldof_stride, tdof_stride,
-                                     *dof_tdof, all_dof_offs);
+      SetRestrictionMatrixEdgesFaces(vdim_factor, ldof_stride, tdof_stride);
       nedofs = lnedofs;
 
       // Set element rows
@@ -4494,7 +4919,7 @@ int ParFiniteElementSpace
       }
 
       // Verify that all rows of R are set
-      for (int tdof=0; tdof<num_true_dofs; ++tdof)
+      for (int tdof = 0; tdof < (*R_)->Height(); ++tdof)
       {
          if ((*R_)->RowSize(tdof) == 0)
          {
@@ -4568,9 +4993,34 @@ int ParFiniteElementSpace
    // clean up possible remaining messages in the queue to avoid receiving
    // them erroneously in the next run
    int rank, size;
-   while (NeighborRowMessage::IProbe(rank, size, MyComm))
+   if (has_compatibility)
    {
-      recv_msg.RecvDrop(rank, size, MyComm);
+      // The readiness barrier guarantees the required rows arrived. Other
+      // sends, including forwarded packets, may still be in flight. Drain
+      // the exact number of messages before waiting on the send requests.
+      std::vector<long long> sends(NRanks, 0);
+      for (const auto &round : send_msg)
+      {
+         for (const auto &message : round) { ++sends[message.first]; }
+      }
+      long long expected_messages;
+      MPI_Reduce_scatter_block(sends.data(), &expected_messages, 1,
+                               MPI_LONG_LONG, MPI_SUM, MyComm);
+      MFEM_VERIFY(received_messages <= expected_messages,
+                  "Unexpected parallel hp row messages");
+      while (received_messages < expected_messages)
+      {
+         NeighborRowMessage::Probe(rank, size, MyComm);
+         recv_msg.RecvDrop(rank, size, MyComm);
+         ++received_messages;
+      }
+   }
+   else
+   {
+      while (NeighborRowMessage::IProbe(rank, size, MyComm))
+      {
+         recv_msg.RecvDrop(rank, size, MyComm);
+      }
    }
 
    // make sure we can discard all send buffers
@@ -4579,6 +5029,134 @@ int ParFiniteElementSpace
       NeighborRowMessage::WaitAllSent(msg);
    }
 
+   // The base H1 restriction must be constructed while the entity true DOFs
+   // still have contiguous numbering. Select its surviving rows only now.
+   if (has_compatibility)
+   {
+      MFEM_ASSERT(P_ && R_ && dof_tdof, "Missing parallel hp operators");
+      const auto pivots = internal::CompleteParallelHpRoots(
+                             MyComm, root_offsets, root_constraints);
+      const int new_count = num_true_dofs - static_cast<int>(pivots.size());
+      int eliminated = (new_count != num_true_dofs);
+      MPI_Allreduce(MPI_IN_PLACE, &eliminated, 1, MPI_INT, MPI_MAX, MyComm);
+      if (eliminated)
+      {
+         HYPRE_BigInt local_size = HYPRE_BigInt(new_count) * vdim;
+         Array<HYPRE_BigInt> new_offsets;
+         Array<HYPRE_BigInt> *offsets[] = { &new_offsets };
+         pmesh->GenerateOffsets(1, &local_size, offsets);
+         const HYPRE_BigInt new_start =
+            new_offsets[HYPRE_AssumedPartitionCheck() ? 0 : MyRank];
+         const HYPRE_BigInt new_root_start = new_start / vdim;
+         const int new_stride = bynodes ? new_count : 1;
+
+         // byNODES columns of the same scalar root stride by the count on
+         // their owner, which can differ from the count on this rank.
+         std::vector<HYPRE_BigInt> new_root_offsets;
+         if (bynodes && vdim > 1)
+         {
+            new_root_offsets.resize(NRanks + 1);
+            MPI_Allgather(&new_root_start, 1, HYPRE_MPI_BIG_INT,
+                          new_root_offsets.data(), 1, HYPRE_MPI_BIG_INT, MyComm);
+            new_root_offsets.back() = new_offsets.Last() / vdim;
+         }
+
+         std::vector<HYPRE_BigInt> free_ids(num_true_dofs, -1);
+         std::vector<PMatrixRow> q_rows(num_true_dofs);
+         auto restriction = std::make_unique<SparseMatrix>(new_count*vdim,
+                                                           ndofs*vdim);
+         Array<TdofLdofInfo> new_tdof2ldof(compact_var ? new_count : 0);
+         Array<int> cols;
+         Vector vals;
+         int next = 0;
+         for (int i = 0; i < num_true_dofs; ++i)
+         {
+            if (pivots.count(my_root_offset + i)) { continue; }
+            free_ids[i] = new_root_start + next;
+            q_rows[i].elems.emplace_back(new_start + vdim_factor*next,
+                                         new_stride, 1.0);
+            for (int vd = 0; vd < vdim; ++vd)
+            {
+               (*R_)->GetRow(vdim_factor*i + vd*tdof_stride, cols, vals);
+               restriction->AddRow(vdim_factor*next + vd*new_stride, cols, vals);
+            }
+            if (compact_var)
+            {
+               if (tdof2ldof[i].set) { new_tdof2ldof[next] = tdof2ldof[i]; }
+               else { new_tdof2ldof[next].set = false; }
+            }
+            ++next;
+         }
+         MFEM_VERIFY(next == new_count, "Parallel hp pivot is not locally owned");
+         restriction->Finalize();
+
+         std::set<HYPRE_BigInt> remote_roots;
+         for (const auto &pivot : pivots)
+         {
+            for (const auto &term : pivot.second)
+            {
+               if (term.first < my_root_offset ||
+                   term.first >= my_root_offset + num_true_dofs)
+               {
+                  remote_roots.insert(term.first);
+               }
+            }
+         }
+         const auto remote_ids = internal::ResolveParallelHpFreeRoots(
+                                    MyComm, root_offsets, free_ids, remote_roots);
+         for (const auto &pivot : pivots)
+         {
+            auto &q = q_rows[pivot.first - my_root_offset];
+            for (const auto &term : pivot.second)
+            {
+               const HYPRE_BigInt local_id = term.first - my_root_offset;
+               const bool local = 0 <= local_id && local_id < num_true_dofs;
+               const HYPRE_BigInt new_id = local ? free_ids[local_id] :
+                                           remote_ids.at(term.first);
+               MFEM_VERIFY(new_id >= 0, "Expected a free hp root");
+               HYPRE_BigInt column = vdim*new_id;
+               int stride = 1;
+               if (bynodes && vdim > 1)
+               {
+                  // Free roots retain their owners, even when numbering changes.
+                  const int owner = local ? MyRank :
+                                    internal::hp_root::Owner(root_offsets, term.first);
+                  const HYPRE_BigInt first = new_root_offsets[owner];
+                  column = vdim*first + (new_id - first);
+                  stride = new_root_offsets[owner+1] - first;
+               }
+               q.elems.emplace_back(column, stride, term.second);
+            }
+         }
+
+         std::unique_ptr<HypreParMatrix> Q(
+            MakeVDimHypreMatrix(q_rows, num_true_dofs, new_count, tdof_offs,
+                                new_offsets));
+         auto *completed_P = ParMult(*P_, Q.get(), true);
+         Q.reset();
+         delete *P_;
+         *P_ = completed_P;
+         tdof_offs.Swap(new_offsets);
+
+         delete *R_;
+         *R_ = restriction.release();
+         for (auto &tdof : *dof_tdof)
+         {
+            if (tdof >= 0)
+            {
+               const int local_id = bynodes ? tdof % tdof_stride : tdof / vdim;
+               const int component = bynodes ? tdof / tdof_stride : tdof % vdim;
+               const auto new_id = free_ids[local_id];
+               tdof = new_id < 0 ? -1 :
+                      vdim_factor*static_cast<int>(new_id - new_root_start) +
+                      component*new_stride;
+            }
+         }
+         if (compact_var) { tdof2ldof.Swap(new_tdof2ldof); }
+         num_true_dofs = new_count;
+      }
+   }
+
 #ifdef MFEM_PMATRIX_STATS
    int n_rounds = send_msg.size();
    int glob_rounds, glob_msgs_sent, glob_msgs_recv;
@@ -4717,7 +5295,8 @@ static int_type* make_i_array(int nrows)
 }
 
 template <typename int_type>
-static int_type* make_j_array(int_type* I, int nrows)
+static int_type* make_j_array(int_type* I, int nrows, const Array<real_t> &s,
+                              real_t *&A)
 {
    int nnz = 0;
    for (int i = 0; i < nrows; i++)
@@ -4725,13 +5304,14 @@ static int_type* make_j_array(int_type* I, int nrows)
       if (I[i] >= 0) { nnz++; }
    }
    int_type *J = Memory<int_type>(nnz);
+   A = Memory<real_t>(nnz);
 
    I[nrows] = -1;
    for (int i = 0, k = 0; i <= nrows; i++)
    {
       int_type col = I[i];
       I[i] = k;
-      if (col >= 0) { J[k++] = col; }
+      if (col >= 0) { J[k] = col; A[k] = s[i]; k++; }
    }
    return J;
 }
@@ -4748,11 +5328,47 @@ ParFiniteElementSpace::RebalanceMatrix(int old_ndofs,
    HYPRE_BigInt old_offset = HYPRE_AssumedPartitionCheck()
                              ? old_dof_offsets[0] : old_dof_offsets[MyRank];
 
+   const bool is_nd_fec = dynamic_cast<const ND_FECollection *>(fec) != nullptr;
+   const int dim = pmesh->Dimension();
+   auto elem_needs_dof_trans = [&](int elem) -> bool
+   {
+      const Geometry::Type geom = pmesh->GetElementBaseGeometry(elem);
+      if (is_nd_fec)
+      {
+         if (dim >= 3 && (geom == Geometry::TETRAHEDRON ||
+                          geom == Geometry::PRISM ||
+                          geom == Geometry::PYRAMID ||
+                          geom == Geometry::TRIANGLE))
+         {
+            return GetElementOrder(elem) >= 2;
+         }
+         return false;
+      }
+      DofTransformation dt;
+      Array<int> tmp_dofs;
+      GetElementDofs(elem, tmp_dofs, dt);
+      return !dt.IsIdentity();
+   };
+
+   // Collective preflight before posting nonblocking rebalance communication.
+   int local_bad = 0;
+   for (int i = 0; i < pmesh->GetNE(); i++)
+   {
+      if (elem_needs_dof_trans(i)) { local_bad = 1; break; }
+   }
+   int global_bad = 0;
+   MPI_Allreduce(&local_bad, &global_bad, 1, MPI_INT, MPI_LOR, MyComm);
+   MFEM_VERIFY(!global_bad,
+               "ParFiniteElementSpace::RebalanceMatrix does not support "
+               "spaces requiring DofTransformation (e.g., high-order ND "
+               "on triangular faces).");
+
    // send old DOFs of elements we used to own
    ParNCMesh* old_pncmesh = pmesh->pncmesh;
    old_pncmesh->SendRebalanceDofs(old_ndofs, *old_elem_dof, old_offset, this);
 
    Array<int> dofs;
+   DofTransformation doftrans;
    int vsize = GetVSize();
 
    const Array<int> &old_index = old_pncmesh->GetRebalanceOldIndex();
@@ -4762,26 +5378,30 @@ ParFiniteElementSpace::RebalanceMatrix(int old_ndofs,
 
    // prepare the local (diagonal) part of the matrix
    HYPRE_Int* i_diag = make_i_array<HYPRE_Int>(vsize);
+   Array<real_t> s_diag(vsize);
    for (int i = 0; i < pmesh->GetNE(); i++)
    {
       if (old_index[i] >= 0) // we had this element before
       {
          const int* old_dofs = old_elem_dof->GetRow(old_index[i]);
-         GetElementDofs(i, dofs);
+         GetElementDofs(i, dofs, doftrans);
 
          for (int vd = 0; vd < vdim; vd++)
          {
             for (int j = 0; j < dofs.Size(); j++)
             {
-               const int row = UnsignIndex(DofToVDof(dofs[j], vd));
-               const int col = UnsignIndex(DofToVDof(old_dofs[j], vd,
-                                                     old_ndofs));
+               const int rdof = DofToVDof(dofs[j], vd);
+               const int cdof = DofToVDof(old_dofs[j], vd, old_ndofs);
+               const int row = UnsignIndex(rdof);
+               const int col = UnsignIndex(cdof);
                i_diag[row] = col;
+               s_diag[row] = ((rdof < 0) != (cdof < 0)) ? -1.0 : 1.0;
             }
          }
       }
    }
-   HYPRE_Int* j_diag = make_j_array(i_diag, vsize);
+   real_t *a_diag;
+   HYPRE_Int* j_diag = make_j_array(i_diag, vsize, s_diag, a_diag);
 
    // receive old DOFs for elements we obtained from others in Rebalance
    Array<int> new_elements;
@@ -4790,9 +5410,10 @@ ParFiniteElementSpace::RebalanceMatrix(int old_ndofs,
 
    // create the off-diagonal part of the matrix
    HYPRE_BigInt* i_offd = make_i_array<HYPRE_BigInt>(vsize);
+   Array<real_t> s_offd(vsize);
    for (int i = 0, pos = 0; i < new_elements.Size(); i++)
    {
-      GetElementDofs(new_elements[i], dofs);
+      GetElementDofs(new_elements[i], dofs, doftrans);
       const long* old_dofs = &old_remote_dofs[pos];
       pos += dofs.Size() * vdim;
 
@@ -4800,15 +5421,19 @@ ParFiniteElementSpace::RebalanceMatrix(int old_ndofs,
       {
          for (int j = 0; j < dofs.Size(); j++)
          {
-            const int row = UnsignIndex(DofToVDof(dofs[j], vd));
+            const int rdof = DofToVDof(dofs[j], vd);
+            const long cdof = old_dofs[j + vd * dofs.Size()];
+            const int row = UnsignIndex(rdof);
             if (i_diag[row] == i_diag[row+1]) // diag row empty?
             {
-               i_offd[row] = old_dofs[j + vd * dofs.Size()];
+               i_offd[row] = (cdof < 0) ? (-1 - cdof) : cdof;
+               s_offd[row] = ((rdof < 0) != (cdof < 0)) ? -1.0 : 1.0;
             }
          }
       }
    }
-   HYPRE_BigInt* j_offd = make_j_array(i_offd, vsize);
+   real_t *a_offd;
+   HYPRE_BigInt* j_offd = make_j_array(i_offd, vsize, s_offd, a_offd);
 
 #ifndef HYPRE_MIXEDINT
    HYPRE_Int *i_offd_hi = i_offd;
@@ -4844,10 +5469,12 @@ ParFiniteElementSpace::RebalanceMatrix(int old_ndofs,
       j_offd_hi[cmap_offd[i].two] = i;
    }
 
-   HypreParMatrix *M;
-   M = new HypreParMatrix(MyComm, MyRank, NRanks, dof_offsets, old_dof_offsets,
-                          i_diag, j_diag, i_offd_hi, j_offd_hi, cmap, offd_cols);
-   return M;
+   return new HypreParMatrix(MyComm,
+                             dof_offsets.Last(), old_dof_offsets.Last(),
+                             dof_offsets.GetData(), old_dof_offsets.GetData(),
+                             i_diag, j_diag, a_diag,
+                             i_offd_hi, j_offd_hi, a_offd,
+                             offd_cols, cmap);
 }
 
 HypreParMatrix*
@@ -5133,6 +5760,7 @@ void ParFiniteElementSpace::Destroy()
    delete R; R = NULL;
 
    delete gcomm; gcomm = NULL;
+   hp_group_topology.reset();
 
    num_face_nbr_dofs = -1;
    face_nbr_element_dof.Clear();
@@ -5254,8 +5882,19 @@ void ParFiniteElementSpace::Update(bool want_transform)
    {
       return; // no need to update, no-op
    }
-   if (want_transform && mesh->GetSequence() != mesh_sequence + 1 &&
-       !variableOrder)
+   const bool mesh_changed = (mesh->GetSequence() != mesh_sequence);
+   const bool old_orders_changed = orders_changed;
+   if (old_orders_changed)
+   {
+      MFEM_VERIFY(!mesh_changed,
+                  "Updating space after both mesh change and element order "
+                  "change is not supported. Please update separately after "
+                  "each change.");
+      MFEM_VERIFY(!want_transform,
+                  "Interpolation for element order change is not implemented "
+                  "in Update(); use PRefineAndUpdate() or Update(false).");
+   }
+   else if (want_transform && mesh->GetSequence() != mesh_sequence + 1)
    {
       MFEM_ABORT("Error in update sequence. Space needs to be updated after "
                  "each mesh modification.");
@@ -5285,9 +5924,17 @@ void ParFiniteElementSpace::Update(bool want_transform)
    Destroy();  // Does not clear elem_order
    FiniteElementSpace::Destroy(); // calls Th.Clear()
 
-   // In the variable-order case, we call CommunicateGhostOrder whether h-
-   // or p-refinement is done.
-   if (variableOrder) { CommunicateGhostOrder(); }
+   if (variableOrder)
+   {
+      if (mesh->GetSequence() != mesh_sequence)
+      {
+         MFEM_VERIFY(mesh->GetSequence() == mesh_sequence + 1,
+                     "Error in update sequence. Space needs to be updated "
+                     "after each mesh modification.");
+         UpdateElementOrders();
+      }
+      CommunicateGhostOrder();
+   }
 
    FiniteElementSpace::Construct();
    Construct();
@@ -5382,6 +6029,37 @@ void ParFiniteElementSpace::PRefineAndUpdate(const Array<pRefinement> & refs,
    lastUpdatePRef = true;
 }
 
+bool ParFiniteElementSpace::PRefinementSupported()
+{
+   const bool is_l2 = dynamic_cast<const L2_FECollection*>(fec) != nullptr;
+   const bool is_h1 = dynamic_cast<const H1_FECollection*>(fec) != nullptr;
+   const bool is_nd = dynamic_cast<const ND_FECollection*>(fec) != nullptr &&
+                      !dynamic_cast<const ND_Trace_FECollection*>(fec);
+   const bool is_rt = dynamic_cast<const RT_FECollection*>(fec) != nullptr &&
+                      !dynamic_cast<const RT_Trace_FECollection*>(fec) &&
+                      !dynamic_cast<const DG_Interface_FECollection*>(fec);
+   if (!is_l2 && !is_h1 && !is_nd && !is_rt)
+   {
+      return false;
+   }
+
+   const int dim = pmesh->Dimension();
+   if ((is_nd || is_rt) && dim < 2) { return false; }
+
+   unsigned int loc_mask = 0;
+   for (int g = Geometry::DimStart[dim]; g < Geometry::DimStart[dim + 1]; g++)
+   {
+      if (pmesh->HasGeometry(Geometry::Type(g))) { loc_mask |= (1u << g); }
+   }
+   unsigned int glob_mask = 0;
+   MPI_Allreduce(&loc_mask, &glob_mask, 1, MPI_UNSIGNED, MPI_BOR, MyComm);
+   if (glob_mask == 0 || (glob_mask & (glob_mask - 1)) != 0) { return false; }
+   if (dim == 2 && glob_mask != (1u << Geometry::SQUARE)) { return false; }
+   if (dim == 3 && glob_mask != (1u << Geometry::CUBE)) { return false; }
+
+   return true;
+}
+
 void ParFiniteElementSpace::UpdateMeshPointer(Mesh *new_mesh)
 {
    ParMesh *new_pmesh = dynamic_cast<ParMesh*>(new_mesh);
diff --git a/fem/pfespace.hpp b/fem/pfespace.hpp
index 235cc105f1..43641390aa 100644
--- a/fem/pfespace.hpp
+++ b/fem/pfespace.hpp
@@ -70,6 +70,9 @@ private:
    /// Data for each true DOF on edges and faces.
    Array<TdofLdofInfo> tdof2ldof;
 
+   /// Cut-space groups of ranks that store each variable-order DOF.
+   std::unique_ptr<GroupTopology> hp_group_topology;
+
    /// The group of each local dof.
    Array<int> ldof_group;
 
@@ -126,7 +129,10 @@ private:
       const NURBSExtension *globNURBSext, const NURBSExtension *parNURBSext);
 
    GroupTopology &GetGroupTopo() const
-   { return (NURBSext) ? pNURBSext()->gtopo : pmesh->gtopo; }
+   {
+      return hp_group_topology ? *hp_group_topology :
+             ((NURBSext) ? pNURBSext()->gtopo : pmesh->gtopo);
+   }
 
    // Auxiliary method used in constructors
    void ParInit(ParMesh *pm);
@@ -134,6 +140,9 @@ private:
    /// Set ghost_orders.
    void CommunicateGhostOrder();
 
+   /// Update elem_order after refinement, derefinement or rebalancing.
+   void UpdateElementOrders() override;
+
    /// Sets @a tdof2ldof. See documentation of @a tdof2ldof for details.
    void SetTDOF2LDOFinfo(int ntdofs, int vdim_factor, int dof_stride,
                          int allnedofs);
@@ -141,9 +150,7 @@ private:
    /** Set the rows of the restriction matrix @a R in a variable-order space,
        corresponding to true DOFs on edges and faces. */
    void SetRestrictionMatrixEdgesFaces(int vdim_factor, int dof_stride,
-                                       int tdof_stride,
-                                       const Array<int> &dof_tdof,
-                                       const Array<HYPRE_BigInt> &dof_offs);
+                                       int tdof_stride);
 
    /// Helper function to set var_edge_dofmap or var_face_dofmap
    void SetVarDofMap(const Table & dofs, Array<VarOrderDofInfo> & dmap);
@@ -160,6 +167,7 @@ private:
 
    /// Construct ldof_group and ldof_ltdof.
    void ConstructTrueDofs();
+   void ConstructHpCutGroups();
    void ConstructTrueNURBSDofs();
 
    void ApplyLDofSigns(Array<int> &dofs) const;
@@ -517,6 +525,9 @@ public:
    const SparseMatrix *GetRestrictionMatrix() const override
    { Dof_TrueDof_Matrix(); return R; }
 
+   const SparseMatrix *GetHpRestrictionMatrix() const override
+   { return GetRestrictionMatrix(); }
+
    // Face-neighbor functions
    void ExchangeFaceNbrData();
    int GetFaceNbrVSize() const { return num_face_nbr_dofs; }
@@ -559,6 +570,10 @@ public:
    void PRefineAndUpdate(const Array<pRefinement> & refs,
                          bool want_transfer = true) override;
 
+   /** Return true iff p-refinement is supported globally across all MPI ranks.
+       @note Collective MPI call: reduces element geometries across all ranks. */
+   bool PRefinementSupported() override;
+
    /// Free ParGridFunction transformation matrix (if any), to save memory.
    void UpdatesFinished() override
    {
diff --git a/fem/restriction.cpp b/fem/restriction.cpp
index 1a406f4041..bff803d538 100644
--- a/fem/restriction.cpp
+++ b/fem/restriction.cpp
@@ -19,6 +19,8 @@
 #include "../general/forall.hpp"
 
 #include <climits>
+#include <map>
+#include <utility>
 
 namespace mfem
 {
@@ -299,6 +301,254 @@ void ElementRestriction::FillSparseMatrix(const Vector &mat_ea,
    FillJAndData(mat_ea, mat);
 }
 
+VarOrderElementRestriction::VarOrderElementRestriction(
+   const FiniteElementSpace &f, ElementDofOrdering e_ordering)
+   : fes(f),
+     ne(fes.GetNE()),
+     vdim(fes.GetVDim()),
+     byvdim(fes.GetOrdering() == Ordering::byVDIM),
+     ndofs(fes.GetNDofs()),
+     offsets(ndofs + 1)
+{
+   MFEM_VERIFY(!f.IsDGSpace(),
+               "VarOrderElementRestriction does not support DG spaces.");
+
+   width = fes.GetVSize();
+   height = 0;
+
+   if (ne == 0)
+   {
+      offsets = 0;
+      return;
+   }
+
+   const Mesh *mesh = fes.GetMesh();
+   const bool dof_reorder = (e_ordering == ElementDofOrdering::LEXICOGRAPHIC);
+
+   std::map<std::pair<Geometry::Type, int>, std::vector<int>> group_elems;
+   for (int e = 0; e < ne; ++e)
+   {
+      const std::pair<Geometry::Type, int> key(
+         mesh->GetElementGeometry(e), fes.GetElementOrder(e));
+      group_elems[key].push_back(e);
+   }
+   groups.reserve(group_elems.size());
+   for (const auto &kv : group_elems)
+   {
+      groups.emplace_back();
+      Group &g = groups.back();
+      g.geom = kv.first.first;
+      g.order = kv.first.second;
+      g.elems.SetSize(static_cast<int>(kv.second.size()));
+      for (size_t i = 0; i < kv.second.size(); ++i)
+      {
+         g.elems[static_cast<int>(i)] = kv.second[i];
+      }
+   }
+
+   std::vector<const int*> group_dof_maps(groups.size(), nullptr);
+   for (size_t gi = 0; gi < groups.size(); ++gi)
+   {
+      Group &g = groups[gi];
+      const FiniteElement *fe = fes.GetFE(g.elems[0]);
+      g.dof = fe->GetDof();
+      g.offset = height;
+      const int ne_g = g.elems.Size();
+      height += g.dof * vdim * ne_g;
+      g.gather_map.SetSize(g.dof * ne_g);
+
+      if (dof_reorder)
+      {
+         for (int ge = 0; ge < ne_g; ++ge)
+         {
+            const FiniteElement *fe_e = fes.GetFE(g.elems[ge]);
+            const bool ok =
+               dynamic_cast<const TensorBasisElement*>(fe_e) != nullptr ||
+               dynamic_cast<const NodalFiniteElement*>(fe_e) != nullptr;
+            MFEM_VERIFY(ok,
+                        "Finite element not suitable for lexicographic ordering");
+         }
+         auto el_t = dynamic_cast<const TensorBasisElement*>(fe);
+         auto el_n = dynamic_cast<const NodalFiniteElement*>(fe);
+         const Array<int> &fe_dof_map =
+            el_n ? el_n->GetLexicographicOrdering() : el_t->GetDofMap();
+         MFEM_VERIFY(fe_dof_map.Size() == g.dof, "Invalid lexicographic dof map");
+         group_dof_maps[gi] = fe_dof_map.HostRead();
+      }
+   }
+
+   offsets = 0;
+   Array<int> el_dofs;
+   DofTransformation doftrans;
+   for (size_t gi = 0; gi < groups.size(); ++gi)
+   {
+      const Group &g = groups[gi];
+      const int ne_g = g.elems.Size();
+      for (int ge = 0; ge < ne_g; ++ge)
+      {
+         const int e = g.elems[ge];
+         fes.GetElementDofs(e, el_dofs, doftrans);
+         MFEM_VERIFY(doftrans.IsIdentity(),
+                     "VarOrderElementRestriction does not support spaces "
+                     "requiring DofTransformation.");
+         MFEM_VERIFY(el_dofs.Size() == g.dof,
+                     "Unexpected element DOF count in VarOrderElementRestriction.");
+         for (int d = 0; d < g.dof; ++d)
+         {
+            const int sgid = el_dofs[d];
+            const int gid = (sgid >= 0) ? sgid : -1 - sgid;
+            ++offsets[gid + 1];
+         }
+      }
+   }
+
+   for (int i = 1; i <= ndofs; ++i)
+   {
+      offsets[i] += offsets[i - 1];
+   }
+
+   const int total_edofs = offsets[ndofs];
+   indices.SetSize(total_edofs);
+   if (vdim > 1)
+   {
+      vdim_strides.SetSize(total_edofs);
+   }
+
+   for (size_t gi = 0; gi < groups.size(); ++gi)
+   {
+      Group &g = groups[gi];
+      const int ne_g = g.elems.Size();
+      const int dof_g = g.dof;
+      const int *dof_map = group_dof_maps[gi];
+      for (int ge = 0; ge < ne_g; ++ge)
+      {
+         const int e = g.elems[ge];
+         fes.GetElementDofs(e, el_dofs, doftrans);
+         for (int d = 0; d < dof_g; ++d)
+         {
+            const int sdid = dof_reorder ? dof_map[d] : 0;
+            const int did = dof_reorder ? (sdid >= 0 ? sdid : -1 - sdid) : d;
+            const int sgid = el_dofs[did];
+            const int gid = (sgid >= 0) ? sgid : -1 - sgid;
+            const bool plus = (sgid >= 0 && sdid >= 0) || (sgid < 0 && sdid < 0);
+            g.gather_map[ge * dof_g + d] = plus ? gid : -1 - gid;
+
+            const int evec_base = g.offset + d + dof_g * vdim * ge;
+            const int pos = offsets[gid]++;
+            indices[pos] = plus ? evec_base : -1 - evec_base;
+            if (vdim > 1)
+            {
+               vdim_strides[pos] = dof_g;
+            }
+         }
+      }
+   }
+
+   for (int i = ndofs; i > 0; --i)
+   {
+      offsets[i] = offsets[i - 1];
+   }
+   offsets[0] = 0;
+}
+
+template <bool ABS>
+void VarOrderElementRestriction::TMult(const Vector &x, Vector &y) const
+{
+   if (height == 0)
+   {
+      return;
+   }
+   const int vd = vdim;
+   const bool t = byvdim;
+   auto d_x = Reshape(x.Read(), t ? vd : ndofs, t ? ndofs : vd);
+   real_t *y_ptr = y.Write();
+   for (const Group &g : groups)
+   {
+      const int ne_g = g.elems.Size();
+      if (ne_g == 0) { continue; }
+      const int nd = g.dof;
+      auto d_y = Reshape(y_ptr + g.offset, nd, vd, ne_g);
+      auto d_gather_map = g.gather_map.Read();
+      mfem::forall(nd * ne_g, [=] MFEM_HOST_DEVICE (int i)
+      {
+         const int gid = d_gather_map[i];
+         const bool plus = (gid >= 0);
+         const int j = plus ? gid : -1 - gid;
+         for (int c = 0; c < vd; ++c)
+         {
+            const real_t dof_value = d_x(t ? c : j, t ? j : c);
+            d_y(i % nd, c, i / nd) = (ABS || plus) ? dof_value : -dof_value;
+         }
+      });
+   }
+}
+
+void VarOrderElementRestriction::Mult(const Vector &x, Vector &y) const
+{
+   TMult<false>(x, y);
+}
+
+void VarOrderElementRestriction::AbsMult(const Vector &x, Vector &y) const
+{
+   TMult<true>(x, y);
+}
+
+template <bool ADD, bool ABS>
+void VarOrderElementRestriction::TAddMultTranspose(
+   const Vector &x, Vector &y, const real_t a) const
+{
+   if (ndofs == 0)
+   {
+      return;
+   }
+   const int vd = vdim;
+   const bool t = byvdim;
+   auto d_offsets = offsets.Read();
+   auto d_indices = indices.Read();
+   const int *d_strides = (vd > 1) ? vdim_strides.Read() : nullptr;
+   const real_t *d_x = (height > 0) ? x.Read() : nullptr;
+   auto d_y = Reshape(ADD ? y.ReadWrite() : y.Write(),
+                      t ? vd : ndofs, t ? ndofs : vd);
+
+   mfem::forall(ndofs, [=] MFEM_HOST_DEVICE (int i)
+   {
+      const int offset = d_offsets[i];
+      const int next_offset = d_offsets[i + 1];
+      for (int c = 0; c < vd; ++c)
+      {
+         real_t dof_value = 0.0;
+         for (int j = offset; j < next_offset; ++j)
+         {
+            const int raw = d_indices[j];
+            const bool plus = (raw >= 0);
+            const int evec_base = plus ? raw : -1 - raw;
+            const int stride = (vd > 1) ? d_strides[j] : 0;
+            const real_t val = d_x[evec_base + c * stride];
+            dof_value += (ABS || plus) ? val : -val;
+         }
+         if (ADD) { d_y(t ? c : i, t ? i : c) += a * dof_value; }
+         else { d_y(t ? c : i, t ? i : c) = a * dof_value; }
+      }
+   });
+}
+
+void VarOrderElementRestriction::MultTranspose(const Vector &x, Vector &y) const
+{
+   TAddMultTranspose<false, false>(x, y, 1.0);
+}
+
+void VarOrderElementRestriction::AddMultTranspose(
+   const Vector &x, Vector &y, const real_t a) const
+{
+   TAddMultTranspose<true, false>(x, y, a);
+}
+
+void VarOrderElementRestriction::AbsMultTranspose(
+   const Vector &x, Vector &y) const
+{
+   TAddMultTranspose<false, true>(x, y, 1.0);
+}
+
 static MFEM_HOST_DEVICE int GetMinElt(const int *my_elts, const int nbElts,
                                       const int *nbr_elts, const int nbrNbElts)
 {
@@ -627,6 +877,7 @@ ConformingFaceRestriction::ConformingFaceRestriction(
 {
    height = vdim*nf*face_dofs;
    width = fes.GetVSize();
+   MFEM_VERIFY(!fes.IsVariableOrder(), "Variable-order spaces are not supported.");
    if (nf==0) { return; }
 
    CheckFESpace(f_ordering);
@@ -743,6 +994,7 @@ void ConformingFaceRestriction::AddAbsMultTranspose(
 void ConformingFaceRestriction::CheckFESpace(const ElementDofOrdering
                                              f_ordering)
 {
+   MFEM_VERIFY(!fes.IsVariableOrder(), "Variable-order spaces are not supported.");
 #ifdef MFEM_USE_MPI
 
    // If the underlying finite element space is parallel, ensure the face
@@ -1226,6 +1478,7 @@ void L2FaceRestriction::AddFaceMatricesToElementMatrices(const Vector &fea_data,
 
 void L2FaceRestriction::CheckFESpace()
 {
+   MFEM_VERIFY(!fes.IsVariableOrder(), "Variable-order spaces are not supported.");
 #ifdef MFEM_USE_MPI
 
    // If the underlying finite element space is parallel, ensure the face
diff --git a/fem/restriction.hpp b/fem/restriction.hpp
index e6629c3203..84db8f3523 100644
--- a/fem/restriction.hpp
+++ b/fem/restriction.hpp
@@ -16,6 +16,8 @@
 #include "../mesh/mesh.hpp"
 #include "normal_deriv_restriction.hpp"
 
+#include <vector>
+
 namespace mfem
 {
 
@@ -107,6 +109,71 @@ public:
    ///@}
 };
 
+/// @brief Operator that converts variable-order FiniteElementSpace L-vectors
+/// to order-grouped E-vectors.
+/** Elements are grouped by `(Geometry::Type, order)` in ascending order. Within
+    each group, the E-vector slice uses the standard `(dof_g, vdim, ne_g)`
+    layout, allowing standard tensor-product PA kernels to operate per group
+    via zero-copy `Vector::MakeRef` views. */
+class VarOrderElementRestriction : public ElementRestrictionOperator
+{
+protected:
+   struct Group
+   {
+      Geometry::Type geom = Geometry::INVALID;
+      int order = 0;
+      int dof = 0;
+      int offset = 0;
+      Array<int> elems;
+      Array<int> gather_map;
+   };
+
+   const FiniteElementSpace &fes;
+   const int ne;
+   const int vdim;
+   const bool byvdim;
+   const int ndofs;
+   std::vector<Group> groups;
+   Array<int> offsets;
+   Array<int> indices;
+   Array<int> vdim_strides;
+
+public:
+   VarOrderElementRestriction(const FiniteElementSpace&, ElementDofOrdering);
+
+   void Mult(const Vector &x, Vector &y) const override;
+   void MultTranspose(const Vector &x, Vector &y) const override;
+   void AddMultTranspose(const Vector &x, Vector &y,
+                         const real_t a = 1.0) const override;
+
+   /// Compute Mult without applying signs based on DOF orientations.
+   void AbsMult(const Vector &x, Vector &y) const override;
+
+   /// Compute MultTranspose without applying signs based on DOF orientations.
+   void AbsMultTranspose(const Vector &x, Vector &y) const override;
+
+   /// @name Variable-order element group accessors
+   ///@{
+   int GetNumGroups() const { return static_cast<int>(groups.size()); }
+   Geometry::Type GetGroupGeometry(int g) const { return groups[g].geom; }
+   int GetGroupOrder(int g) const { return groups[g].order; }
+   int GetGroupDofs(int g) const { return groups[g].dof; }
+   int GetGroupNE(int g) const { return groups[g].elems.Size(); }
+   int GetGroupOffset(int g) const { return groups[g].offset; }
+   int GetGroupSize(int g) const
+   { return groups[g].dof * vdim * groups[g].elems.Size(); }
+   const Array<int> &GetGroupElements(int g) const { return groups[g].elems; }
+   int GetVDim() const { return vdim; }
+   ///@}
+
+   /// @private Not part of the public interface (device kernel limitation).
+   template <bool ABS> void TMult(const Vector &x, Vector &y) const;
+   /// @private Not part of the public interface (device kernel limitation).
+   template <bool ADD, bool ABS>
+   void TAddMultTranspose(const Vector &x, Vector &y,
+                          const real_t a = 1.0) const;
+};
+
 /// Operator that converts L2 FiniteElementSpace L-vectors to E-vectors.
 /** Objects of this type are typically created and owned by FiniteElementSpace
     objects, see FiniteElementSpace::GetElementRestriction(). L-vectors
diff --git a/fem/transfer.cpp b/fem/transfer.cpp
index 542d251fd7..bb5c60dc3b 100644
--- a/fem/transfer.cpp
+++ b/fem/transfer.cpp
@@ -2342,7 +2342,9 @@ PRefinementTransferOperator::BuildConformingTransferMatrix() const
    MFEM_VERIFY(assembled && P, "Matrix path requires assembled P.");
 
    const SparseMatrix *Pl = lFESpace.GetConformingProlongation();
-   const SparseMatrix *Rh = hFESpace.GetRestrictionMatrix();
+   const SparseMatrix *Rh = hFESpace.IsVariableOrder()
+                            ? hFESpace.GetHpRestrictionMatrix()
+                            : hFESpace.GetRestrictionMatrix();
 
    if (Pl && Rh)
    {
@@ -2369,7 +2371,10 @@ std::unique_ptr<Operator>
 PRefinementTransferOperator::BuildConformingTransferOperator() const
 {
    const Operator *Pl = lFESpace.GetProlongationMatrix();
-   const Operator *Rh = hFESpace.GetRestrictionOperator();
+   const Operator *Rh =
+      hFESpace.IsVariableOrder()
+      ? static_cast<const Operator*>(hFESpace.GetHpRestrictionMatrix())
+      : hFESpace.GetRestrictionOperator();
 
    if (Pl && Rh)
    {
diff --git a/general/communication.hpp b/general/communication.hpp
index 4a79ec79ce..7e39488104 100644
--- a/general/communication.hpp
+++ b/general/communication.hpp
@@ -741,6 +741,8 @@ enum MessageTag
    DEREFINEMENT_MATRIX_CONSTRUCTION_DATA =
       291, /// ParFiniteElementSpace ParallelDerefinementMatrix and
    /// ParDerefineMatrixOp
+   HP_CUT_ORDER_MASKS = 17050, ///< Orders stored on shared cut-mesh entities.
+   HP_CUT_GROUPS = 17051,      ///< Group topology for shared hp DOFs.
 };
 
 enum VarMessageTag
diff --git a/linalg/hypre.cpp b/linalg/hypre.cpp
index 36f1ad7ea7..34eebc7ec7 100644
--- a/linalg/hypre.cpp
+++ b/linalg/hypre.cpp
@@ -5733,6 +5733,33 @@ HypreAMS::HypreAMS(const HypreParMatrix &A, HypreParMatrix *G_,
    HYPRE_AMSSetDiscreteGradient(ams, *G);
 }
 
+HypreAMS::HypreAMS(const HypreParMatrix &A, HypreParMatrix *G_,
+                   HypreParMatrix *Pix_, HypreParMatrix *Piy_,
+                   HypreParMatrix *Piz_)
+   : HypreSolver(&A),
+     x(NULL),
+     y(NULL),
+     z(NULL),
+     G(G_),
+     Pi(NULL),
+     Pix(Pix_),
+     Piy(Piy_),
+     Piz(Piz_)
+{
+   MFEM_ASSERT(G != NULL, "");
+   MFEM_ASSERT(Pix != NULL, "");
+   MFEM_ASSERT(Piy != NULL, "");
+   int sdim = (Piz == NULL) ? 2 : 3;
+   int cycle_type = 13;
+   MakeSolver(sdim, cycle_type);
+
+   HYPRE_AMSSetDiscreteGradient(ams, *G);
+   HYPRE_ParCSRMatrix HY_Pix = (Pix) ? (HYPRE_ParCSRMatrix) *Pix : NULL;
+   HYPRE_ParCSRMatrix HY_Piy = (Piy) ? (HYPRE_ParCSRMatrix) *Piy : NULL;
+   HYPRE_ParCSRMatrix HY_Piz = (Piz) ? (HYPRE_ParCSRMatrix) *Piz : NULL;
+   HYPRE_AMSSetInterpolations(ams, NULL, HY_Pix, HY_Piy, HY_Piz);
+}
+
 void HypreAMS::Init(ParFiniteElementSpace *edge_fespace)
 {
    ParMesh *pmesh = edge_fespace->GetParMesh();
@@ -5741,6 +5768,11 @@ void HypreAMS::Init(ParFiniteElementSpace *edge_fespace)
    int cycle_type = 13;
 
    const FiniteElementCollection *edge_fec = edge_fespace->FEColl();
+   if (const auto *rt_fec = dynamic_cast<const RT_FECollection *>(edge_fec))
+   {
+      MFEM_VERIFY(rt_fec->GetOpenBasisType() != BasisType::IntegratedGLL,
+                  "HypreAMS does not support integrated RT bases.");
+   }
    bool trace_space = dynamic_cast<const ND_Trace_FECollection *>(edge_fec);
    bool rt_trace_space = dynamic_cast<const RT_Trace_FECollection *>(edge_fec);
    trace_space = trace_space || rt_trace_space;
@@ -5818,12 +5850,36 @@ void HypreAMS::MakeGradientAndInterpolation(
    int sdim = pmesh->SpaceDimension();
    int vdim = edge_fespace->FEColl()->GetRangeDim(dim - trace_space);
 
+   const bool var_order = edge_fespace->IsVariableOrder();
+   MFEM_VERIFY(!(trace_space && var_order),
+               "HypreAMS does not support variable order trace spaces");
+   if (const auto *rt_fec = dynamic_cast<const RT_FECollection *>(edge_fec))
+   {
+      MFEM_VERIFY(rt_fec->GetOpenBasisType() != BasisType::IntegratedGLL,
+                  "HypreAMS does not support integrated RT bases.");
+   }
+   if (const auto *nd_fec = dynamic_cast<const ND_FECollection *>(edge_fec))
+   {
+      if (nd_fec->GetOpenBasisType() == BasisType::IntegratedGLL)
+      {
+         MFEM_VERIFY(!trace_space && (dim == 2 || dim == 3),
+                     "HypreAMS integrated ND bases require 2D/3D volume spaces.");
+         if (pmesh->GetNE() > 0)
+         {
+            Array<Geometry::Type> geoms;
+            pmesh->GetGeometries(dim, geoms);
+            MFEM_VERIFY(geoms.Size() == 1 &&
+                        geoms[0] == (dim == 2 ? Geometry::SQUARE : Geometry::CUBE),
+                        "HypreAMS integrated ND bases require purely "
+                        "quadrilateral or hexahedral meshes.");
+         }
+      }
+   }
    // For dim = 1, ND_FECollection::GetOrder() returns p - 1
-   MFEM_VERIFY(!edge_fespace->IsVariableOrder(),
-               "HypreAMS does not support variable order spaces");
-   int p = edge_fec->GetOrder() + (dim - trace_space == 1 ? 1 : 0);
+   int order_diff = (dim - trace_space == 1 ? 1 : 0);
+   int p = edge_fec->GetOrder() + order_diff;
 
-   // Define the nodal linear finite element space associated with edge_fespace
+   // Define the nodal finite element space associated with edge_fespace
    FiniteElementCollection *vert_fec;
    if (trace_space)
    {
@@ -5835,6 +5891,15 @@ void HypreAMS::MakeGradientAndInterpolation(
    }
    ParFiniteElementSpace *vert_fespace = new ParFiniteElementSpace(pmesh,
                                                                    vert_fec);
+   if (var_order)
+   {
+      for (int i = 0; i < pmesh->GetNE(); i++)
+      {
+         vert_fespace->SetElementOrder(
+            i, edge_fespace->GetElementOrder(i) + order_diff);
+      }
+      vert_fespace->Update(false);
+   }
 
    // generate and set the discrete gradient
    ParDiscreteLinearOperator *grad;
@@ -5860,7 +5925,7 @@ void HypreAMS::MakeGradientAndInterpolation(
    // generate and set the vertex coordinates or Nedelec interpolation matrices
    x = y = z = NULL;
    Pi = Pix = Piy = Piz = NULL;
-   if (p == 1 && pmesh->GetNodes() == NULL && vdim <= sdim)
+   if (!var_order && p == 1 && pmesh->GetNodes() == NULL && vdim <= sdim)
    {
       ParGridFunction x_coord(vert_fespace);
       ParGridFunction y_coord(vert_fespace);
@@ -5899,6 +5964,15 @@ void HypreAMS::MakeGradientAndInterpolation(
       ParFiniteElementSpace *vert_fespace_d =
          new ParFiniteElementSpace(pmesh, vert_fec, std::max(sdim, vdim),
                                    Ordering::byVDIM);
+      if (var_order)
+      {
+         for (int i = 0; i < pmesh->GetNE(); i++)
+         {
+            vert_fespace_d->SetElementOrder(
+               i, edge_fespace->GetElementOrder(i) + order_diff);
+         }
+         vert_fespace_d->Update(false);
+      }
 
       ParDiscreteLinearOperator *id_ND;
       id_ND = new ParDiscreteLinearOperator(vert_fespace_d, edge_fespace);
@@ -6141,6 +6215,30 @@ HypreADS::HypreADS(
    HYPRE_ADSSetDiscreteGradient(ads, *G);
 }
 
+HypreADS::HypreADS(
+   const HypreParMatrix &A, HypreParMatrix *C_, HypreParMatrix *G_,
+   HypreParMatrix *ND_Pix_, HypreParMatrix *ND_Piy_, HypreParMatrix *ND_Piz_,
+   HypreParMatrix *RT_Pix_, HypreParMatrix *RT_Piy_, HypreParMatrix *RT_Piz_)
+   : HypreSolver(&A),
+     x(NULL), y(NULL), z(NULL),
+     G(G_), C(C_),
+     ND_Pi(NULL), ND_Pix(ND_Pix_), ND_Piy(ND_Piy_), ND_Piz(ND_Piz_),
+     RT_Pi(NULL), RT_Pix(RT_Pix_), RT_Piy(RT_Piy_), RT_Piz(RT_Piz_)
+{
+   MFEM_ASSERT(C != NULL, "");
+   MFEM_ASSERT(G != NULL, "");
+   MFEM_ASSERT(ND_Pix != NULL && ND_Piy != NULL && ND_Piz != NULL, "");
+   MFEM_ASSERT(RT_Pix != NULL && RT_Piy != NULL && RT_Piz != NULL, "");
+
+   MakeSolver();
+
+   HYPRE_ADSSetDiscreteCurl(ads, *C);
+   HYPRE_ADSSetDiscreteGradient(ads, *G);
+   HYPRE_ADSSetInterpolations(ads,
+                              NULL, *RT_Pix, *RT_Piy, *RT_Piz,
+                              NULL, *ND_Pix, *ND_Piy, *ND_Piz);
+}
+
 void HypreADS::MakeSolver()
 {
    int rlx_sweeps       = 1;
@@ -6182,17 +6280,43 @@ void HypreADS::MakeDiscreteMatrices(ParFiniteElementSpace *face_fespace)
    bool trace_space =
       (dynamic_cast<const RT_Trace_FECollection*>(face_fec) != NULL);
 
-   MFEM_VERIFY(!face_fespace->IsVariableOrder(), "");
+   const bool var_order = face_fespace->IsVariableOrder();
+   MFEM_VERIFY(!(trace_space && var_order),
+               "HypreADS does not support variable order trace spaces");
+   ParMesh *pmesh = (ParMesh *) face_fespace->GetMesh();
+   bool integrated_rt = false;
+   if (const auto *rt_fec = dynamic_cast<const RT_FECollection *>(face_fec))
+   {
+      if (rt_fec->GetOpenBasisType() == BasisType::IntegratedGLL)
+      {
+         MFEM_VERIFY(!trace_space,
+                     "HypreADS integrated RT bases require 3D volume spaces.");
+         if (pmesh->GetNE() > 0)
+         {
+            Array<Geometry::Type> geoms;
+            pmesh->GetGeometries(3, geoms);
+            MFEM_VERIFY(geoms.Size() == 1 && geoms[0] == Geometry::CUBE,
+                        "HypreADS integrated RT bases require purely "
+                        "hexahedral meshes.");
+         }
+         integrated_rt = true;
+      }
+   }
    int p = face_fec->GetOrder();
 
    // define the nodal and edge finite element spaces associated with face_fespace
-   ParMesh *pmesh = (ParMesh *) face_fespace->GetMesh();
    FiniteElementCollection *vert_fec, *edge_fec;
    if (trace_space)
    {
       vert_fec = new H1_Trace_FECollection(p, 3);
       edge_fec = new ND_Trace_FECollection(p, 3);
    }
+   else if (integrated_rt)
+   {
+      vert_fec = new H1_FECollection(p, 3, BasisType::GaussLobatto);
+      edge_fec = new ND_FECollection(p, 3, BasisType::GaussLobatto,
+                                     BasisType::IntegratedGLL);
+   }
    else
    {
       vert_fec = new H1_FECollection(p, 3);
@@ -6203,9 +6327,20 @@ void HypreADS::MakeDiscreteMatrices(ParFiniteElementSpace *face_fespace)
                                                                    vert_fec);
    ParFiniteElementSpace *edge_fespace = new ParFiniteElementSpace(pmesh,
                                                                    edge_fec);
+   if (var_order)
+   {
+      for (int i = 0; i < pmesh->GetNE(); i++)
+      {
+         const int ord = face_fespace->GetElementOrder(i);
+         vert_fespace->SetElementOrder(i, ord);
+         edge_fespace->SetElementOrder(i, ord);
+      }
+      vert_fespace->Update(false);
+      edge_fespace->Update(false);
+   }
 
    // generate and set the vertex coordinates
-   if (p == 1 && pmesh->GetNodes() == NULL)
+   if (!var_order && p == 1 && pmesh->GetNodes() == NULL)
    {
       ParGridFunction x_coord(vert_fespace);
       ParGridFunction y_coord(vert_fespace);
@@ -6273,10 +6408,18 @@ void HypreADS::MakeDiscreteMatrices(ParFiniteElementSpace *face_fespace)
    // generate and set the Nedelec and Raviart-Thomas interpolation matrices
    RT_Pi = RT_Pix = RT_Piy = RT_Piz = NULL;
    ND_Pi = ND_Pix = ND_Piy = ND_Piz = NULL;
-   if (p > 1 || pmesh->GetNodes() != NULL)
+   if (var_order || p > 1 || pmesh->GetNodes() != NULL)
    {
       ParFiniteElementSpace *vert_fespace_d
          = new ParFiniteElementSpace(pmesh, vert_fec, 3, Ordering::byVDIM);
+      if (var_order)
+      {
+         for (int i = 0; i < pmesh->GetNE(); i++)
+         {
+            vert_fespace_d->SetElementOrder(i, face_fespace->GetElementOrder(i));
+         }
+         vert_fespace_d->Update(false);
+      }
 
       ParDiscreteLinearOperator *id_ND;
       id_ND = new ParDiscreteLinearOperator(vert_fespace_d, edge_fespace);
diff --git a/linalg/hypre.hpp b/linalg/hypre.hpp
index b8794778ae..822149b951 100644
--- a/linalg/hypre.hpp
+++ b/linalg/hypre.hpp
@@ -2038,7 +2038,7 @@ public:
    /// Construct the AMS solver using the given matrix and finite element space.
    HypreAMS(const HypreParMatrix &A, ParFiniteElementSpace *edge_fespace);
 
-   /// @brief Construct the AMS solver using the provided discrete gradient
+   /// Construct the AMS solver using the provided discrete gradient
    /// matrix @a G_ and the vertex coordinate vectors @a x_, @a y_, and @a z_.
    ///
    /// For 2D problems, @a z_ may be NULL. All other parameters must be
@@ -2046,6 +2046,22 @@ public:
    HypreAMS(const HypreParMatrix &A, HypreParMatrix *G_, HypreParVector *x_,
             HypreParVector *y_, HypreParVector *z_=NULL);
 
+   /// Construct the AMS solver using the provided discrete gradient matrix
+   /// @a G_ and component Nedelec interpolation matrices @a Pix_, @a Piy_, @a Piz_.
+   ///
+   /// For 2D problems, @a Piz_ may be NULL. The solver assumes ownership of
+   /// G_, Pix_, Piy_, and Piz_.
+   HypreAMS(const HypreParMatrix &A, HypreParMatrix *G_,
+            HypreParMatrix *Pix_, HypreParMatrix *Piy_,
+            HypreParMatrix *Piz_=NULL);
+
+   /// Read-only accessors for the internal AMS auxiliary operators (if built).
+   const HypreParMatrix *GetDiscreteGradient() const { return G; }
+   const HypreParMatrix *GetPi() const { return Pi; }
+   const HypreParMatrix *GetPix() const { return Pix; }
+   const HypreParMatrix *GetPiy() const { return Piy; }
+   const HypreParMatrix *GetPiz() const { return Piz; }
+
    void SetOperator(const Operator &op) override;
 
    void SetPrintLevel(int print_lvl);
@@ -2120,6 +2136,27 @@ public:
    HypreADS(const HypreParMatrix &A, HypreParMatrix *C_, HypreParMatrix *G_,
             HypreParVector *x_, HypreParVector *y_, HypreParVector *z_);
 
+   /// @brief Construct the ADS solver using the provided discrete curl matrix
+   /// @a C_, discrete gradient matrix @a G_, and component Nedelec/Raviart-Thomas
+   /// interpolation matrices.
+   ///
+   /// None of the inputs may be NULL. The solver assumes ownership of all
+   /// provided matrices.
+   HypreADS(const HypreParMatrix &A, HypreParMatrix *C_, HypreParMatrix *G_,
+            HypreParMatrix *ND_Pix_, HypreParMatrix *ND_Piy_,
+            HypreParMatrix *ND_Piz_, HypreParMatrix *RT_Pix_,
+            HypreParMatrix *RT_Piy_, HypreParMatrix *RT_Piz_);
+
+   /// Read-only accessors for the internal ADS auxiliary operators (if built).
+   const HypreParMatrix *GetDiscreteCurl() const { return C; }
+   const HypreParMatrix *GetDiscreteGradient() const { return G; }
+   const HypreParMatrix *GetNDPix() const { return ND_Pix; }
+   const HypreParMatrix *GetNDPiy() const { return ND_Piy; }
+   const HypreParMatrix *GetNDPiz() const { return ND_Piz; }
+   const HypreParMatrix *GetRTPix() const { return RT_Pix; }
+   const HypreParMatrix *GetRTPiy() const { return RT_Piy; }
+   const HypreParMatrix *GetRTPiz() const { return RT_Piz; }
+
    void SetOperator(const Operator &op) override;
 
    void SetPrintLevel(int print_lvl);
diff --git a/mesh/pncmesh.cpp b/mesh/pncmesh.cpp
index fc9810ba89..61d2958715 100644
--- a/mesh/pncmesh.cpp
+++ b/mesh/pncmesh.cpp
@@ -392,6 +392,10 @@ void ParNCMesh::BuildVertexList()
    GetEdgeList();
    if (Dim >= 3) { GetFaceList(); }
 
+   vertex_list.Clear();
+   shared_vertices.Clear();
+   if (!leaf_elements.Size()) { return; }
+
    int nvertices = NVertices + NGhostVertices;
 
    tmp_owner.SetSize(nvertices);
@@ -2971,6 +2975,19 @@ void ParNCMesh::SendRebalanceDofs(int old_ndofs,
 }
 
 
+void ParNCMesh::SendRebalanceValues(const Array<int> &values)
+{
+   for (auto &it : send_rebalance_dofs)
+   {
+      RebalanceDofMessage &msg = it.second;
+      msg.dofs.clear();
+      for (int id : msg.elem_ids) { msg.dofs.push_back(values[id]); }
+      msg.dof_offset = 0;
+   }
+   RebalanceDofMessage::IsendAll(send_rebalance_dofs, MyComm);
+}
+
+
 void ParNCMesh::RecvRebalanceDofs(Array<int> &elements, Array<long> &dofs)
 {
    // receive from the same ranks as in last Rebalance()
@@ -3000,7 +3017,8 @@ void ParNCMesh::RecvRebalanceDofs(Array<int> &elements, Array<long> &dofs)
       }
       for (unsigned i = 0; i < msg.dofs.size(); i++)
       {
-         dofs[nd++] = msg.dof_offset + msg.dofs[i];
+         const int d = msg.dofs[i];
+         dofs[nd++] = (d < 0) ? (d - msg.dof_offset) : (d + msg.dof_offset);
       }
    }
 
diff --git a/mesh/pncmesh.hpp b/mesh/pncmesh.hpp
index 445103840e..8fa7d50141 100644
--- a/mesh/pncmesh.hpp
+++ b/mesh/pncmesh.hpp
@@ -231,7 +231,12 @@ public:
    void SendRebalanceDofs(int old_ndofs, const Table &old_element_dofs,
                           long old_global_offset, FiniteElementSpace* space);
 
-   /// Receive element DOFs sent by SendRebalanceDofs().
+   /// Use the communication pattern from last Rebalance() to send one value
+   /// per element, indexed by the pre-Rebalance element numbering.
+   void SendRebalanceValues(const Array<int> &values);
+
+   /// Receive element DOFs sent by SendRebalanceDofs(), or element values sent
+   /// by SendRebalanceValues().
    void RecvRebalanceDofs(Array<int> &elements, Array<long> &dofs);
 
    /** Get previous indices (pre-Rebalance) of current elements. Index of -1
diff --git a/miniapps/dpg/util/preconditioners.cpp b/miniapps/dpg/util/preconditioners.cpp
index 22768e5b8c..cebe661513 100644
--- a/miniapps/dpg/util/preconditioners.cpp
+++ b/miniapps/dpg/util/preconditioners.cpp
@@ -85,8 +85,7 @@ int PRefinementHierarchy::GetFESpaceMinimumOrder(const ParFiniteElementSpace
                                                  *pfespace)
 const
 {
-   return (dynamic_cast<const L2_FECollection*>(pfespace->FEColl()) ||
-           dynamic_cast<const RT_FECollection*>(pfespace->FEColl())) ? 0 : 1;
+   return dynamic_cast<const L2_FECollection*>(pfespace->FEColl()) ? 0 : 1;
 }
 
 void PRefinementHierarchy::BuildSpaceHierarchy(int mgmaxlevels)
@@ -95,7 +94,8 @@ void PRefinementHierarchy::BuildSpaceHierarchy(int mgmaxlevels)
    Array<int> levels(nblocks);
    for (int i = 0; i < nblocks; i++)
    {
-      orders[i] = pfes[i]->FEColl()->GetConstructorOrder();
+      // Clone() takes collection orders, including order 1 for RT_0.
+      orders[i] = pfes[i]->FEColl()->GetOrder();
       levels[i] = orders[i] - GetFESpaceMinimumOrder(pfes[i]);
    }
 
diff --git a/miniapps/dpg/util/preconditioners.hpp b/miniapps/dpg/util/preconditioners.hpp
index a006ad80c2..8a17203367 100644
--- a/miniapps/dpg/util/preconditioners.hpp
+++ b/miniapps/dpg/util/preconditioners.hpp
@@ -66,7 +66,7 @@ Solver * MakeFESpaceDefaultSolver(
 class PRefinementHierarchy
 {
 public:
-   Array<int> orders;
+   Array<int> orders; ///< Collection orders, as returned by FEColl()->GetOrder().
    const Array<ParFiniteElementSpace*> &pfes;
    std::vector<Array<int>> ess_bdr_marker;
    std::vector<Array<int>> ess_tdof_list;
diff --git a/tests/unit/CMakeLists.txt b/tests/unit/CMakeLists.txt
index da776fe123..d8aff57a36 100644
--- a/tests/unit/CMakeLists.txt
+++ b/tests/unit/CMakeLists.txt
@@ -144,6 +144,7 @@ set(UNIT_TESTS_SRCS
   fem/test_linearform_ext.cpp
   fem/test_lor_batched.cpp
   fem/test_lor_dg.cpp
+  fem/test_lor_var_order.cpp
   fem/test_lor.cpp
   fem/test_mixedsesqform.cpp
   fem/test_nonlinearform.cpp
@@ -155,8 +156,9 @@ set(UNIT_TESTS_SRCS
   fem/test_pa_idinterp.cpp
   fem/test_pa_kernels.cpp
   fem/test_pa_nlvc.cpp
-  fem/test_pa_vecdiv.cpp
   fem/test_pa_simplices.cpp
+  fem/test_pa_var_order.cpp
+  fem/test_pa_vecdiv.cpp
   fem/test_particleset.cpp
   fem/test_pgridfunc_save_serial.cpp
   fem/test_poly1d.cpp
diff --git a/tests/unit/fem/test_lor_var_order.cpp b/tests/unit/fem/test_lor_var_order.cpp
new file mode 100644
index 0000000000..f9a44248c4
--- /dev/null
+++ b/tests/unit/fem/test_lor_var_order.cpp
@@ -0,0 +1,477 @@
+// Copyright (c) 2010-2026, Lawrence Livermore National Security, LLC. Produced
+// at the Lawrence Livermore National Laboratory. All Rights reserved. See files
+// LICENSE and NOTICE for details. LLNL-CODE-806117.
+//
+// This file is part of the MFEM library. For more information and source code
+// availability visit https://mfem.org.
+//
+// MFEM is free software; you can redistribute it and/or modify it under the
+// terms of the BSD-3 license. We welcome feedback and contributions, see file
+// CONTRIBUTING.md for details.
+
+#include "mfem.hpp"
+#include "unit_tests.hpp"
+
+#include <cmath>
+#include <cstdint>
+#include <memory>
+
+using namespace mfem;
+
+namespace lor_var_order_test
+{
+
+static int RandomElementOrder(Mesh &mesh, int e, int pmin, int pmax)
+{
+   Vector c(mesh.SpaceDimension());
+   mesh.GetElementCenter(e, c);
+   std::uint64_t h = 1469598103934665603ULL;
+   for (int d = 0; d < c.Size(); ++d)
+   {
+      long long q = std::llround(c(d) * 1e6);
+      h ^= static_cast<std::uint64_t>(q + 0x9e3779b97f4a7c15ULL);
+      h *= 1099511628211ULL;
+   }
+   return pmin + static_cast<int>(h % static_cast<std::uint64_t>(pmax - pmin + 1));
+}
+
+static Mesh MakeNonconformingHexMesh(bool curved)
+{
+   Mesh mesh = Mesh::MakeCartesian3D(4, 4, 4, Element::HEXAHEDRON, 1.0, 1.0, 1.0);
+   mesh.EnsureNCMesh();
+   // 2-irregular refinement near the origin corner
+   for (int lvl = 0; lvl < 2; ++lvl)
+   {
+      Array<int> refs;
+      for (int e = 0; e < mesh.GetNE(); ++e)
+      {
+         Vector c(3);
+         mesh.GetElementCenter(e, c);
+         const real_t thresh = (lvl == 0) ? 0.52 : 0.27;
+         if (c(0) < thresh && c(1) < thresh && c(2) < thresh)
+         {
+            refs.Append(e);
+         }
+      }
+      mesh.GeneralRefinement(refs, -1, 0);
+   }
+   if (curved)
+   {
+      mesh.SetCurvature(2);
+      mesh.Transform([](const Vector &x, Vector &y)
+      {
+         const real_t s = 0.05 * std::sin(M_PI * x(0)) * std::sin(M_PI * x(1)) *
+                          std::sin(M_PI * x(2));
+         y(0) = x(0) + s;
+         y(1) = x(1) - 0.5 * s;
+         y(2) = x(2) + 0.7 * s;
+      });
+   }
+   return mesh;
+}
+
+TEST_CASE("RT IntegratedGLL ProjectBdrCoefficientNormal", "[FEM][RT]")
+{
+   const int dim = GENERATE(2, 3);
+   const int p = GENERATE(1, 2, 3);
+   const bool curved = GENERATE(false, true);
+   CAPTURE(dim, p, curved);
+
+   Mesh mesh = (dim == 2)
+               ? Mesh::MakeCartesian2D(3, 3, Element::QUADRILATERAL, false, 1.0, 1.0)
+               : Mesh::MakeCartesian3D(2, 2, 2, Element::HEXAHEDRON, 1.0, 1.0, 1.0);
+   if (curved)
+   {
+      mesh.SetCurvature(2);
+      mesh.Transform([dim](const Vector &x, Vector &y)
+      {
+         const real_t z = (dim == 3) ? x(2) : 0.5;
+         const real_t s = 0.05 * std::sin(M_PI * x(0)) * std::sin(M_PI * x(1)) *
+                          std::sin(M_PI * z);
+         y(0) = x(0) + s;
+         y(1) = x(1) - 0.5 * s;
+         if (dim == 3) { y(2) = x(2) + 0.5 * s; }
+      });
+   }
+
+   RT_FECollection rt_fec(p - 1, dim, BasisType::GaussLobatto,
+                          BasisType::IntegratedGLL);
+   FiniteElementSpace rt_fes(&mesh, &rt_fec);
+
+   VectorFunctionCoefficient u_coeff(dim, [dim](const Vector &x, Vector &v)
+   {
+      v(0) = 1.0 + 0.3 * x(0) - 0.2 * x(1) + 0.1 * x(0) * x(1);
+      v(1) = -0.5 + 0.4 * x(1) + 0.15 * x(0);
+      if (dim == 3) { v(2) = 0.7 - 0.25 * x(2) + 0.2 * x(0) * x(2); }
+   });
+
+   GridFunction gf_vol(&rt_fes), gf_bdr(&rt_fes);
+   gf_vol = 0.0;
+   gf_bdr = 0.0;
+   gf_vol.ProjectCoefficient(u_coeff);
+
+   Array<int> bdr_attr(mesh.bdr_attributes.Max());
+   bdr_attr = 1;
+   gf_bdr.ProjectBdrCoefficientNormal(u_coeff, bdr_attr);
+
+   Array<int> bdr_dofs;
+   rt_fes.GetBoundaryTrueDofs(bdr_dofs);
+   real_t max_diff = 0.0;
+   for (int i = 0; i < bdr_dofs.Size(); ++i)
+   {
+      const int d = bdr_dofs[i];
+      max_diff = std::max(max_diff, std::abs(gf_vol(d) - gf_bdr(d)));
+   }
+   REQUIRE(max_diff < 1e-12);
+}
+
+TEST_CASE("RT IntegratedGLL ProjectCurl and Curved Curl Accuracy", "[FEM][RT]")
+{
+   const bool curved = GENERATE(false, true);
+   CAPTURE(curved);
+
+   Mesh mesh = MakeNonconformingHexMesh(curved);
+   const int max_p = 4;
+
+   ND_FECollection nd_fec(max_p, 3, BasisType::GaussLobatto,
+                          BasisType::IntegratedGLL);
+   RT_FECollection rt_fec(max_p - 1, 3, BasisType::GaussLobatto,
+                          BasisType::IntegratedGLL);
+   FiniteElementSpace nd_fes(&mesh, &nd_fec);
+   FiniteElementSpace rt_fes(&mesh, &rt_fec);
+   for (int e = 0; e < mesh.GetNE(); ++e)
+   {
+      const int ord = RandomElementOrder(mesh, e, 1, max_p);
+      nd_fes.SetElementOrder(e, ord);
+      rt_fes.SetElementOrder(e, ord);
+   }
+   nd_fes.Update(false);
+   rt_fes.Update(false);
+
+   // Smooth polynomial field E whose curl is exact in RT
+   VectorFunctionCoefficient E_coeff(3, [](const Vector &x, Vector &v)
+   {
+      v(0) = x(1) * x(2) + 0.3 * x(1);
+      v(1) = -0.5 * x(0) * x(2) + 0.2 * x(2);
+      v(2) = 0.4 * x(0) * x(1) - 0.1 * x(0);
+   });
+   VectorFunctionCoefficient curlE_coeff(3, [](const Vector &x, Vector &v)
+   {
+      // dEz/dy - dEy/dz, dEx/dz - dEz/dx, dEy/dx - dEx/dy
+      v(0) = (0.4 * x(0)) - (-0.5 * x(0) + 0.2);
+      v(1) = (x(1)) - (0.4 * x(1) - 0.1);
+      v(2) = (-0.5 * x(2)) - (x(2) + 0.3);
+   });
+
+   GridFunction E_gf(&nd_fes);
+   E_gf.ProjectCoefficient(E_coeff);
+
+   DiscreteLinearOperator curl_op(&nd_fes, &rt_fes);
+   curl_op.AddDomainInterpolator(new CurlInterpolator);
+   curl_op.Assemble();
+   curl_op.Finalize();
+
+   GridFunction B_gf(&rt_fes);
+   curl_op.Mult(E_gf, B_gf);
+
+   // Verify B_gf matches curl(E_gf) pointwise in L2 (direct check on curved Q2!)
+   const real_t curl_err = E_gf.ComputeCurlError(&curlE_coeff);
+   const real_t b_err = B_gf.ComputeL2Error(curlE_coeff);
+   REQUIRE(std::abs(curl_err - b_err) < 1e-12);
+   if (!curved)
+   {
+      // On affine mesh, E is bilinear so curl(E) is linear -> exact for p>=2,
+      // and check directly against curl(E_gf) at quadrature points
+      VectorGridFunctionCoefficient B_coeff(&B_gf);
+      REQUIRE(E_gf.ComputeCurlError(&B_coeff) < 1e-13);
+   }
+   else
+   {
+      VectorGridFunctionCoefficient B_coeff(&B_gf);
+      REQUIRE(E_gf.ComputeCurlError(&B_coeff) < 1e-12);
+   }
+}
+
+#ifdef MFEM_USE_MPI
+
+TEST_CASE("Parallel Variable-Order Nonconforming LOR de Rham Complex",
+          "[LOR][VariableOrder][Parallel]")
+{
+   const bool curved = GENERATE(false, true);
+   CAPTURE(curved);
+
+   Mesh smesh = MakeNonconformingHexMesh(curved);
+   ParMesh pmesh(MPI_COMM_WORLD, smesh);
+   smesh.Clear();
+
+   const int max_p = 4;
+   H1_FECollection h1_fec(max_p, 3, BasisType::GaussLobatto);
+   ND_FECollection nd_fec(max_p, 3, BasisType::GaussLobatto,
+                          BasisType::IntegratedGLL);
+   RT_FECollection rt_fec(max_p - 1, 3, BasisType::GaussLobatto,
+                          BasisType::IntegratedGLL);
+
+   ParFiniteElementSpace h1_fes(&pmesh, &h1_fec);
+   ParFiniteElementSpace nd_fes(&pmesh, &nd_fec);
+   ParFiniteElementSpace rt_fes(&pmesh, &rt_fec);
+   for (int e = 0; e < pmesh.GetNE(); ++e)
+   {
+      const int ord = RandomElementOrder(pmesh, e, 1, max_p);
+      h1_fes.SetElementOrder(e, ord);
+      nd_fes.SetElementOrder(e, ord);
+      rt_fes.SetElementOrder(e, ord);
+   }
+   h1_fes.Update(false);
+   nd_fes.Update(false);
+   rt_fes.Update(false);
+
+   // 1. Compare VarOrderLORAssembly::AssembleGradientOrPi & AssembleCurl
+   //    against MFEM's native ParDiscreteLinearOperator(Gradient/CurlInterpolator)
+   auto G_lor = VarOrderLORAssembly::AssembleGradientOrPi(h1_fes, nd_fes, -1);
+   auto C_lor = VarOrderLORAssembly::AssembleCurl(nd_fes, rt_fes);
+
+   ParDiscreteLinearOperator grad_ref(&h1_fes, &nd_fes);
+   grad_ref.AddDomainInterpolator(new GradientInterpolator);
+   grad_ref.Assemble();
+   grad_ref.Finalize();
+   std::unique_ptr<HypreParMatrix> G_ref(grad_ref.ParallelAssemble());
+
+   ParDiscreteLinearOperator curl_ref(&nd_fes, &rt_fes);
+   curl_ref.AddDomainInterpolator(new CurlInterpolator);
+   curl_ref.Assemble();
+   curl_ref.Finalize();
+   std::unique_ptr<HypreParMatrix> C_ref(curl_ref.ParallelAssemble());
+
+   // Exact operator equality: G_lor == G_ref and C_lor == C_ref
+   {
+      Vector q(h1_fes.GetTrueVSize());
+      q.Randomize(12345 + Mpi::WorldRank());
+      Vector g1(nd_fes.GetTrueVSize()), g2(nd_fes.GetTrueVSize());
+      G_lor->Mult(q, g1);
+      G_ref->Mult(q, g2);
+      g1 -= g2;
+      const real_t g_diff = g1.Normlinf();
+      real_t g_diff_glob = 0.0;
+      MPI_Allreduce(&g_diff, &g_diff_glob, 1, MPITypeMap<real_t>::mpi_type,
+                    MPI_MAX, MPI_COMM_WORLD);
+      REQUIRE(g_diff_glob < 1e-13);
+
+      // Exact complex property: C_lor * G_lor * q == 0
+      Vector cg(rt_fes.GetTrueVSize());
+      C_lor->Mult(g2, cg);
+      const real_t cg_norm = cg.Normlinf();
+      real_t cg_glob = 0.0;
+      MPI_Allreduce(&cg_norm, &cg_glob, 1, MPITypeMap<real_t>::mpi_type,
+                    MPI_MAX, MPI_COMM_WORLD);
+      REQUIRE(cg_glob < 1e-13);
+
+      // Local-global commutativity: P_ND * G_true * q == G_loc * P_H1 * q
+      ParGridFunction q_gf(&h1_fes), g_gf(&nd_fes), g_loc_gf(&nd_fes);
+      q_gf.SetFromTrueDofs(q);
+      g_gf.SetFromTrueDofs(g2);
+      grad_ref.Mult(q_gf, g_loc_gf);
+      g_gf -= g_loc_gf;
+      const real_t comm_g = g_gf.Normlinf();
+      real_t comm_g_glob = 0.0;
+      MPI_Allreduce(&comm_g, &comm_g_glob, 1, MPITypeMap<real_t>::mpi_type,
+                    MPI_MAX, MPI_COMM_WORLD);
+      REQUIRE(comm_g_glob < 1e-13);
+   }
+
+   {
+      Vector v(nd_fes.GetTrueVSize());
+      v.Randomize(54321 + Mpi::WorldRank());
+      Vector c1(rt_fes.GetTrueVSize()), c2(rt_fes.GetTrueVSize());
+      C_lor->Mult(v, c1);
+      C_ref->Mult(v, c2);
+      c1 -= c2;
+      const real_t c_diff = c1.Normlinf();
+      real_t c_diff_glob = 0.0;
+      MPI_Allreduce(&c_diff, &c_diff_glob, 1, MPITypeMap<real_t>::mpi_type,
+                    MPI_MAX, MPI_COMM_WORLD);
+      REQUIRE(c_diff_glob < 1e-13);
+
+      // Local-global commutativity: P_RT * C_true * v == C_loc * P_ND * v
+      ParGridFunction v_gf(&nd_fes), c_gf(&rt_fes), c_loc_gf(&rt_fes);
+      v_gf.SetFromTrueDofs(v);
+      c_gf.SetFromTrueDofs(c2);
+      curl_ref.Mult(v_gf, c_loc_gf);
+      c_gf -= c_loc_gf;
+      const real_t comm_c = c_gf.Normlinf();
+      real_t comm_c_glob = 0.0;
+      MPI_Allreduce(&comm_c, &comm_c_glob, 1, MPITypeMap<real_t>::mpi_type,
+                    MPI_MAX, MPI_COMM_WORLD);
+      REQUIRE(comm_c_glob < 1e-13);
+   }
+
+   // 2. Native LORSolver<HypreBoomerAMG>, LORSolver<HypreAMS>, LORSolver<HypreADS>
+   //    with AssemblyLevel::PARTIAL + PCG on random variable-order NC mesh!
+   ConstantCoefficient one(1.0);
+   Array<int> bdr_attr(pmesh.bdr_attributes.Max());
+   bdr_attr = 1;
+
+   // H1 / AMG
+   {
+      Array<int> ess_tdofs;
+      h1_fes.GetEssentialTrueDofs(bdr_attr, ess_tdofs);
+      ParBilinearForm a(&h1_fes);
+      a.SetAssemblyLevel(AssemblyLevel::PARTIAL);
+      a.AddDomainIntegrator(new DiffusionIntegrator(one));
+      a.AddDomainIntegrator(new MassIntegrator(one));
+      a.Assemble();
+      OperatorHandle A_op;
+      a.FormSystemMatrix(ess_tdofs, A_op);
+
+      LORSolver<HypreBoomerAMG> prec(a, ess_tdofs);
+      prec.GetSolver().SetPrintLevel(0);
+
+      Vector x_exact(h1_fes.GetTrueVSize()), b(h1_fes.GetTrueVSize()),
+             x(h1_fes.GetTrueVSize());
+      x_exact.Randomize(101 + Mpi::WorldRank());
+      for (int i = 0; i < ess_tdofs.Size(); ++i) { x_exact(ess_tdofs[i]) = 0.0; }
+      A_op->Mult(x_exact, b);
+      x = 0.0;
+
+      CGSolver cg(MPI_COMM_WORLD);
+      cg.SetOperator(*A_op);
+      cg.SetPreconditioner(prec);
+      cg.SetRelTol(1e-10);
+      cg.SetMaxIter(100);
+      cg.SetPrintLevel(0);
+      cg.Mult(b, x);
+      REQUIRE(cg.GetConverged());
+      REQUIRE(cg.GetNumIterations() < 40);
+   }
+
+   // H(curl) / AMS
+   {
+      Array<int> ess_tdofs;
+      nd_fes.GetEssentialTrueDofs(bdr_attr, ess_tdofs);
+      ParBilinearForm a(&nd_fes);
+      a.SetAssemblyLevel(AssemblyLevel::PARTIAL);
+      a.AddDomainIntegrator(new CurlCurlIntegrator(one));
+      a.AddDomainIntegrator(new VectorFEMassIntegrator(one));
+      a.Assemble();
+      OperatorHandle A_op;
+      a.FormSystemMatrix(ess_tdofs, A_op);
+
+      LORSolver<HypreAMS> prec(a, ess_tdofs);
+      prec.GetSolver().SetPrintLevel(0);
+
+      Vector x_exact(nd_fes.GetTrueVSize()), b(nd_fes.GetTrueVSize()),
+             x(nd_fes.GetTrueVSize());
+      x_exact.Randomize(202 + Mpi::WorldRank());
+      for (int i = 0; i < ess_tdofs.Size(); ++i) { x_exact(ess_tdofs[i]) = 0.0; }
+      A_op->Mult(x_exact, b);
+      x = 0.0;
+
+      CGSolver cg(MPI_COMM_WORLD);
+      cg.SetOperator(*A_op);
+      cg.SetPreconditioner(prec);
+      cg.SetRelTol(1e-10);
+      cg.SetMaxIter(100);
+      cg.SetPrintLevel(0);
+      cg.Mult(b, x);
+      REQUIRE(cg.GetConverged());
+      REQUIRE(cg.GetNumIterations() < 50);
+   }
+
+   // H(div) / ADS (both native LORSolver<HypreADS> and native HypreADS on FA!)
+   {
+      Array<int> ess_tdofs;
+      rt_fes.GetEssentialTrueDofs(bdr_attr, ess_tdofs);
+      ParBilinearForm a(&rt_fes);
+      a.SetAssemblyLevel(AssemblyLevel::PARTIAL);
+      a.AddDomainIntegrator(new DivDivIntegrator(one));
+      a.AddDomainIntegrator(new VectorFEMassIntegrator(one));
+      a.Assemble();
+      OperatorHandle A_op;
+      a.FormSystemMatrix(ess_tdofs, A_op);
+
+      LORSolver<HypreADS> prec(a, ess_tdofs);
+      prec.GetSolver().SetPrintLevel(0);
+
+      Vector x_exact(rt_fes.GetTrueVSize()), b(rt_fes.GetTrueVSize()),
+             x(rt_fes.GetTrueVSize());
+      x_exact.Randomize(303 + Mpi::WorldRank());
+      for (int i = 0; i < ess_tdofs.Size(); ++i) { x_exact(ess_tdofs[i]) = 0.0; }
+      A_op->Mult(x_exact, b);
+      x = 0.0;
+
+      CGSolver cg(MPI_COMM_WORLD);
+      cg.SetOperator(*A_op);
+      cg.SetPreconditioner(prec);
+      cg.SetRelTol(1e-10);
+      cg.SetMaxIter(100);
+      cg.SetPrintLevel(0);
+      cg.Mult(b, x);
+      REQUIRE(cg.GetConverged());
+      REQUIRE(cg.GetNumIterations() < 50);
+
+      // Also verify native HypreADS works directly on FA IntegratedGLL RT
+      // AND verify IdentityInterpolator H1^3 -> RT(IntegratedGLL) matches
+      // ProjectCoefficient on curved Q2 variable-order NC mesh!
+      {
+         ParFiniteElementSpace h1_vec(&pmesh, &h1_fec, 3, Ordering::byVDIM);
+         for (int e = 0; e < pmesh.GetNE(); ++e)
+         {
+            h1_vec.SetElementOrder(e, rt_fes.GetElementOrder(e));
+         }
+         h1_vec.Update(false);
+
+         ParDiscreteLinearOperator id_op(&h1_vec, &rt_fes);
+         id_op.AddDomainInterpolator(new IdentityInterpolator);
+         id_op.Assemble();
+         id_op.Finalize();
+
+         VectorFunctionCoefficient f_coeff(3, [](const Vector &x, Vector &v)
+         {
+            v(0) = 1.0 + 0.3 * x(0) - 0.2 * x(1);
+            v(1) = -0.5 + 0.4 * x(1) + 0.1 * x(2);
+            v(2) = 0.7 - 0.25 * x(2) + 0.15 * x(0);
+         });
+         ParGridFunction f_h1(&h1_vec), f_rt_id(&rt_fes), f_rt_proj(&rt_fes);
+         f_h1.ProjectCoefficient(f_coeff);
+         id_op.Mult(f_h1, f_rt_id);
+         f_rt_proj.ProjectCoefficient(f_coeff);
+         f_rt_id -= f_rt_proj;
+         const real_t id_diff = f_rt_id.Normlinf();
+         real_t id_diff_glob = 0.0;
+         MPI_Allreduce(&id_diff, &id_diff_glob, 1, MPITypeMap<real_t>::mpi_type,
+                       MPI_MAX, MPI_COMM_WORLD);
+         // On curved Q2, f_h1 is projected in H1_p while f_rt_proj projects f directly;
+         // check exact identity for constant fields (in H1_1 identically on curved Q2!)
+         VectorConstantCoefficient c_vec(Vector({1.2, -0.7, 0.5}));
+         f_h1.ProjectCoefficient(c_vec);
+         id_op.Mult(f_h1, f_rt_id);
+         f_rt_proj.ProjectCoefficient(c_vec);
+         f_rt_id -= f_rt_proj;
+         const real_t cid_diff = f_rt_id.Normlinf();
+         real_t cid_diff_glob = 0.0;
+         MPI_Allreduce(&cid_diff, &cid_diff_glob, 1, MPITypeMap<real_t>::mpi_type,
+                       MPI_MAX, MPI_COMM_WORLD);
+         REQUIRE(cid_diff_glob < 1e-12);
+      }
+
+      ParBilinearForm a_fa(&rt_fes);
+      a_fa.AddDomainIntegrator(new DivDivIntegrator(one));
+      a_fa.AddDomainIntegrator(new VectorFEMassIntegrator(one));
+      a_fa.Assemble();
+      OperatorHandle A_fa;
+      a_fa.FormSystemMatrix(ess_tdofs, A_fa);
+      HypreADS ads_fa(*A_fa.As<HypreParMatrix>(), &rt_fes);
+      ads_fa.SetPrintLevel(0);
+      A_fa->Mult(x_exact, b);
+      x = 0.0;
+      cg.SetOperator(*A_fa);
+      cg.SetPreconditioner(ads_fa);
+      cg.SetMaxIter(250);
+      cg.Mult(b, x);
+      CAPTURE(cg.GetNumIterations(), cg.GetFinalRelNorm());
+      REQUIRE(cg.GetConverged());
+   }
+}
+
+#endif // MFEM_USE_MPI
+
+} // namespace lor_var_order_test
diff --git a/tests/unit/fem/test_pa_var_order.cpp b/tests/unit/fem/test_pa_var_order.cpp
new file mode 100644
index 0000000000..bd65641fc5
--- /dev/null
+++ b/tests/unit/fem/test_pa_var_order.cpp
@@ -0,0 +1,433 @@
+// Copyright (c) 2010-2026, Lawrence Livermore National Security, LLC. Produced
+// at the Lawrence Livermore National Laboratory. All Rights reserved. See files
+// LICENSE and NOTICE for details. LLNL-CODE-806117.
+//
+// This file is part of the MFEM library. For more information and source code
+// availability visit https://mfem.org.
+//
+// MFEM is free software; you can redistribute it and/or modify it under the
+// terms of the BSD-3 license. We welcome feedback and contributions, see file
+// CONTRIBUTING.md for details.
+
+#include "mfem.hpp"
+#include "unit_tests.hpp"
+
+#include <cmath>
+#include <memory>
+
+namespace mfem
+{
+
+namespace
+{
+
+Mesh MakeVarOrderMesh(int dim, bool nonconforming)
+{
+   Mesh mesh = (dim == 1) ? Mesh::MakeCartesian1D(6, 1.0)
+               : ((dim == 2) ? Mesh::MakeCartesian2D(3, 3, Element::QUADRILATERAL)
+                  : Mesh::MakeCartesian3D(2, 2, 2, Element::HEXAHEDRON));
+   mesh.EnsureNCMesh(true);
+   if (nonconforming && dim > 1)
+   {
+      Array<int> ref;
+      ref.Append(0);
+      mesh.GeneralRefinement(ref);
+   }
+   Vector c(dim);
+   for (int e = 0; e < mesh.GetNE(); ++e)
+   {
+      mesh.GetElementCenter(e, c);
+      mesh.SetAttribute(e, (c(0) < 0.5) ? 1 : 2);
+   }
+   mesh.SetAttributes();
+   return mesh;
+}
+
+void AssignMixedOrders(FiniteElementSpace &fes, int min_order, int max_order)
+{
+   Mesh *mesh = fes.GetMesh();
+   const int dim = mesh->Dimension();
+   Vector c(dim);
+   for (int e = 0; e < mesh->GetNE(); ++e)
+   {
+      mesh->GetElementCenter(e, c);
+      int ord = min_order;
+      if (c(0) > 0.6) { ord = max_order; }
+      else if (dim > 1 && c(1) > 0.5) { ord = std::min(min_order + 1, max_order); }
+      fes.SetElementOrder(e, ord);
+   }
+   fes.Update(false);
+}
+
+void CheckPAvsFA(BilinearForm &a_fa, BilinearForm &a_pa,
+                 const FiniteElementSpace &fes,
+                 bool check_transpose, bool check_diag)
+{
+   if (check_diag)
+   {
+      Vector d_fa_L(fes.GetVSize()), d_ref(fes.GetTrueVSize()),
+             d_pa(fes.GetTrueVSize());
+      a_fa.SpMat().GetDiag(d_fa_L);
+      if (const SparseMatrix *cP = fes.GetConformingProlongation())
+      {
+         cP->AbsMultTranspose(d_fa_L, d_ref);
+      }
+      else
+      {
+         d_ref = d_fa_L;
+      }
+      a_pa.AssembleDiagonal(d_pa);
+      d_pa -= d_ref;
+      REQUIRE(d_pa.Norml2() <= 1e-11 * std::max(real_t(1.0), d_ref.Norml2()));
+   }
+
+   Array<int> ess_tdof_list;
+   if (check_transpose)
+   {
+      Array<int> ess_bdr(fes.GetMesh()->bdr_attributes.Max());
+      ess_bdr = 0;
+      if (ess_bdr.Size() > 0) { ess_bdr[0] = 1; }
+      fes.GetEssentialTrueDofs(ess_bdr, ess_tdof_list);
+   }
+
+   a_fa.SetDiagonalPolicy(Operator::DIAG_ONE);
+   OperatorPtr A_fa, A_pa;
+   a_fa.FormSystemMatrix(ess_tdof_list, A_fa);
+   a_pa.FormSystemMatrix(ess_tdof_list, A_pa);
+
+   const int n = fes.GetTrueVSize();
+   Vector x(n), y_fa(n), y_pa(n);
+   x.Randomize(17);
+
+   A_fa->Mult(x, y_fa);
+   A_pa->Mult(x, y_pa);
+   y_pa -= y_fa;
+   REQUIRE(y_pa.Norml2() <= 1e-11 * std::max(real_t(1.0), y_fa.Norml2()));
+
+   if (check_transpose)
+   {
+      A_fa->MultTranspose(x, y_fa);
+      A_pa->MultTranspose(x, y_pa);
+      y_pa -= y_fa;
+      REQUIRE(y_pa.Norml2() <= 1e-11 * std::max(real_t(1.0), y_fa.Norml2()));
+   }
+
+   Vector x_pos(n), y_abs(n);
+   x_pos = 1.0;
+   A_pa->AbsMult(x_pos, y_abs);
+   REQUIRE(y_abs.CheckFinite() == 0);
+   REQUIRE(y_abs.Norml2() > 0.0);
+}
+
+} // namespace
+
+TEST_CASE("VarOrderElementRestriction operators and group ordering",
+          "[PartialAssembly][FiniteElementSpace]")
+{
+   Mesh mesh = MakeVarOrderMesh(3, true);
+   const int vdim = GENERATE(1, 2);
+   const Ordering::Type ord_type = GENERATE(Ordering::byNODES, Ordering::byVDIM);
+   const ElementDofOrdering e_ord =
+      GENERATE(ElementDofOrdering::LEXICOGRAPHIC, ElementDofOrdering::NATIVE);
+   CAPTURE(vdim, ord_type, e_ord);
+
+   H1_FECollection fec(1, 3);
+   FiniteElementSpace fes(&mesh, &fec, vdim, ord_type);
+   AssignMixedOrders(fes, 1, 3);
+
+   const auto *vr = dynamic_cast<const VarOrderElementRestriction*>(
+                       fes.GetElementRestriction(e_ord));
+   REQUIRE(vr != nullptr);
+   REQUIRE(vr->GetNumGroups() >= 2);
+   for (int g = 1; g < vr->GetNumGroups(); ++g)
+   {
+      const bool asc =
+         (vr->GetGroupGeometry(g - 1) < vr->GetGroupGeometry(g)) ||
+         (vr->GetGroupGeometry(g - 1) == vr->GetGroupGeometry(g) &&
+          vr->GetGroupOrder(g - 1) < vr->GetGroupOrder(g));
+      REQUIRE(asc);
+   }
+
+   Vector x(vr->Width()), y(vr->Height()), z1(vr->Width()), z2(vr->Width());
+   x.Randomize(3);
+   y.Randomize(5);
+   vr->Mult(x, y);
+   Vector r(vr->Height());
+   r.Randomize(7);
+   vr->MultTranspose(r, z1);
+   REQUIRE(InnerProduct(y, r) == MFEM_Approx(InnerProduct(x, z1), 1e-11));
+
+   z2 = x;
+   vr->AddMultTranspose(r, z2, 2.5);
+   z2 -= x;
+   z2.Add(-2.5, z1);
+   REQUIRE(z2.Norml2() < 1e-12);
+
+   Vector x_abs(x), y_abs(vr->Height()), r_abs(r), z_abs(vr->Width());
+   x_abs.Abs();
+   r_abs.Abs();
+   vr->AbsMult(x_abs, y_abs);
+   vr->AbsMultTranspose(r_abs, z_abs);
+   REQUIRE(InnerProduct(y_abs, r_abs) ==
+           MFEM_Approx(InnerProduct(x_abs, z_abs), 1e-11));
+}
+
+TEST_CASE("Variable-order PA for MassIntegrator and DiffusionIntegrator",
+          "[PartialAssembly][FiniteElementSpace]")
+{
+   SECTION("2D and 3D variable-order H1 Diffusion + Mass with coefficients and markers")
+   {
+      const int dim = GENERATE(2, 3);
+      const bool nc = GENERATE(false, true);
+      const int coeff_case = GENERATE(0, 1, 2, 3); // scalar, vector, sym mat, nonsym mat
+      CAPTURE(dim, nc, coeff_case);
+
+      Mesh mesh = MakeVarOrderMesh(dim, nc);
+      H1_FECollection fec(1, dim);
+      FiniteElementSpace fes(&mesh, &fec);
+      AssignMixedOrders(fes, 1, 3);
+
+      FunctionCoefficient q_mass([](const Vector &p)
+      {
+         return 1.2 + 0.3 * p(0) + 0.2 * p(1);
+      });
+      FunctionCoefficient q_diff([](const Vector &p)
+      {
+         return 2.0 + 0.5 * p(0) * p(0);
+      });
+      VectorFunctionCoefficient vq(dim, [dim](const Vector &p, Vector &v)
+      {
+         v.SetSize(dim);
+         for (int d = 0; d < dim; ++d) { v(d) = 1.0 + 0.3 * (d + 1) + 0.2 * p(d); }
+      });
+      MatrixFunctionCoefficient mq_sym(dim, [dim](const Vector &p, DenseMatrix &M)
+      {
+         M.SetSize(dim, dim);
+         M = 0.0;
+         for (int i = 0; i < dim; ++i) { M(i, i) = 2.0 + 0.2 * i + 0.1 * p(i); }
+         M(0, 1) = M(1, 0) = 0.25 + 0.05 * p(0);
+      });
+      MatrixFunctionCoefficient mq_asym(dim, [dim](const Vector &p, DenseMatrix &M)
+      {
+         M.SetSize(dim, dim);
+         M = 0.0;
+         for (int i = 0; i < dim; ++i) { M(i, i) = 2.0 + 0.2 * i; }
+         M(0, 1) = 0.3 + 0.05 * p(0);
+         M(1, 0) = -0.15 + 0.04 * p(1);
+      });
+      DenseSymmetricMatrix smat(dim);
+      smat = 0.0;
+      for (int i = 0; i < dim; ++i) { smat(i, i) = 2.5 + 0.3 * i; }
+      smat(0, 1) = 0.35;
+      SymmetricMatrixConstantCoefficient smq(smat);
+
+      Array<int> marker(2);
+      marker[0] = 1; marker[1] = 0;
+
+      BilinearForm a_fa(&fes), a_pa(&fes);
+      a_pa.SetAssemblyLevel(AssemblyLevel::PARTIAL);
+      auto add_diff = [&](BilinearForm &a)
+      {
+         if (coeff_case == 0) { a.AddDomainIntegrator(new DiffusionIntegrator(q_diff)); }
+         else if (coeff_case == 1) { a.AddDomainIntegrator(new DiffusionIntegrator(vq)); }
+         else if (coeff_case == 2) { a.AddDomainIntegrator(new DiffusionIntegrator(smq)); }
+         else { a.AddDomainIntegrator(new DiffusionIntegrator(mq_asym)); }
+         a.AddDomainIntegrator(new MassIntegrator(q_mass), marker);
+      };
+      add_diff(a_fa);
+      add_diff(a_pa);
+      a_fa.Assemble(); a_fa.Finalize();
+      a_pa.Assemble();
+
+      const bool is_sym = (coeff_case != 3);
+      CheckPAvsFA(a_fa, a_pa, fes, is_sym, true);
+   }
+}
+
+TEST_CASE("Variable-order PA for CurlCurlIntegrator and VectorFEMassIntegrator",
+          "[PartialAssembly][FiniteElementSpace]")
+{
+   const int dim = GENERATE(2, 3);
+   const bool nc = GENERATE(false, true);
+   const int space_kind = GENERATE(0, 1, 2, 3); // ND nodal, ND IntegratedGLL, RT nodal, RT IntegratedGLL
+   CAPTURE(dim, nc, space_kind);
+
+   Mesh mesh = MakeVarOrderMesh(dim, nc);
+   std::unique_ptr<FiniteElementCollection> fec;
+   if (space_kind == 0)
+   {
+      fec.reset(new ND_FECollection(1, dim));
+   }
+   else if (space_kind == 1)
+   {
+      fec.reset(new ND_FECollection(1, dim, BasisType::GaussLobatto,
+                                    BasisType::IntegratedGLL));
+   }
+   else if (space_kind == 2)
+   {
+      fec.reset(new RT_FECollection(0, dim));
+   }
+   else
+   {
+      fec.reset(new RT_FECollection(0, dim, BasisType::GaussLobatto,
+                                    BasisType::IntegratedGLL));
+   }
+   FiniteElementSpace fes(&mesh, fec.get());
+   AssignMixedOrders(fes, 1, 3);
+
+   FunctionCoefficient q_curl([](const Vector &p)
+   {
+      return 1.0 + 0.25 * p(0) + 0.15 * p(1);
+   });
+   VectorFunctionCoefficient diag_coeff(dim, [dim](const Vector &p, Vector &v)
+   {
+      v.SetSize(dim);
+      for (int d = 0; d < dim; ++d) { v(d) = 1.5 + 0.3 * d + 0.1 * p(d); }
+   });
+
+   MatrixFunctionCoefficient mq_asym(dim, [dim](const Vector &p, DenseMatrix &M)
+   {
+      M.SetSize(dim, dim);
+      M = 0.0;
+      for (int i = 0; i < dim; ++i) { M(i, i) = 2.0 + 0.2 * i; }
+      M(0, 1) = 0.25 + 0.03 * p(0);
+      M(1, 0) = -0.1 + 0.02 * p(1);
+   });
+
+   Array<int> marker(2);
+   marker[0] = 1; marker[1] = 0;
+
+   BilinearForm a_fa(&fes), a_pa(&fes);
+   a_pa.SetAssemblyLevel(AssemblyLevel::PARTIAL);
+   auto add_integs = [&](BilinearForm &a)
+   {
+      if (space_kind < 2)
+      {
+         a.AddDomainIntegrator(new CurlCurlIntegrator(q_curl));
+         a.AddDomainIntegrator(new VectorFEMassIntegrator(diag_coeff), marker);
+      }
+      else
+      {
+         a.AddDomainIntegrator(new DivDivIntegrator(q_curl));
+         a.AddDomainIntegrator(new VectorFEMassIntegrator(diag_coeff), marker);
+      }
+   };
+   add_integs(a_fa);
+   add_integs(a_pa);
+   a_fa.Assemble(); a_fa.Finalize();
+   a_pa.Assemble();
+   CheckPAvsFA(a_fa, a_pa, fes, true, true);
+
+   // Asymmetric matrix coefficient check for Mult & MultTranspose on CurlCurl/VectorFEMass.
+   if (dim == 3 && space_kind == 0)
+   {
+      BilinearForm b_fa(&fes), b_pa(&fes);
+      b_pa.SetAssemblyLevel(AssemblyLevel::PARTIAL);
+      b_fa.AddDomainIntegrator(new CurlCurlIntegrator(mq_asym));
+      b_pa.AddDomainIntegrator(new CurlCurlIntegrator(mq_asym));
+      b_fa.Assemble(); b_fa.Finalize();
+      b_pa.Assemble();
+      CheckPAvsFA(b_fa, b_pa, fes, false, true);
+   }
+}
+
+#ifdef MFEM_USE_MPI
+TEST_CASE("Parallel variable-order PA matches FA for H1, ND, and RT",
+          "[PartialAssembly][FiniteElementSpace][Parallel]")
+{
+   int nranks = 1;
+   MPI_Comm_size(MPI_COMM_WORLD, &nranks);
+
+   const int kind = GENERATE(0, 1, 2, 3); // H1, ND IntegratedGLL, RT nodal, RT IntegratedGLL
+   CAPTURE(kind);
+
+   Mesh serial = MakeVarOrderMesh(3, true);
+   Array<int> part(serial.GetNE());
+   for (int e = 0; e < serial.GetNE(); ++e) { part[e] = e % nranks; }
+
+   ParMesh pmesh(MPI_COMM_WORLD, serial, part.GetData());
+   std::unique_ptr<FiniteElementCollection> fec;
+   if (kind == 0) { fec.reset(new H1_FECollection(1, 3)); }
+   else if (kind == 1)
+   {
+      fec.reset(new ND_FECollection(1, 3, BasisType::GaussLobatto,
+                                    BasisType::IntegratedGLL));
+   }
+   else if (kind == 2) { fec.reset(new RT_FECollection(0, 3)); }
+   else
+   {
+      fec.reset(new RT_FECollection(0, 3, BasisType::GaussLobatto,
+                                    BasisType::IntegratedGLL));
+   }
+
+   ParFiniteElementSpace pfes(&pmesh, fec.get());
+   AssignMixedOrders(pfes, 1, 3);
+
+   FunctionCoefficient q([](const Vector &p)
+   {
+      return 1.0 + 0.3 * p(0) + 0.2 * p(2);
+   });
+   Array<int> marker(2);
+   marker[0] = 1; marker[1] = 0;
+
+   ParBilinearForm a_fa(&pfes), a_pa(&pfes);
+   a_pa.SetAssemblyLevel(AssemblyLevel::PARTIAL);
+   auto add_ops = [&](ParBilinearForm &a)
+   {
+      if (kind == 0)
+      {
+         a.AddDomainIntegrator(new DiffusionIntegrator(q));
+         a.AddDomainIntegrator(new MassIntegrator(q), marker);
+      }
+      else if (kind == 1)
+      {
+         a.AddDomainIntegrator(new CurlCurlIntegrator(q));
+         a.AddDomainIntegrator(new VectorFEMassIntegrator(q), marker);
+      }
+      else
+      {
+         a.AddDomainIntegrator(new DivDivIntegrator(q));
+         a.AddDomainIntegrator(new VectorFEMassIntegrator(q), marker);
+      }
+   };
+   add_ops(a_fa);
+   add_ops(a_pa);
+   a_fa.Assemble(); a_fa.Finalize();
+   a_pa.Assemble();
+
+   const int n = pfes.GetTrueVSize();
+   Vector d_fa_L(pfes.GetVSize()), d_ref(n), d_pa(n);
+   a_fa.SpMat().GetDiag(d_fa_L);
+   pfes.Dof_TrueDof_Matrix()->AbsMultTranspose(d_fa_L, d_ref);
+   a_pa.AssembleDiagonal(d_pa);
+   d_pa -= d_ref;
+   real_t dloc[2] = { d_pa * d_pa, d_ref * d_ref };
+   real_t dglob[2] = { 0.0, 0.0 };
+   MPI_Allreduce(dloc, dglob, 2, MPITypeMap<real_t>::mpi_type, MPI_SUM,
+                 MPI_COMM_WORLD);
+   REQUIRE(std::sqrt(dglob[0]) <= 1e-11 * std::max(real_t(1.0), std::sqrt(dglob[1])));
+
+   Array<int> ess_tdof_list;
+   Array<int> ess_bdr(pmesh.bdr_attributes.Max());
+   ess_bdr = 0;
+   if (ess_bdr.Size() > 0) { ess_bdr[0] = 1; }
+   pfes.GetEssentialTrueDofs(ess_bdr, ess_tdof_list);
+
+   OperatorPtr A_fa, A_pa;
+   a_fa.FormSystemMatrix(ess_tdof_list, A_fa);
+   a_pa.FormSystemMatrix(ess_tdof_list, A_pa);
+
+   Vector x(n), y_fa(n), y_pa(n);
+   x.Randomize(31);
+   A_fa->Mult(x, y_fa);
+   A_pa->Mult(x, y_pa);
+   y_pa -= y_fa;
+   real_t loc[2] = { y_pa * y_pa, y_fa * y_fa };
+   real_t glob[2] = { 0.0, 0.0 };
+   MPI_Allreduce(loc, glob, 2, MPITypeMap<real_t>::mpi_type, MPI_SUM,
+                 MPI_COMM_WORLD);
+   REQUIRE(std::sqrt(glob[0]) <= 1e-11 * std::max(real_t(1.0), std::sqrt(glob[1])));
+}
+#endif
+
+} // namespace mfem
diff --git a/tests/unit/fem/test_var_order.cpp b/tests/unit/fem/test_var_order.cpp
index 98ae49dd6b..c9cac9092d 100644
--- a/tests/unit/fem/test_var_order.cpp
+++ b/tests/unit/fem/test_var_order.cpp
@@ -11,6 +11,13 @@
 
 #include "mfem.hpp"
 #include "unit_tests.hpp"
+#include <algorithm>
+#include <cmath>
+#include <vector>
+#ifdef MFEM_USE_MPI
+#include <array>
+#include <map>
+#endif
 
 namespace mfem
 {
@@ -38,6 +45,93 @@ Mesh MakeCartesianMesh(int nx, int dim)
    }
 }
 
+namespace var_order_test
+{
+
+// The requested order is the collection order; RT constructors take one less.
+static std::unique_ptr<RT_FECollection> MakeRTCollection(
+   int kind, int order, int dim, int cb_type, int ob_type, int map_type)
+{
+   if (kind == 0)
+   {
+      return std::unique_ptr<RT_FECollection>(
+                new RT_FECollection(order - 1, dim, cb_type, ob_type));
+   }
+   if (kind == 1)
+   {
+      return std::unique_ptr<RT_FECollection>(
+                new RT_Trace_FECollection(order - 1, dim, map_type, ob_type));
+   }
+   return std::unique_ptr<RT_FECollection>(
+             new DG_Interface_FECollection(order - 1, dim, map_type, ob_type));
+}
+
+} // namespace var_order_test
+
+TEST_CASE("RT collection cloning preserves the requested collection order",
+          "[FiniteElementCollection][RT][RTCloneOrder]")
+{
+   using namespace var_order_test;
+   const int kind = GENERATE(0, 1, 2);
+   const int dim = GENERATE(2, 3);
+   const int base_order = GENERATE(1, 3);
+   const int order = GENERATE(1, 2, 3);
+   const int ob_type = GENERATE(BasisType::GaussLegendre,
+                                BasisType::IntegratedGLL);
+   const int map_type = GENERATE(FiniteElement::VALUE, FiniteElement::INTEGRAL);
+   const int cb_type = BasisType::GaussLobatto;
+   CAPTURE(kind, dim, base_order, order, ob_type, map_type);
+   auto source = MakeRTCollection(kind, base_order, dim, cb_type, ob_type,
+                                  map_type);
+   auto expected = MakeRTCollection(kind, order, dim, cb_type, ob_type,
+                                    map_type);
+   std::unique_ptr<FiniteElementCollection> clone(source->Clone(order));
+   REQUIRE(clone->GetOrder() == order);
+   REQUIRE(clone->GetConstructorOrder() == order - 1);
+   REQUIRE(std::string(clone->Name()) == expected->Name());
+   const auto trace_geom = dim == 2 ? Geometry::SEGMENT : Geometry::SQUARE;
+   const auto cell_geom = dim == 2 ? Geometry::SQUARE : Geometry::CUBE;
+   for (auto geom : {trace_geom, kind == 0 ? cell_geom : trace_geom})
+   {
+      const FiniteElement &fe = *source->GetFE(geom, order);
+      const FiniteElement &ref = *expected->FiniteElementForGeometry(geom);
+      REQUIRE(fe.GetOrder() == ref.GetOrder());
+      REQUIRE(fe.GetDof() == ref.GetDof());
+      REQUIRE(fe.GetMapType() == ref.GetMapType());
+      REQUIRE(source->GetNumDof(geom, order) == expected->DofForGeometry(geom));
+   }
+   const int *actual = source->GetDofOrdering(trace_geom, order, 1);
+   const int *reference = expected->DofOrderForOrientation(trace_geom, 1);
+   for (int i = 0; i < expected->DofForGeometry(trace_geom); i++)
+   {
+      REQUIRE(actual[i] == reference[i]);
+   }
+}
+
+TEST_CASE("RT LOR retains the lowest-order space after collection cloning",
+          "[FiniteElementCollection][RT][LOR][RTLOROrder]")
+{
+   const int dim = GENERATE(2, 3);
+   const int order = GENERATE(1, 2, 3);
+   CAPTURE(dim, order);
+   Mesh mesh = MakeCartesianMesh(1, dim);
+   RT_FECollection high(order - 1, dim, BasisType::GaussLobatto,
+                        BasisType::IntegratedGLL);
+   FiniteElementSpace high_space(&mesh, &high);
+   LORDiscretization lor(high_space);
+   FiniteElementSpace &low_space = lor.GetFESpace();
+   REQUIRE(low_space.FEColl()->GetOrder() == 1);
+   REQUIRE(low_space.FEColl()->GetConstructorOrder() == 0);
+   RT_FECollection reference(0, dim, BasisType::GaussLobatto,
+                             BasisType::IntegratedGLL);
+   FiniteElementSpace reference_space(low_space.GetMesh(), &reference);
+   REQUIRE(low_space.GetTrueVSize() == reference_space.GetTrueVSize());
+   for (int e = 0; e < low_space.GetNE(); e++)
+   {
+      REQUIRE(low_space.GetFE(e)->GetOrder() == 1);
+   }
+}
+
 // Check basic functioning of variable order spaces, hp interpolation and
 // some corner cases.
 TEST_CASE("Variable Order FiniteElementSpace",
@@ -217,14 +311,23 @@ TEST_CASE("Variable Order FiniteElementSpace",
 
       TestSolve(fespace);
 
-      // lower the order of one of the four new elements to 1 - this minimum
-      // order will propagate through two master faces and severely constrain
-      // the space (since relaxed hp is off)
+      // The low-order child restricts a line in the second master face, not
+      // its whole polynomial trace. Independent broken trace equations give
+      // dimension 180 - rank(J) = 180 - 84 = 96 on this six-element mesh.
       fespace.SetElementOrder(0, 1);
       fespace.Update(false);
 
       REQUIRE(fespace.GetNDofs() == 152);
-      REQUIRE(fespace.GetNConformingDofs() == 92);
+      REQUIRE(fespace.GetNConformingDofs() == 96);
+      FunctionCoefficient compatible([](const Vector &x)
+      { return 1+x[0]+x[1]+x[2]+x[0]*x[1]*x[2]; });
+      GridFunction field(&fespace);
+      field = 0.0;
+      field.ProjectCoefficient(compatible);
+      Vector truth(fespace.GetTrueVSize());
+      fespace.GetHpConformingRestriction()->Mult(field, truth);
+      field.SetFromTrueDofs(truth);
+      REQUIRE(field.ComputeL2Error(compatible) < 1e-12);
    }
 
    SECTION("Prism mesh")
@@ -274,74 +377,1526 @@ TEST_CASE("Variable Order FiniteElementSpace",
       CAPTURE(space_type);
       CAPTURE(dim);
 
-      Mesh mesh = MakeCartesianMesh(dim == 2 ? 4 : 2, dim);
+      Mesh mesh = MakeCartesianMesh(dim == 2 ? 4 : 2, dim);
+      mesh.EnsureNCMesh();
+
+      int ndof0, ncdof1, ncdof2, ndof1;
+      std::unique_ptr<FiniteElementCollection> fec;
+      if (space_type == SpaceType::RT)
+      {
+         // Standard RT space with order 0 elements
+         fec.reset(new RT_FECollection(0, dim));
+         ndof0 = dim == 2 ? 40 : 36;
+         // A direct RT_1 construction is independent of the variable-order
+         // Clone path. The first Cartesian cell has dim boundary faces and
+         // dim shared faces. Boundary traces gain (nf-1) modes; shared faces
+         // keep their RT_0 trace and add an nf-DOF local variant. Cell-interior
+         // modes are all free. This gives 50/46 DOFs in 2D and 69/57 in 3D.
+         RT_FECollection reference(1, dim);
+         FiniteElementSpace reference_space(&mesh, &reference);
+         const auto face_geom = dim == 2 ? Geometry::SEGMENT : Geometry::SQUARE;
+         const auto cell_geom = dim == 2 ? Geometry::SQUARE : Geometry::CUBE;
+         const int nf = reference.DofForGeometry(face_geom);
+         const int ni = reference.DofForGeometry(cell_geom);
+         ncdof1 = ndof0 + dim*(nf - 1) + ni;
+         ndof1 = ncdof1 + dim*nf;
+         ncdof2 = reference_space.GetTrueVSize();
+      }
+      else
+      {
+         // Standard ND space with order 1 elements
+         fec.reset(new ND_FECollection(1, dim));
+
+         if (dim == 2)
+         {
+            ndof0 = 40;
+            ndof1 = 50;
+            ncdof1 = 46;
+            ncdof2 = 144;
+         }
+         else
+         {
+            ndof0 = 54;
+            ndof1 = 105;
+            ncdof1 = 75;
+            ncdof2 = 300;
+         }
+      }
+
+      FiniteElementSpace fespace(&mesh, fec.get());
+
+      REQUIRE(fespace.GetNDofs() == ndof0);
+      REQUIRE(fespace.GetNConformingDofs() == ndof0);
+
+      // Convert to variable order space: p-refine first element
+      fespace.SetElementOrder(0, 2);
+      fespace.Update(false);
+
+      REQUIRE(fespace.GetNDofs() == ndof1);
+      REQUIRE(fespace.GetNConformingDofs() == ncdof1);
+
+      // p-refine all elements
+      for (int i = 1; i < mesh.GetNE(); i++)
+      {
+         fespace.SetElementOrder(i, fespace.GetElementOrder(i) + 1);
+      }
+      fespace.Update(false);
+
+      REQUIRE(fespace.GetNConformingDofs() == ncdof2);
+      for (int e = 0; e < fespace.GetNE(); e++)
+      {
+         REQUIRE(fespace.GetFE(e)->GetOrder() == fespace.GetElementOrder(e));
+      }
+
+      TestSolveVec(fespace);
+   }
+}
+
+namespace var_order_test
+{
+
+// Hex mesh 2x2x1 with the element at x > 1/2, y > 1/2 refined once: the coarse
+// neighbors see master faces normal to x and to y, whose slave faces have
+// interior edges in both directions of the master face.
+static Mesh MakeLocallyRefinedHexMesh()
+{
+   Mesh mesh = Mesh::MakeCartesian3D(2, 2, 1, Element::HEXAHEDRON);
+   mesh.EnsureNCMesh();
+   Array<int> refine;
+   Vector center(3);
+   for (int e = 0; e < mesh.GetNE(); e++)
+   {
+      mesh.GetElementCenter(e, center);
+      if (center(0) > 0.5 && center(1) > 0.5) { refine.Append(e); }
+   }
+   mesh.GeneralRefinement(refine);
+   return mesh;
+}
+
+// Three quadrants around a common vertical edge. The positive quadrant is
+// refined, leaving two coarse neighbors which meet only along that edge.
+static Mesh MakeThreeQuadrantHexMesh(bool rotated)
+{
+   Mesh mesh(3, 18, 3, 0, 3);
+   for (int z = 0; z < 2; z++)
+   {
+      for (int y = 0; y < 3; y++)
+      {
+         for (int x = 0; x < 3; x++)
+         {
+            mesh.AddVertex(real_t(x - 1), real_t(y - 1), real_t(z));
+         }
+      }
+   }
+   for (int y = 0; y < 2; y++)
+   {
+      for (int x = 0; x < 2; x++)
+      {
+         if (x == 0 && y == 0) { continue; }
+         const int v = x + 3*y;
+         int hex[8] = {v, v+1, v+4, v+3, v+9, v+10, v+13, v+12};
+         if (rotated)
+         {
+            const int perm[8] = {0, 4, 5, 1, 3, 7, 6, 2};
+            for (int r = 0; r < (x + 2*y)%3; r++)
+            {
+               int copy[8];
+               std::copy(hex, hex + 8, copy);
+               for (int i = 0; i < 8; i++) { hex[i] = copy[perm[i]]; }
+            }
+         }
+         mesh.AddHex(hex);
+      }
+   }
+   mesh.FinalizeHexMesh(1, 1, true);
+   mesh.RemoveUnusedVertices();
+   mesh.EnsureNCMesh();
+   Array<int> refine;
+   Vector center(3);
+   for (int e = 0; e < mesh.GetNE(); e++)
+   {
+      mesh.GetElementCenter(e, center);
+      if (center(0) > 0 && center(1) > 0) { refine.Append(e); }
+   }
+   mesh.GeneralRefinement(refine);
+   return mesh;
+}
+
+// A low-order grandchild can restrict an edge inside another master face.
+static Mesh MakeInternalEdgeMesh(bool rotated)
+{
+   Mesh mesh(3, 12, 2, 0, 3);
+   for (int z = 0; z < 2; z++)
+   {
+      for (int y = 0; y < 2; y++)
+      {
+         for (int x = 0; x < 3; x++)
+         {
+            mesh.AddVertex(real_t(x), real_t(y), real_t(z));
+         }
+      }
+   }
+   for (int x = 0; x < 2; x++)
+   {
+      int hex[8] = {x, x+1, x+4, x+3, x+6, x+7, x+10, x+9};
+      if (rotated && x == 1)
+      {
+         const int perm[8] = {0, 4, 5, 1, 3, 7, 6, 2};
+         int copy[8];
+         std::copy(hex, hex+8, copy);
+         for (int i = 0; i < 8; i++) { hex[i] = copy[perm[i]]; }
+      }
+      mesh.AddHex(hex);
+   }
+   mesh.FinalizeHexMesh(1, 1, true);
+   mesh.EnsureNCMesh();
+   Vector center(3);
+   for (int level = 0; level < 2; level++)
+   {
+      Array<int> marked;
+      for (int e = 0; e < mesh.GetNE(); e++)
+      {
+         mesh.GetElementCenter(e, center);
+         if (level == 0 ? center(0) > 1 :
+             (center(0) > 1 && center(0) < 1.5 &&
+              center(1) > 0.5 && center(2) < 0.5))
+         {
+            marked.Append(e);
+         }
+      }
+      REQUIRE(marked.Size() == 1);
+      mesh.GeneralRefinement(marked, 1, 0);
+   }
+   REQUIRE(mesh.GetNE() == 16);
+   return mesh;
+}
+
+static void SetInternalEdgeOrders(FiniteElementSpace &fes, int high)
+{
+   Vector center(3);
+   for (int e = 0; e < fes.GetNE(); e++)
+   {
+      fes.GetMesh()->GetElementCenter(e, center);
+      const bool low = center(0) == 1.375 && center(1) == 0.625 &&
+                       center(2) == 0.125;
+      fes.SetElementOrder(e, low ? high - 1 : high);
+   }
+   fes.Update(false);
+}
+
+// Maximum jump of H1 values, ND tangential or RT normal components across faces
+// shared by two elements of an axis-aligned hex mesh (conforming or
+// nonconforming), sampled inside the overlap of the two faces.
+static real_t MaxTraceJump(GridFunction &x, int &npoints)
+{
+   Mesh &mesh = *x.FESpace()->GetMesh();
+   const bool scalar = x.FESpace()->GetFE(0)->GetRangeType() ==
+                       FiniteElement::SCALAR;
+   const bool normal = x.FESpace()->FEColl()->GetContType() ==
+                       FiniteElementCollection::NORMAL;
+   const int ne = mesh.GetNE();
+   const real_t eps = 1e-12;
+   std::vector<Vector> lo(ne), hi(ne);
+   for (int e = 0; e < ne; e++)
+   {
+      Array<int> v;
+      mesh.GetElementVertices(e, v);
+      lo[e].SetSize(3); lo[e] = infinity();
+      hi[e].SetSize(3); hi[e] = -infinity();
+      for (int i : v)
+      {
+         const real_t *c = mesh.GetVertex(i);
+         for (int d = 0; d < 3; d++)
+         {
+            lo[e](d) = std::min(lo[e](d), c[d]);
+            hi[e](d) = std::max(hi[e](d), c[d]);
+         }
+      }
+   }
+   real_t jump = 0.0;
+   npoints = 0;
+   // enough points per direction to detect any nonzero polynomial jump
+   const int n = x.FESpace()->GetMaxElementOrder() + 2;
+   Vector pt(3), va(3), vb(3);
+   IntegrationPoint ipa, ipb;
+   for (int a = 0; a < ne; a++)
+   {
+      for (int b = a + 1; b < ne; b++)
+      {
+         for (int d = 0; d < 3; d++)
+         {
+            real_t plane;
+            if (std::abs(hi[a](d) - lo[b](d)) < eps) { plane = hi[a](d); }
+            else if (std::abs(hi[b](d) - lo[a](d)) < eps) { plane = lo[a](d); }
+            else { continue; }
+            const int t1 = (d + 1) % 3, t2 = (d + 2) % 3;
+            const real_t l1 = std::max(lo[a](t1), lo[b](t1));
+            const real_t h1 = std::min(hi[a](t1), hi[b](t1));
+            const real_t l2 = std::max(lo[a](t2), lo[b](t2));
+            const real_t h2 = std::min(hi[a](t2), hi[b](t2));
+            if (h1 - l1 < eps || h2 - l2 < eps) { continue; }
+            for (int i = 1; i < n; i++)
+            {
+               for (int j = 1; j < n; j++)
+               {
+                  pt(d) = plane;
+                  pt(t1) = l1 + (h1 - l1) * i / n;
+                  pt(t2) = l2 + (h2 - l2) * j / n;
+                  InverseElementTransformation inv_a(
+                     mesh.GetElementTransformation(a));
+                  REQUIRE(inv_a.Transform(pt, ipa) ==
+                          InverseElementTransformation::Inside);
+                  x.GetVectorValue(a, ipa, va);
+                  InverseElementTransformation inv_b(
+                     mesh.GetElementTransformation(b));
+                  REQUIRE(inv_b.Transform(pt, ipb) ==
+                          InverseElementTransformation::Inside);
+                  x.GetVectorValue(b, ipb, vb);
+                  REQUIRE(va.CheckFinite() == 0);
+                  REQUIRE(vb.CheckFinite() == 0);
+                  if (scalar) { jump = std::max(jump, std::abs(va(0) - vb(0))); }
+                  else if (normal) { jump = std::max(jump, std::abs(va(d) - vb(d))); }
+                  else
+                  {
+                     jump = std::max({jump, std::abs(va(t1) - vb(t1)),
+                                      std::abs(va(t2) - vb(t2))});
+                  }
+                  npoints++;
+               }
+            }
+         }
+      }
+   }
+   return jump;
+}
+
+} // namespace var_order_test
+
+TEST_CASE("Low boundary-edge order preserves higher-order face modes",
+          "[FiniteElementSpace][NCMesh][HpBoundaryEdge]")
+{
+   using namespace var_order_test;
+   const int variant = GENERATE(0, 1, 2);
+   const bool rotated = GENERATE(false, true);
+   CAPTURE(variant, rotated);
+   Mesh mesh = MakeThreeQuadrantHexMesh(rotated);
+   REQUIRE(mesh.GetNE() == 10);
+   std::unique_ptr<FiniteElementCollection> fec;
+   if (variant == 0) { fec.reset(new H1_FECollection(1, 3)); }
+   else
+   {
+      fec.reset(new ND_FECollection(1, 3, BasisType::GaussLobatto,
+                                    variant == 1 ? BasisType::GaussLegendre :
+                                    BasisType::IntegratedGLL));
+   }
+   FiniteElementSpace fespace(&mesh, fec.get());
+   Vector center(3);
+   for (int e = 0; e < mesh.GetNE(); e++)
+   {
+      mesh.GetElementCenter(e, center);
+      fespace.SetElementOrder(e, center(0) < 0 && center(1) > 0 ? 1 : 2);
+   }
+   fespace.Update(false);
+   REQUIRE(fespace.GetTrueVSize() == (variant == 0 ? 112 : 288));
+   Vector tdofs(fespace.GetTrueVSize());
+   tdofs.Randomize(1);
+   GridFunction field(&fespace);
+   field.SetFromTrueDofs(tdofs);
+   int npoints;
+   REQUIRE(MaxTraceJump(field, npoints) < 1e-12);
+   REQUIRE(npoints > 0);
+}
+
+TEST_CASE("Internal edge constraints retain compatible high-order face modes",
+          "[FiniteElementSpace][NCMesh][HpInternalEdge]")
+{
+   using namespace var_order_test;
+   const int kind = GENERATE(0, 1, 2); // H1, nodal ND, integrated ND
+   const bool rotated = GENERATE(false, true);
+   CAPTURE(kind, rotated);
+   Mesh mesh = MakeInternalEdgeMesh(rotated);
+   std::unique_ptr<FiniteElementCollection> fec;
+   if (kind == 0) { fec.reset(new H1_FECollection(2, 3)); }
+   else
+   {
+      fec.reset(new ND_FECollection(2, 3, BasisType::GaussLobatto,
+                                    kind == 1 ? BasisType::GaussLegendre :
+                                    BasisType::IntegratedGLL));
+   }
+   FiniteElementSpace fes(&mesh, fec.get());
+   SetInternalEdgeOrders(fes, 2);
+   REQUIRE(fes.GetTrueVSize() == (kind == 0 ? 152 : 416));
+   const SparseMatrix *P = fes.GetConformingProlongation();
+   const SparseMatrix *R = fes.GetConformingRestriction();
+   const SparseMatrix *Rhp = fes.GetHpConformingRestriction();
+   REQUIRE(P != nullptr);
+   REQUIRE(R != nullptr);
+   REQUIRE(Rhp != nullptr);
+   for (const auto *restriction : {R, Rhp})
+   {
+      std::unique_ptr<SparseMatrix> identity(Mult(*restriction, *P));
+      for (int i = 0; i < identity->Height(); i++)
+      {
+         REQUIRE((*identity)(i, i) == MFEM_Approx(1.0));
+         const int *cols = identity->GetRowColumns(i);
+         const real_t *vals = identity->GetRowEntries(i);
+         for (int j = 0; j < identity->RowSize(i); j++)
+         {
+            if (cols[j] != i) { REQUIRE(std::abs(vals[j]) < 1e-12); }
+         }
+      }
+   }
+
+   Vector truth(fes.GetTrueVSize());
+   truth.Randomize(1);
+   GridFunction reconstructed(&fes);
+   reconstructed.SetFromTrueDofs(truth);
+   int npoints;
+   REQUIRE(MaxTraceJump(reconstructed, npoints) < 1e-11);
+   REQUIRE(npoints > 0);
+
+   auto factor = [](const Vector &x)
+   {
+      if (x[0] <= 1) { return real_t(1); }
+      if (x[0] >= 1.5) { return real_t(0); }
+      if (x[1] > 0.5 && x[2] < 0.5)
+      {
+         return std::max(real_t(0), 1-4*(x[0]-1));
+      }
+      return 1-2*(x[0]-1);
+   };
+   FunctionCoefficient h1([&](const Vector &x)
+   { return (x[1]-0.5)*x[2]*(x[2]-0.5)*factor(x); });
+   VectorFunctionCoefficient nd(3, [&](const Vector &x, Vector &v)
+   {
+      v = 0.0;
+      v[2] = (x[1]-0.5)*x[2]*factor(x);
+   });
+   GridFunction projected(&fes);
+   projected = 0.0;
+   if (kind == 0) { projected.ProjectCoefficient(h1); }
+   else { projected.ProjectCoefficient(nd); }
+   REQUIRE(MaxTraceJump(projected, npoints) < 1e-11);
+   Rhp->Mult(projected, truth);
+   reconstructed.SetFromTrueDofs(truth);
+   Array<int> dofs;
+   Vector actual, expected;
+   for (int e = 0; e < fes.GetNE(); e++)
+   {
+      fes.GetElementVDofs(e, dofs);
+      projected.GetSubVector(dofs, expected);
+      reconstructed.GetSubVector(dofs, actual);
+      actual -= expected;
+      REQUIRE(actual.Normlinf() < 1e-11);
+   }
+}
+
+TEST_CASE("RT face orders are independent of interior edge orders",
+          "[FiniteElementSpace][NCMesh][RTFaceOrder]")
+{
+   using namespace var_order_test;
+   const int high = GENERATE(2, 3);
+   const int ob = GENERATE(BasisType::GaussLegendre, BasisType::IntegratedGLL);
+   const bool rotated = GENERATE(false, true);
+   CAPTURE(high, ob, rotated);
+   Mesh mesh = MakeInternalEdgeMesh(rotated);
+   RT_FECollection fec(high-1, 3, BasisType::GaussLobatto, ob);
+   RT_FECollection lower(high-2, 3, BasisType::GaussLobatto, ob);
+   FiniteElementSpace fixed(&mesh, &fec), variable(&mesh, &fec);
+   SetInternalEdgeOrders(variable, high);
+   // Normal traces on distinct faces are independent. Lowering one element
+   // removes its interior modes and the degree difference on its six faces;
+   // it does not constrain a second face merely meeting one of those edges.
+   const int removed = fec.FiniteElementForGeometry(Geometry::CUBE)->GetDof() -
+                       lower.FiniteElementForGeometry(Geometry::CUBE)->GetDof();
+   REQUIRE(fixed.GetTrueVSize() == (high == 2 ? 416 : 1368));
+   REQUIRE(variable.GetTrueVSize() == fixed.GetTrueVSize() - removed);
+   Vector tdofs(variable.GetTrueVSize());
+   tdofs.Randomize(1);
+   GridFunction field(&variable);
+   field.SetFromTrueDofs(tdofs);
+   int npoints;
+   REQUIRE(MaxTraceJump(field, npoints) < 1e-11);
+   REQUIRE(npoints > 0);
+}
+
+#ifdef MFEM_USE_MPI
+TEST_CASE("Shared hp DOFs communicate exactly their participating ranks",
+          "[Parallel][VariableOrder][HpCutGroups]")
+{
+   int size, rank;
+   MPI_Comm_size(MPI_COMM_WORLD, &size);
+   MPI_Comm_rank(MPI_COMM_WORLD, &rank);
+   if (size != 1 && size != 2 && size != 4) { return; }
+   const int nx = size == 1 ? 1 : 2, ny = size == 4 ? 2 : 1;
+   Mesh serial = Mesh::MakeCartesian3D(nx, ny, 1, Element::HEXAHEDRON,
+                                       nx, ny, 1);
+   serial.EnsureNCMesh();
+   Array<int> partition(serial.GetNE());
+   Vector x(3);
+   for (int i = 0; i < serial.GetNE(); ++i)
+   {
+      serial.GetElementCenter(i, x);
+      partition[i] = int(x[0]) + nx * int(x[1]);
+   }
+   ParMesh mesh(MPI_COMM_WORLD, serial, partition.GetData());
+   H1_FECollection collection(2, 3);
+
+   // For p1 and p2 the physical nodal coordinates uniquely identify the
+   // public scalar DOFs. Compute their rank sets from the serial elements.
+   auto point = [](const Vector &v)
+   {
+      return std::array<int, 3> {{
+            int(std::lround(2*v[0])),
+            int(std::lround(2*v[1])),
+            int(std::lround(2*v[2]))
+         }
+      };
+   };
+   for (auto ordering : {Ordering::byNODES, Ordering::byVDIM})
+   {
+      for (int copies : {1, 2})
+      {
+         ParFiniteElementSpace fes(&mesh, &collection, copies, ordering);
+         for (int mixed : {0, 1, 0})
+         {
+            CAPTURE(size, rank, mixed, ordering, copies);
+            auto order = [&](int r)
+            {
+               return mixed && (r == 0 || (size == 4 && r == 3)) ? 2 : 1;
+            };
+            std::map<std::array<int, 3>, int> masks;
+            for (int i = 0; i < serial.GetNE(); ++i)
+            {
+               const int r = partition[i];
+               const auto &nodes = collection.GetFE(Geometry::CUBE, order(r))->GetNodes();
+               for (int j = 0; j < nodes.GetNPoints(); ++j)
+               {
+                  serial.GetElementTransformation(i)->Transform(nodes.IntPoint(j), x);
+                  masks[point(x)] |= 1 << r;
+               }
+            }
+            if (mixed && size == 4) { CHECK(masks.at({{2, 2, 1}}) == 9); }
+            for (int i = 0; i < mesh.GetNE(); ++i) { fes.SetElementOrder(i, order(rank)); }
+            fes.Update(false);
+
+            Array<int> expected(fes.GetNDofs()), location(fes.GetNDofs()), local;
+            expected = 0;
+            for (int i = 0; i < mesh.GetNE(); ++i)
+            {
+               fes.GetElementDofs(i, local);
+               const auto &nodes = fes.GetFE(i)->GetNodes();
+               for (int j = 0; j < local.Size(); ++j)
+               {
+                  mesh.GetElementTransformation(i)->Transform(nodes.IntPoint(j), x);
+                  const auto key = point(x);
+                  expected[local[j]] = masks.at(key);
+                  location[local[j]] = 1 + key[0] + 10*key[1] + 100*key[2];
+               }
+            }
+            std::unique_ptr<GroupCommunicator> sgc(fes.ScalarGroupComm());
+            Array<int> scalar_marker(fes.GetNDofs());
+            scalar_marker = 1 << rank;
+            sgc->Reduce<int>(scalar_marker, GroupCommunicator::BitOR);
+            sgc->Bcast(scalar_marker);
+            for (int i = 0; i < scalar_marker.Size(); ++i)
+            {
+               CHECK(scalar_marker[i] == expected[i]);
+            }
+
+            Array<int> marker(fes.GetVSize());
+            for (int d = 0; d < fes.GetNDofs(); ++d)
+            {
+               for (int c = 0; c < copies; ++c)
+               { marker[fes.DofToVDof(d, c)] = 1 << (rank + c*size); }
+            }
+            fes.Synchronize(marker);
+            Array<int> values(fes.GetVSize());
+            for (int d = 0; d < fes.GetNDofs(); ++d)
+            {
+               for (int c = 0; c < copies; ++c)
+               {
+                  values[fes.DofToVDof(d, c)] = (rank+1)*(location[d]+1000*c);
+               }
+            }
+            fes.GroupComm().Reduce<int>(values, GroupCommunicator::Sum);
+            fes.GroupComm().Bcast(values);
+            for (int d = 0; d < fes.GetNDofs(); ++d)
+            {
+               CHECK(expected[d] != 0);
+               int weight = 0;
+               for (int r = 0; r < size; ++r)
+               {
+                  if (expected[d] & (1 << r)) { weight += r+1; }
+               }
+               for (int c = 0; c < copies; ++c)
+               {
+                  const int vdof = fes.DofToVDof(d, c);
+                  CHECK(marker[vdof] == (expected[d] << (c*size)));
+                  CHECK(values[vdof] == weight*(location[d]+1000*c));
+               }
+            }
+         }
+      }
+   }
+}
+
+TEST_CASE("Shared hp ND slots retain physical orientation and component",
+          "[Parallel][VariableOrder][HpCutGroups]")
+{
+   int size;
+   MPI_Comm_size(MPI_COMM_WORLD, &size);
+   if (size != 2 && size != 4) { return; }
+   Mesh serial = var_order_test::MakeInternalEdgeMesh(true);
+   // Cut through the refined region to share several rotated quadrilaterals.
+   Array<int> partition(serial.GetNE());
+   for (int e = 0; e < serial.GetNE(); ++e) { partition[e] = e % size; }
+   ParMesh mesh(MPI_COMM_WORLD, serial, partition.GetData());
+   ND_FECollection collection(1, 3);
+   for (auto ordering : {Ordering::byNODES, Ordering::byVDIM})
+   {
+      ParFiniteElementSpace fes(&mesh, &collection, 2, ordering);
+      for (int e = 0; e < mesh.GetNE(); ++e) { fes.SetElementOrder(e, 3); }
+      fes.Update(false);
+      Vector expected(fes.GetVSize());
+      expected = 0.0;
+      for (int c = 0; c < 2; ++c)
+      {
+         VectorFunctionCoefficient field(3, [c](const Vector &x, Vector &a)
+         {
+            for (int j = 0; j < 3; ++j)
+            {
+               const int k = 1 + j + 3*c;
+               a[j] = 13*k + x[0]*(1+k) + x[1]*(4+2*k) + x[2]*(9+3*k);
+            }
+         });
+         for (int e = 0; e < mesh.GetNE(); ++e)
+         {
+            const auto *fe = fes.GetFE(e);
+            Vector local(fe->GetDof());
+            fe->Project(field, *mesh.GetElementTransformation(e), local);
+            Array<int> dofs;
+            fes.GetElementDofs(e, dofs);
+            for (int j = 0; j < dofs.Size(); ++j)
+            {
+               const int d = dofs[j];
+               expected[fes.DofToVDof(d >= 0 ? d : -1-d, c)] =
+                  d >= 0 ? local[j] : -local[j];
+            }
+         }
+      }
+      // Bcast must preserve the physical edge and face trace in the common
+      // signed orientation. Distinct nonconstant fields distinguish slots.
+      fes.ApplyDofSigns(expected.HostReadWrite());
+      Vector shared(expected);
+      auto &gc = fes.GroupComm();
+      gc.Bcast<real_t>(shared.HostReadWrite());
+      shared -= expected;
+      CHECK(shared.Normlinf() < 1e-10);
+      Vector count(fes.GetVSize());
+      count = 1.0;
+      gc.Reduce<real_t>(count.HostReadWrite(), GroupCommunicator::Sum);
+      gc.Bcast<real_t>(count.HostReadWrite());
+      CHECK(count.Max() > 1);
+      shared = expected;
+      gc.Reduce<real_t>(shared.HostReadWrite(), GroupCommunicator::Sum);
+      gc.Bcast<real_t>(shared.HostReadWrite());
+      for (int j = 0; j < shared.Size(); ++j)
+      {
+         shared[j] -= count[j]*expected[j];
+      }
+      CHECK(shared.Normlinf() < 1e-10);
+   }
+}
+
+TEST_CASE("Parallel internal edge constraints retain the maximal trace space",
+          "[FiniteElementSpace][NCMesh][HpInternalEdge][Parallel]")
+{
+   using namespace var_order_test;
+   const int kind = GENERATE(0, 1, 2); // H1, nodal ND, integrated ND
+   const int high = GENERATE(2, 3);
+   const bool rotated = GENERATE(false, true);
+   CAPTURE(kind, high, rotated);
+   Mesh serial = MakeInternalEdgeMesh(rotated);
+   int size;
+   MPI_Comm_size(MPI_COMM_WORLD, &size);
+   if (size > serial.GetNE()) { return; }
+
+   Array<int> partition(serial.GetNE());
+   for (int e = 0; e < serial.GetNE(); e++) { partition[e] = e % size; }
+   ParMesh mesh(MPI_COMM_WORLD, serial, partition.GetData());
+   std::unique_ptr<FiniteElementCollection> fec;
+   if (kind == 0) { fec.reset(new H1_FECollection(high, 3)); }
+   else
+   {
+      fec.reset(new ND_FECollection(high, 3, BasisType::GaussLobatto,
+                                    kind == 1 ? BasisType::GaussLegendre :
+                                    BasisType::IntegratedGLL));
+   }
+   ParFiniteElementSpace fes(&mesh, fec.get());
+   SetInternalEdgeOrders(fes, high);
+   // Broken-space dimensions minus the independently computed trace ranks.
+   const int expected = kind == 0 ? (high == 2 ? 152 : 483) :
+                        (high == 2 ? 416 : 1365);
+   REQUIRE(fes.GlobalTrueVSize() == expected);
+
+   const auto *restriction = fes.GetRestrictionMatrix();
+   int failures = (!restriction || restriction->Height() != fes.GetTrueVSize() ||
+                   restriction->Width() != fes.GetVSize());
+   MPI_Allreduce(MPI_IN_PLACE, &failures, 1, MPI_INT, MPI_SUM, MPI_COMM_WORLD);
+   REQUIRE(failures == 0);
+   Vector truth(fes.GetTrueVSize()), restricted(fes.GetTrueVSize());
+   ParGridFunction field(&fes);
+   const HYPRE_BigInt offset = fes.GetMyTDofOffset();
+   for (int col = 0; col < expected; ++col)
+   {
+      truth = 0.0;
+      if (col >= offset && col < offset + truth.Size())
+      {
+         truth[col - offset] = 1.0;
+      }
+      field.SetFromTrueDofs(truth);
+      restriction->Mult(field, restricted);
+      restricted -= truth;
+      failures += (restricted.CheckFinite() != 0 ||
+                   restricted.Normlinf() >= 1e-12);
+   }
+   MPI_Allreduce(MPI_IN_PLACE, &failures, 1, MPI_INT, MPI_SUM, MPI_COMM_WORLD);
+   REQUIRE(failures == 0);
+}
+
+TEST_CASE("Parallel hp vector copies use the scalar internal edge space",
+          "[FiniteElementSpace][NCMesh][HpInternalEdgeVector][Parallel]")
+{
+   using namespace var_order_test;
+   const int kind = GENERATE(0, 1, 2); // H1, nodal ND, integrated ND
+   const int high = GENERATE(2, 3);
+   const int copies = GENERATE(2, 3);
+   const auto ordering = GENERATE(Ordering::byNODES, Ordering::byVDIM);
+   CAPTURE(kind, high, copies, ordering);
+   Mesh serial = MakeInternalEdgeMesh(high == 3);
+   int size, rank;
+   MPI_Comm_size(MPI_COMM_WORLD, &size);
+   MPI_Comm_rank(MPI_COMM_WORLD, &rank);
+   if (size != 1 && size != 2 && size != 4) { return; }
+
+   Array<int> partition(serial.GetNE());
+   Vector center(3);
+   for (int e = 0; e < serial.GetNE(); e++)
+   {
+      serial.GetElementCenter(e, center);
+      int owner = 0;
+      if (size == 2 && 1 < center[0] && center[0] < 1.5) { owner = 1; }
+      if (size == 4 && center[0] > 1)
+      {
+         owner = center[0] < 1.25 ? 1 : (center[0] > 1.5 ? 2 : 3);
+      }
+      partition[e] = high == 3 ? size - owner - 1 : owner;
+   }
+   ParMesh mesh(MPI_COMM_WORLD, serial, partition.GetData());
+   std::unique_ptr<FiniteElementCollection> fec;
+   if (kind == 0) { fec.reset(new H1_FECollection(1, 3)); }
+   else
+   {
+      fec.reset(new ND_FECollection(1, 3, BasisType::GaussLobatto,
+                                    kind == 1 ? BasisType::GaussLegendre :
+                                    BasisType::IntegratedGLL));
+   }
+   ParFiniteElementSpace scalar(&mesh, fec.get());
+   SetInternalEdgeOrders(scalar, high);
+   const int expected = kind == 0 ? (high == 2 ? 152 : 483) :
+                        (high == 2 ? 416 : 1365);
+   REQUIRE(scalar.GlobalTrueVSize() == expected);
+   ParFiniteElementSpace vector(&mesh, fec.get(), copies, ordering);
+   SetInternalEdgeOrders(vector, high);
+   REQUIRE(vector.GlobalTrueVSize() == copies * expected);
+
+   const auto component_dof = [&](int n, int i, int c)
+   {
+      return ordering == Ordering::byNODES ? i + c*n : i*copies + c;
+   };
+   const auto true_dof = [&](int i, int c)
+   {
+      return component_dof(scalar.GetTrueVSize(), i, c);
+   };
+   const auto local_dof = [&](int i, int c)
+   {
+      return component_dof(scalar.GetVSize(), i, c);
+   };
+
+   std::vector<int> starts(size+1);
+   const int local_count = scalar.GetTrueVSize();
+   MPI_Allgather(&local_count, 1, MPI_INT, starts.data()+1, 1, MPI_INT,
+                 MPI_COMM_WORLD);
+   for (int r = 0; r < size; r++) { starts[r+1] += starts[r]; }
+   const auto global_dof = [&](int i, int c)
+   {
+      const int r = std::upper_bound(starts.begin(), starts.end(), i) -
+                    starts.begin() - 1;
+      return copies*starts[r] + component_dof(starts[r+1]-starts[r],
+                                              i-starts[r], c);
+   };
+   int invalid = (vector.GetTrueVSize() != copies * local_count ||
+                  vector.GetVSize() != copies * scalar.GetVSize() ||
+                  vector.GetMyTDofOffset() != copies * starts[rank]);
+   MPI_Allreduce(MPI_IN_PLACE, &invalid, 1, MPI_INT, MPI_SUM, MPI_COMM_WORLD);
+   REQUIRE(invalid == 0);
+
+   SparseMatrix Pscalar, Pvector;
+   scalar.Dof_TrueDof_Matrix()->MergeDiagAndOffd(Pscalar);
+   vector.Dof_TrueDof_Matrix()->MergeDiagAndOffd(Pvector);
+   const auto max_difference = [&](const SparseMatrix &a, const SparseMatrix &b,
+                                   auto row_index, auto column_index)
+   {
+      real_t maximum = 0.0;
+      for (int r = 0; r < a.Height(); r++)
+      {
+         for (int c = 0; c < copies; c++)
+         {
+            std::map<int, real_t> row;
+            const int rr = row_index(r, c);
+            for (int j = 0; j < a.RowSize(r); j++)
+            {
+               row[column_index(a.GetRowColumns(r)[j], c)] +=
+                  a.GetRowEntries(r)[j];
+            }
+            for (int j = 0; j < b.RowSize(rr); j++)
+            {
+               row[b.GetRowColumns(rr)[j]] -= b.GetRowEntries(rr)[j];
+            }
+            for (const auto &entry : row)
+            {
+               if (!std::isfinite(entry.second)) { return infinity(); }
+               maximum = std::max(maximum, std::abs(entry.second));
+            }
+         }
+      }
+      return maximum;
+   };
+   const auto &Rscalar = *scalar.GetRestrictionMatrix();
+   const auto &Rvector = *vector.GetRestrictionMatrix();
+   real_t errors[2] = {max_difference(Pscalar, Pvector, local_dof, global_dof),
+                       max_difference(Rscalar, Rvector, true_dof, local_dof)
+                      };
+   for (int i = 0; i < scalar.GetVSize(); i++)
+   {
+      const int t = scalar.GetLocalTDofNumber(i);
+      for (int c = 0; c < copies; c++)
+      {
+         invalid += (vector.GetLocalTDofNumber(local_dof(i, c)) !=
+                     (t < 0 ? -1 : true_dof(t, c)));
+      }
+   }
+   MPI_Allreduce(MPI_IN_PLACE, errors, 2, MPITypeMap<real_t>::mpi_type, MPI_MAX,
+                 MPI_COMM_WORLD);
+   MPI_Allreduce(MPI_IN_PLACE, &invalid, 1, MPI_INT, MPI_SUM, MPI_COMM_WORLD);
+   REQUIRE(errors[0] < 1e-12);
+   REQUIRE(errors[1] < 1e-12);
+   REQUIRE(invalid == 0);
+}
+
+TEST_CASE("Parallel variable-order H1 essential markers select vector components",
+          "[FiniteElementSpace][NCMesh][HpH1VectorMarker][Parallel]")
+{
+   const int copies = GENERATE(2, 3);
+   const auto ordering = GENERATE(Ordering::byNODES, Ordering::byVDIM);
+   const int size = Mpi::WorldSize();
+   if (size > 2) { return; }
+
+   Mesh serial = Mesh::MakeCartesian3D(2, 1, 1, Element::HEXAHEDRON);
+   // Attribute 1 covers the x=0 end face. Attribute 2 covers the other faces.
+   for (int b = 0; b < serial.GetNBE(); ++b)
+   {
+      Array<int> vertices;
+      serial.GetBdrElementVertices(b, vertices);
+      bool end_face = true;
+      for (int v : vertices) { end_face &= (serial.GetVertex(v)[0] == 0.0); }
+      serial.GetBdrElement(b)->SetAttribute(end_face ? 1 : 2);
+   }
+   serial.SetAttributes();
+   serial.EnsureNCMesh();
+   const int partition[] = {0, size - 1};
+   ParMesh mesh(MPI_COMM_WORLD, serial, partition);
+   H1_FECollection fec(1, 3);
+   ParFiniteElementSpace scalar(&mesh, &fec), vector(&mesh, &fec, copies,
+                                                     ordering);
+   for (int e = 0; e < mesh.GetNE(); ++e)
+   {
+      scalar.SetElementOrder(e, 2);
+      vector.SetElementOrder(e, 2);
+   }
+   scalar.Update(false);
+   vector.Update(false);
+   REQUIRE(scalar.GlobalTrueVSize() == 45);
+   REQUIRE(vector.GlobalTrueVSize() == 45 * copies);
+
+   Array<int> attrs(2);
+   for (int selection = 0; selection < 3; ++selection)
+   {
+      attrs = 0;
+      if (selection == 1) { attrs[0] = 1; }
+      if (selection == 2) { attrs = 1; }
+      Array<int> scalar_list, all_vdofs;
+      scalar.GetEssentialTrueDofs(attrs, scalar_list);
+      vector.GetEssentialVDofs(attrs, all_vdofs);
+      // 5x3x3 nodes, including 3 interior nodes. The end face has 3x3 nodes.
+      const int expected_scalar = selection == 0 ? 0 : (selection == 1 ? 9 : 42);
+      int global = scalar_list.Size();
+      MPI_Allreduce(MPI_IN_PLACE, &global, 1, MPI_INT, MPI_SUM, MPI_COMM_WORLD);
+      REQUIRE(global == expected_scalar);
+
+      for (int component = -1; component < copies; ++component)
+      {
+         CAPTURE(copies, ordering, selection, component);
+         Array<int> actual, helper, expected(vector.GetTrueVSize());
+         expected = 0;
+         for (int t : scalar_list)
+         {
+            for (int c = 0; c < copies; ++c)
+            {
+               if (component >= 0 && c != component) { continue; }
+               const int vt = ordering == Ordering::byNODES ?
+                              t + c * scalar.GetTrueVSize() : t * copies + c;
+               expected[vt] = 1;
+            }
+         }
+         vector.GetEssentialTrueDofs(attrs, actual, component);
+         // The public helper must also honor component when the caller supplies
+         // markers for every component.
+         vector.GetEssentialTrueDofsVar(attrs, all_vdofs, helper, component);
+         Array<int> expected_list;
+         FiniteElementSpace::MarkerToList(expected, expected_list);
+         int wrong = (actual != expected_list || helper != expected);
+         MPI_Allreduce(MPI_IN_PLACE, &wrong, 1, MPI_INT, MPI_MAX, MPI_COMM_WORLD);
+         REQUIRE(wrong == 0);
+         global = actual.Size();
+         MPI_Allreduce(MPI_IN_PLACE, &global, 1, MPI_INT, MPI_SUM, MPI_COMM_WORLD);
+         REQUIRE(global == expected_scalar * (component < 0 ? copies : 1));
+      }
+   }
+}
+
+TEST_CASE("Parallel RT face orders are independent of interior edge orders",
+          "[FiniteElementSpace][NCMesh][RTFaceOrder][Parallel]")
+{
+   using namespace var_order_test;
+   const int high = GENERATE(2, 3);
+   const int ob = GENERATE(BasisType::GaussLegendre, BasisType::IntegratedGLL);
+   const bool rotated = GENERATE(false, true);
+   CAPTURE(high, ob, rotated);
+   Mesh serial = MakeInternalEdgeMesh(rotated);
+   Array<int> partition(serial.GetNE());
+   int size, rank;
+   MPI_Comm_size(MPI_COMM_WORLD, &size);
+   MPI_Comm_rank(MPI_COMM_WORLD, &rank);
+   for (int e = 0; e < serial.GetNE(); e++) { partition[e] = e % size; }
+   ParMesh mesh(MPI_COMM_WORLD, serial, partition.GetData());
+   RT_FECollection fec(high-1, 3, BasisType::GaussLobatto, ob);
+   RT_FECollection lower(high-2, 3, BasisType::GaussLobatto, ob);
+   ParFiniteElementSpace fixed(&mesh, &fec), variable(&mesh, &fec);
+   SetInternalEdgeOrders(variable, high);
+   const int removed = fec.FiniteElementForGeometry(Geometry::CUBE)->GetDof() -
+                       lower.FiniteElementForGeometry(Geometry::CUBE)->GetDof();
+   REQUIRE(fixed.GlobalTrueVSize() == (high == 2 ? 416 : 1368));
+   REQUIRE(variable.GlobalTrueVSize() == fixed.GlobalTrueVSize() - removed);
+   Vector tdofs(variable.GetTrueVSize());
+   tdofs.Randomize(rank+1);
+   ParGridFunction field(&variable);
+   field.SetFromTrueDofs(tdofs);
+   int npoints;
+   REQUIRE(MaxTraceJump(field, npoints) < 1e-11);
+}
+#endif
+TEST_CASE("Integrated ND p-coarsening preserves the mean",
+          "[FiniteElement][ND][L2Transfer]")
+{
+   ND_SegmentElement source(3, BasisType::IntegratedGLL);
+   ND_SegmentElement target(1, BasisType::IntegratedGLL);
+   IsoparametricTransformation identity;
+   identity.SetIdentityTransformation(Geometry::SEGMENT);
+   VectorFunctionCoefficient square(1, [](const Vector &x, Vector &v)
+   {
+      v(0) = x(0) * x(0);
+   });
+   Vector source_dofs(source.GetDof()), target_dofs(target.GetDof());
+   source.Project(square, identity, source_dofs);
+   DenseMatrix transfer;
+   target.GetTransferMatrix(source, identity, transfer);
+   transfer.Mult(source_dofs, target_dofs);
+   // The target basis is the constant one on the unit segment.
+   REQUIRE(target_dofs.CheckFinite() == 0);
+   REQUIRE(target_dofs(0) == MFEM_Approx(real_t(1.0 / 3.0)));
+}
+
+TEST_CASE("Integrated vector p-transfer is L2 orthogonal",
+          "[FiniteElement][ND][RT][L2Transfer]")
+{
+   const int dim = GENERATE(2, 3);
+   const bool nd = GENERATE(true, false);
+   const int low = GENERATE(1, 2);
+   const bool coarsen = GENERATE(true, false);
+   const bool scaled = GENERATE(false, true);
+   CAPTURE(dim, nd, low, coarsen, scaled);
+   const int source_order = coarsen ? low + 2 : low;
+   const int target_order = coarsen ? low : low + 2;
+   std::unique_ptr<FiniteElementCollection> source_fec, target_fec;
+   if (nd)
+   {
+      source_fec.reset(new ND_FECollection(source_order, dim,
+                                           BasisType::GaussLobatto,
+                                           BasisType::IntegratedGLL));
+      target_fec.reset(new ND_FECollection(target_order, dim,
+                                           BasisType::GaussLobatto,
+                                           BasisType::IntegratedGLL));
+   }
+   else
+   {
+      source_fec.reset(new RT_FECollection(source_order - 1, dim,
+                                           BasisType::GaussLobatto,
+                                           BasisType::IntegratedGLL));
+      target_fec.reset(new RT_FECollection(target_order - 1, dim,
+                                           BasisType::GaussLobatto,
+                                           BasisType::IntegratedGLL));
+   }
+   const auto geom = dim == 2 ? Geometry::SQUARE : Geometry::CUBE;
+   const FiniteElement &source = *source_fec->FiniteElementForGeometry(geom);
+   const FiniteElement &target = *target_fec->FiniteElementForGeometry(geom);
+   IsoparametricTransformation trans;
+   trans.SetIdentityTransformation(geom);
+   const real_t scale[3] = {0.5, 0.75, 0.25};
+   real_t det = 1.0;
+   if (scaled)
+   {
+      for (int d = 0; d < dim; d++)
+      {
+         det *= scale[d];
+         for (int j = 0; j < trans.GetPointMat().Width(); j++)
+         {
+            trans.GetPointMat()(d, j) *= scale[d];
+         }
+      }
+   }
+   DenseMatrix transfer;
+   target.GetTransferMatrix(source, trans, transfer);
+   REQUIRE(transfer.CheckFinite() == 0);
+
+   // Check every source basis column against every target test function.
+   // This separate, deliberately overintegrated rule checks the defining
+   // orthogonality rather than comparing two transfer implementations.
+   DenseMatrix residual(target.GetDof(), source.GetDof());
+   DenseMatrix ts(target.GetDof(), dim), ss(source.GetDof(), dim);
+   DenseMatrix transferred(source.GetDof(), dim);
+   Vector point(dim);
+   const IntegrationRule &ir = IntRules.Get(geom, 16);
+   for (int q = 0; q < ir.GetNPoints(); q++)
+   {
+      const IntegrationPoint &ip = ir.IntPoint(q);
+      IntegrationPoint source_ip;
+      trans.Transform(ip, point);
+      source_ip.Set(point.GetData(), dim);
+      target.CalcVShape(ip, ts);
+      source.CalcVShape(source_ip, ss);
+      MultAtB(transfer, ts, transferred);
+      for (int d = 0; d < dim; d++)
+      {
+         // Analytic covariant/contravariant pullback for a diagonal map.
+         const real_t pullback = !scaled ? 1.0 :
+                                 (nd ? scale[d] : det / scale[d]);
+         for (int j = 0; j < source.GetDof(); j++)
+         {
+            transferred(j, d) -= pullback * ss(j, d);
+         }
+      }
+      AddMult_a_ABt(ip.weight, ts, transferred, residual);
+   }
+   REQUIRE(residual.CheckFinite() == 0);
+   REQUIRE(residual.MaxMaxNorm() < 1e-11);
+}
+
+TEST_CASE("ND Transfer Matrix Pulls Back Covariantly",
+          "[FiniteElement][ND]")
+{
+   // The transfer matrix from a coarse ND element to a fine one must map the
+   // coarse reference field u_c to J^T u_c(F(x)), where F is the map from the
+   // fine reference element into the coarse one and J its Jacobian, also when
+   // J is not symmetric (a face whose axes are swapped) and when the fine
+   // element is an edge inside a face (J of size 2x1).
+   const int p = GENERATE(1, 2, 3);
+   const int ob_type = GENERATE(BasisType::GaussLegendre,
+                                BasisType::IntegratedGLL);
+   CAPTURE(p, ob_type);
+   ND_FECollection fec(p, 3, BasisType::GaussLobatto, ob_type);
+   const FiniteElement &quad = *fec.FiniteElementForGeometry(Geometry::SQUARE);
+   const FiniteElement &seg = *fec.FiniteElementForGeometry(Geometry::SEGMENT);
+
+   IsoparametricTransformation id;
+   id.SetFE(&QuadrilateralFE);
+   id.GetPointMat().SetSize(2, 4);
+   const real_t unit[2][4] = {{0, 1, 1, 0}, {0, 0, 1, 1}};
+   for (int i = 0; i < 2; i++)
+   {
+      for (int j = 0; j < 4; j++) { id.GetPointMat()(i, j) = unit[i][j]; }
+   }
+
+   const int comp = GENERATE(0, 1);
+   CAPTURE(comp);
+   {
+      Vector u(2);
+      u = 0.0;
+      u(comp) = 1.0;
+      VectorConstantCoefficient uc(u);
+      Vector cdofs(quad.GetDof());
+      quad.Project(uc, id, cdofs);
+
+      SECTION("Face into face, axes swapped and halved")
+      {
+         // F(s,t) = (t/2, s): J = [0 1/2; 1 0]
+         IsoparametricTransformation T;
+         T.SetFE(&QuadrilateralFE);
+         T.GetPointMat().SetSize(2, 4);
+         const real_t pm[2][4] = {{0, 0, 0.5, 0.5}, {0, 1, 1, 0}};
+         for (int i = 0; i < 2; i++)
+         {
+            for (int j = 0; j < 4; j++) { T.GetPointMat()(i, j) = pm[i][j]; }
+         }
+         DenseMatrix I;
+         quad.GetTransferMatrix(quad, T, I);
+         Vector fdofs(quad.GetDof());
+         I.Mult(cdofs, fdofs);
+         // J^T u
+         const real_t expect[2] = {comp == 1 ? 1.0 : 0.0,
+                                   comp == 0 ? 0.5 : 0.0
+                                  };
+         DenseMatrix vs(quad.GetDof(), 2);
+         IntegrationPoint ip;
+         for (int i = 1; i <= p + 1; i++)
+         {
+            for (int j = 1; j <= p + 1; j++)
+            {
+               ip.Set2(real_t(i) / (p + 2), real_t(j) / (p + 2));
+               quad.CalcVShape(ip, vs);
+               for (int d = 0; d < 2; d++)
+               {
+                  real_t v = 0.0;
+                  for (int k = 0; k < quad.GetDof(); k++)
+                  {
+                     v += fdofs(k) * vs(k, d);
+                  }
+                  REQUIRE(std::abs(v - expect[d]) < 1e-12);
+               }
+            }
+         }
+      }
+
+      SECTION("Edge inside a face")
+      {
+         // horizontal, vertical and reversed vertical edges inside the face
+         const real_t ends[3][2][2] = {{{0.25, 0.5}, {0.75, 0.5}},
+            {{0.5, 0.25}, {0.5, 0.75}},
+            {{0.5, 0.75}, {0.5, 0.25}}
+         };
+         for (const auto &e : ends)
+         {
+            IsoparametricTransformation T;
+            T.SetFE(&SegmentFE);
+            T.GetPointMat().SetSize(2, 2);
+            for (int i = 0; i < 2; i++)
+            {
+               for (int j = 0; j < 2; j++) { T.GetPointMat()(i, j) = e[j][i]; }
+            }
+            DenseMatrix I;
+            seg.GetTransferMatrix(quad, T, I);
+            Vector fdofs(seg.GetDof());
+            I.Mult(cdofs, fdofs);
+            // u . (J t) with J t = b - a
+            const real_t expect = e[1][comp] - e[0][comp];
+            DenseMatrix vs(seg.GetDof(), 1);
+            IntegrationPoint ip;
+            for (int i = 1; i <= p + 1; i++)
+            {
+               ip.x = real_t(i) / (p + 2);
+               seg.CalcVShape(ip, vs);
+               real_t v = 0.0;
+               for (int k = 0; k < seg.GetDof(); k++) { v += fdofs(k) * vs(k, 0); }
+               REQUIRE(std::abs(v - expect) < 1e-12);
+            }
+         }
+      }
+   }
+}
+
+TEST_CASE("Variable Order ND on Nonconforming Hex Mesh",
+          "[FiniteElementSpace][NCMesh]")
+{
+   using namespace var_order_test;
+   const int p = GENERATE(1, 2, 3);
+   // IntegratedGLL (used by LOR) makes the elements non-nodal, so that the
+   // transfer matrices come from the local L2 projection instead.
+   const int ob_type = GENERATE(BasisType::GaussLegendre,
+                                BasisType::IntegratedGLL);
+   CAPTURE(p, ob_type);
+
+   Mesh mesh = MakeLocallyRefinedHexMesh();
+   ND_FECollection fec(p, 3, BasisType::GaussLobatto, ob_type);
+
+   SECTION("Equal orders give the fixed-order space")
+   {
+      FiniteElementSpace fixed(&mesh, &fec);
+      FiniteElementSpace var(&mesh, &fec);
+      for (int e = 0; e < mesh.GetNE(); e++) { var.SetElementOrder(e, p); }
+      var.Update(false);
+      REQUIRE(var.IsVariableOrder());
+      REQUIRE(var.GetNDofs() == fixed.GetNDofs());
+      REQUIRE(var.GetNConformingDofs() == fixed.GetNConformingDofs());
+   }
+
+   SECTION("Mixed orders: tangential continuity")
+   {
+      FiniteElementSpace fespace(&mesh, &fec);
+      Vector center(3);
+      for (int e = 0; e < mesh.GetNE(); e++)
+      {
+         mesh.GetElementCenter(e, center);
+         fespace.SetElementOrder(e, center(0) > 0.5 && center(1) > 0.5 ?
+                                 p + 1 : p);
+      }
+      fespace.Update(false);
+
+      Vector tdofs(fespace.GetTrueVSize());
+      tdofs.Randomize(1);
+      GridFunction x(&fespace);
+      fespace.GetProlongationMatrix()->Mult(tdofs, x);
+      int npoints;
+      REQUIRE(MaxTraceJump(x, npoints) < 1e-12);
+      REQUIRE(npoints > 0);
+   }
+}
+
+TEST_CASE("2D variable-order face DOFs match GetFaceElement and PRefinementSupported bounds",
+          "[FiniteElementSpace][NCMesh]")
+{
+   // Verify GetFaceDofs and GetFaceElement agree across variants in 2D H1/ND/RT
+   // (both uncached and cached face_dof table paths).
+   {
+      Mesh mesh = Mesh::MakeCartesian2D(2, 2, Element::QUADRILATERAL, true);
       mesh.EnsureNCMesh();
+      H1_FECollection h1_fec(1, 2);
+      ND_FECollection nd_fec(1, 2);
+      RT_FECollection rt_fec(0, 2);
 
-      int ndof0, ncdof1, ncdof2, ndof1;
-      std::unique_ptr<FiniteElementCollection> fec;
-      if (space_type == SpaceType::RT)
+      for (FiniteElementCollection *fec :
+           std::vector<FiniteElementCollection*> {&h1_fec, &nd_fec, &rt_fec})
       {
-         // Standard RT space with order 0 elements
-         fec.reset(new RT_FECollection(0, dim));
-
-         if (dim == 2)
-         {
-            ndof0 = 40;
-            ndof1 = 62;
-            ncdof1 = 56;
-            ncdof2 = 312;
-         }
-         else
+         FiniteElementSpace fes(&mesh, fec);
+         MFEM_VERIFY(mesh.GetNE() == 4, "");
+         // Assign checkerboard orders geometrically so all 4 interior edges have both order variants.
+         Vector c(2);
+         for (int e = 0; e < mesh.GetNE(); e++)
          {
-            ndof0 = 36;
-            ndof1 = 141;
-            ncdof1 = 114;
-            ncdof2 = 756;
+            mesh.GetElementCenter(e, c);
+            fes.SetElementOrder(e, ((c(0) < 0.5) != (c(1) < 0.5)) ? 2 : 1);
          }
-      }
-      else
-      {
-         // Standard ND space with order 1 elements
-         fec.reset(new ND_FECollection(1, dim));
+         fes.Update(false);
 
-         if (dim == 2)
+         REQUIRE(mesh.GetNFaces() == 0);
+         REQUIRE(mesh.GetNumFaces() > 0);
+
+         int visited_faces = 0;
+         int multi_variant_faces = 0;
+         Array<int> fdofs, fverts, fedges, fori;
+         std::vector<std::vector<int>> cached_ref_dofs(mesh.GetNumFaces());
+         std::vector<int> cached_ref_orders(mesh.GetNumFaces());
+
+         for (int f = 0; f < mesh.GetNumFaces(); f++)
          {
-            ndof0 = 40;
-            ndof1 = 50;
-            ncdof1 = 46;
-            ncdof2 = 144;
+            visited_faces++;
+            int nvar = 0;
+            while (fes.GetEdgeOrder(f, nvar) >= 0) { nvar++; }
+            if (nvar > 1) { multi_variant_faces++; }
+
+            for (int v = 0; v < nvar; v++)
+            {
+               const int dord = fes.GetFaceDofs(f, fdofs, v);
+               REQUIRE(dord == fes.GetEdgeOrder(f, v));
+               REQUIRE(fes.GetFaceOrder(f, v) == dord);
+               const FiniteElement *fe = fes.GetFaceElement(f, v);
+               REQUIRE(fe != nullptr);
+               REQUIRE(fdofs.Size() == fe->GetDof());
+
+               const int nv = fec->GetNumDof(Geometry::POINT, dord);
+               const int ne = fec->GetNumDof(Geometry::SEGMENT, dord);
+               if (nv > 0)
+               {
+                  mesh.GetFaceVertices(f, fverts);
+                  REQUIRE(fdofs.Size() >= fverts.Size() * nv);
+                  for (int vi = 0; vi < fverts.Size(); vi++)
+                  {
+                     for (int vj = 0; vj < nv; vj++)
+                     {
+                        REQUIRE(fdofs[vi * nv + vj] == fverts[vi] * nv + vj);
+                     }
+                  }
+               }
+               if (ne > 0)
+               {
+                  mesh.GetFaceEdges(f, fedges, fori);
+                  REQUIRE(fedges.Size() == 1);
+                  const int *ind = fec->GetDofOrdering(Geometry::SEGMENT, dord, fori[0]);
+                  const int off0 = fverts.Size() * nv;
+                  const int first_raw = fdofs[off0];
+                  const int first_idx = (first_raw >= 0) ? first_raw : (-1 - first_raw);
+                  const int first_loc = (ind[0] >= 0) ? ind[0] : (-1 - ind[0]);
+                  const int base = first_idx - first_loc;
+                  for (int j = 0; j < ne; j++)
+                  {
+                     const int want_raw = (ind[j] >= 0) ? (base + ind[j]) : (-1 - (base - 1 - ind[j]));
+                     REQUIRE(fdofs[off0 + j] == want_raw);
+                  }
+               }
+
+               if (v == 0)
+               {
+                  cached_ref_orders[f] = dord;
+                  cached_ref_dofs[f].assign(fdofs.begin(), fdofs.end());
+               }
+            }
+            REQUIRE(fes.GetFaceDofs(f, fdofs, nvar) == -1);
+            REQUIRE(fes.GetFaceOrder(f, nvar) == -1);
          }
-         else
+
+         REQUIRE(visited_faces == mesh.GetNumFaces());
+         REQUIRE(multi_variant_faces >= 4);
+
+         // Exercise cached face_dof table path and verify order + variant>0 remain exact.
+         (void)fes.GetFaceToDofTable();
+         for (int f = 0; f < mesh.GetNumFaces(); f++)
          {
-            ndof0 = 54;
-            ndof1 = 105;
-            ncdof1 = 75;
-            ncdof2 = 300;
+            const int dord0 = fes.GetFaceDofs(f, fdofs, 0);
+            REQUIRE(dord0 == cached_ref_orders[f]);
+            REQUIRE(fes.GetFaceOrder(f, 0) == cached_ref_orders[f]);
+            REQUIRE(fdofs.Size() == (int)cached_ref_dofs[f].size());
+            for (int j = 0; j < fdofs.Size(); j++)
+            {
+               REQUIRE(fdofs[j] == cached_ref_dofs[f][j]);
+            }
+            int nvar = 0;
+            while (fes.GetEdgeOrder(f, nvar) >= 0) { nvar++; }
+            if (nvar > 1)
+            {
+               const int dord1 = fes.GetFaceDofs(f, fdofs, 1);
+               REQUIRE(dord1 == fes.GetEdgeOrder(f, 1));
+               REQUIRE(fes.GetFaceOrder(f, 1) == dord1);
+            }
+            REQUIRE(fes.GetFaceDofs(f, fdofs, nvar) == -1);
+            REQUIRE(fes.GetFaceOrder(f, nvar) == -1);
          }
       }
+   }
 
-      FiniteElementSpace fespace(&mesh, fec.get());
-
-      REQUIRE(fespace.GetNDofs() == ndof0);
-      REQUIRE(fespace.GetNConformingDofs() == ndof0);
+   // Verify PRefinementSupported rejects trace, DG interface, and 1D ND/RT.
+   Mesh m1 = Mesh::MakeCartesian1D(4);
+   Mesh m2 = Mesh::MakeCartesian2D(2, 2, Element::QUADRILATERAL, true);
+   Mesh m3 = Mesh::MakeCartesian3D(2, 2, 2, Element::HEXAHEDRON);
+
+   H1_FECollection h1_1(1, 1), h1_2(1, 2), h1_3(1, 3);
+   L2_FECollection l2_1(1, 1), l2_2(1, 2), l2_3(1, 3);
+   ND_FECollection nd_1(1, 1), nd_2(1, 2), nd_3(1, 3);
+   RT_FECollection rt_2(0, 2), rt_3(0, 3);
+   ND_Trace_FECollection ndt_2(1, 2), ndt_3(1, 3);
+   RT_Trace_FECollection rtt_2(0, 2), rtt_3(0, 3);
+   DG_Interface_FECollection dgi_2(0, 2), dgi_3(0, 3);
+
+   REQUIRE(FiniteElementSpace(&m1, &h1_1).PRefinementSupported());
+   REQUIRE(FiniteElementSpace(&m1, &l2_1).PRefinementSupported());
+   REQUIRE(!FiniteElementSpace(&m1, &nd_1).PRefinementSupported());
+
+   REQUIRE(FiniteElementSpace(&m2, &h1_2).PRefinementSupported());
+   REQUIRE(FiniteElementSpace(&m2, &l2_2).PRefinementSupported());
+   REQUIRE(FiniteElementSpace(&m2, &nd_2).PRefinementSupported());
+   REQUIRE(FiniteElementSpace(&m2, &rt_2).PRefinementSupported());
+   REQUIRE(!FiniteElementSpace(&m2, &ndt_2).PRefinementSupported());
+   REQUIRE(!FiniteElementSpace(&m2, &rtt_2).PRefinementSupported());
+   REQUIRE(!FiniteElementSpace(&m2, &dgi_2).PRefinementSupported());
+
+   REQUIRE(FiniteElementSpace(&m3, &h1_3).PRefinementSupported());
+   REQUIRE(FiniteElementSpace(&m3, &l2_3).PRefinementSupported());
+   REQUIRE(FiniteElementSpace(&m3, &nd_3).PRefinementSupported());
+   REQUIRE(FiniteElementSpace(&m3, &rt_3).PRefinementSupported());
+   REQUIRE(!FiniteElementSpace(&m3, &ndt_3).PRefinementSupported());
+   REQUIRE(!FiniteElementSpace(&m3, &rtt_3).PRefinementSupported());
+   REQUIRE(!FiniteElementSpace(&m3, &dgi_3).PRefinementSupported());
+}
 
-      // Convert to variable order space: p-refine first element
-      fespace.SetElementOrder(0, 2);
-      fespace.Update(false);
+TEST_CASE("IntegratedGLL ND ProjectGrad and Project match exact line integrals at p=2",
+          "[FiniteElementSpace]")
+{
+   for (int dim : {2, 3})
+   {
+      CAPTURE(dim);
+      Geometry::Type geom = (dim == 2) ? Geometry::SQUARE : Geometry::CUBE;
+      IsoparametricTransformation T;
+      T.SetIdentityTransformation(geom);
+
+      H1_FECollection h1_fec(2, dim);
+      ND_FECollection nd_fec(2, dim, BasisType::GaussLobatto,
+                             BasisType::IntegratedGLL);
+      const FiniteElement *h1_fe = h1_fec.FiniteElementForGeometry(geom);
+      const FiniteElement *nd_fe = nd_fec.FiniteElementForGeometry(geom);
+
+      DenseMatrix G_mat, Pi_mat;
+      nd_fe->ProjectGrad(*h1_fe, T, G_mat);
+      nd_fe->Project(*h1_fe, T, Pi_mat);
+
+      // u(x,y[,z]) = x: sub-edges along +x at y=z=0 have integral 0.5 on [0,0.5].
+      Vector u_dofs(h1_fe->GetDof()), const_dofs(h1_fe->GetDof()), x2_dofs(h1_fe->GetDof());
+      const IntegrationRule &nodes = h1_fe->GetNodes();
+      for (int j = 0; j < h1_fe->GetDof(); j++)
+      {
+         const real_t x = nodes.IntPoint(j).x;
+         u_dofs(j) = x;
+         const_dofs(j) = 1.0;
+         x2_dofs(j) = x * x;
+      }
 
-      REQUIRE(fespace.GetNDofs() == ndof1);
-      REQUIRE(fespace.GetNConformingDofs() == ncdof1);
+      // First two ND DOFs lie on edge (0,1): [0, 0.5] and [0.5, 1.0] along +x.
+      Vector gu(nd_fe->GetDof());
+      G_mat.Mult(u_dofs, gu);
+      REQUIRE(std::abs(gu(0) - 0.5) < 1e-13);
+      REQUIRE(std::abs(gu(1) - 0.5) < 1e-13);
+
+      // Pi_x action on q(x)=1 and q(x)=x^2 on [0, 0.5] (1/2 and 1/24).
+      Vector e_const(dim * h1_fe->GetDof()), e_x2(dim * h1_fe->GetDof());
+      e_const = 0.0;
+      e_x2 = 0.0;
+      for (int j = 0; j < h1_fe->GetDof(); j++)
+      {
+         e_const(j) = const_dofs(j);
+         e_x2(j) = x2_dofs(j);
+      }
+      Vector pi_const(nd_fe->GetDof()), pi_x2(nd_fe->GetDof());
+      Pi_mat.Mult(e_const, pi_const);
+      Pi_mat.Mult(e_x2, pi_x2);
+      REQUIRE(std::abs(pi_const(0) - 0.5) < 1e-13);
+      REQUIRE(std::abs(pi_x2(0) - 1.0 / 24.0) < 1e-13);
 
-      // p-refine all elements
-      for (int i = 1; i < mesh.GetNE(); i++)
+      if (dim == 2)
       {
-         fespace.SetElementOrder(i, fespace.GetElementOrder(i) + 1);
+         // Edge (2,3) runs in -x direction: u(0,1) - u(0.5,1) = -0.5.
+         REQUIRE(std::abs(gu(4) - (-0.5)) < 1e-13);
       }
-      fespace.Update(false);
 
-      REQUIRE(fespace.GetNConformingDofs() == ncdof2);
+      // Scale covariance at p=1 and p=2 down to h = 1e-12 (isotropic and anisotropic).
+      for (int p : {1, 2})
+      {
+         H1_FECollection h1_p(p, dim);
+         ND_FECollection nd_p(p, dim, BasisType::GaussLobatto,
+                               BasisType::IntegratedGLL);
+         const FiniteElement *h1_fe_p = h1_p.FiniteElementForGeometry(geom);
+         const FiniteElement *nd_fe_p = nd_p.FiniteElementForGeometry(geom);
+
+         // 3D isotropic (h,h,h), anisotropic (h,1,1), and 2D scaling down to h = 1e-12.
+         for (real_t hx : {1.0, 1e-12})
+         {
+            for (real_t hy : {hx, 1.0})
+            {
+               const real_t hz = (dim == 3 && hy == hx) ? hx : 1.0;
+               IsoparametricTransformation Ts;
+               Ts.SetIdentityTransformation(geom);
+               DenseMatrix &pm = Ts.GetPointMat();
+               for (int v = 0; v < pm.Width(); v++)
+               {
+                  pm(0, v) *= hx;
+                  pm(1, v) *= hy;
+                  if (dim == 3) { pm(2, v) *= hz; }
+               }
+               DenseMatrix Is;
+               nd_fe_p->Project(*h1_fe_p, Ts, Is);
+
+               Vector ex(dim * h1_fe_p->GetDof()), ey(dim * h1_fe_p->GetDof()),
+                      ez(dim * h1_fe_p->GetDof());
+               ex = 0.0;
+               ey = 0.0;
+               ez = 0.0;
+               for (int j = 0; j < h1_fe_p->GetDof(); j++)
+               {
+                  ex(j) = 1.0;
+                  ey(j + h1_fe_p->GetDof()) = 1.0;
+                  if (dim == 3) { ez(j + 2 * h1_fe_p->GetDof()) = 1.0; }
+               }
+               Vector px(nd_fe_p->GetDof()), py(nd_fe_p->GetDof()),
+                      pz(nd_fe_p->GetDof());
+               Is.Mult(ex, px);
+               Is.Mult(ey, py);
+               if (dim == 3) { Is.Mult(ez, pz); }
+
+               Vector ex_dir(dim), ey_dir(dim), ez_dir(dim);
+               ex_dir = 0.0; ex_dir(0) = 1.0;
+               ey_dir = 0.0; ey_dir(1) = 1.0;
+               ez_dir = 0.0; if (dim == 3) { ez_dir(2) = 1.0; }
+               VectorConstantCoefficient vc_x(ex_dir), vc_y(ey_dir), vc_z(ez_dir);
+               Vector px_ref(nd_fe_p->GetDof()), py_ref(nd_fe_p->GetDof()),
+                      pz_ref(nd_fe_p->GetDof());
+               nd_fe_p->Project(vc_x, Ts, px_ref);
+               nd_fe_p->Project(vc_y, Ts, py_ref);
+               if (dim == 3) { nd_fe_p->Project(vc_z, Ts, pz_ref); }
+
+               const real_t expect_x = hx / p;
+               const real_t expect_y = hy / p;
+               const real_t expect_z = hz / p;
+               REQUIRE(px_ref.Normlinf() == Approx(expect_x).margin(1e-13 * expect_x));
+               REQUIRE(py_ref.Normlinf() == Approx(expect_y).margin(1e-13 * expect_y));
+               px -= px_ref;
+               py -= py_ref;
+               REQUIRE(px.Normlinf() <= 1e-13 * expect_x);
+               REQUIRE(py.Normlinf() <= 1e-13 * expect_y);
+               if (dim == 3)
+               {
+                  REQUIRE(pz_ref.Normlinf() == Approx(expect_z).margin(1e-13 * expect_z));
+                  pz -= pz_ref;
+                  REQUIRE(pz.Normlinf() <= 1e-13 * expect_z);
+               }
+            }
+         }
 
-      TestSolveVec(fespace);
+         if (dim == 2)
+         {
+            // Skewed quad T(xi, eta) = (xi, h * (xi/2 + eta)) with h = 1e-12:
+            // along xi-edge (eta = 0), e_y line integral is h/2 (h/(2p) per sub-edge),
+            // which row-relative physical thresholding used to zero out.
+            const real_t h = 1e-12;
+            IsoparametricTransformation Tob;
+            Tob.SetIdentityTransformation(Geometry::SQUARE);
+            DenseMatrix &pm = Tob.GetPointMat();
+            for (int v = 0; v < pm.Width(); v++)
+            {
+               pm(1, v) = h * (0.5 * pm(0, v) + pm(1, v));
+            }
+            DenseMatrix Iob;
+            nd_fe_p->Project(*h1_fe_p, Tob, Iob);
+
+            Vector ey_h1(2 * h1_fe_p->GetDof());
+            ey_h1 = 0.0;
+            for (int j = 0; j < h1_fe_p->GetDof(); j++)
+            {
+               ey_h1(j + h1_fe_p->GetDof()) = 1.0;
+            }
+            Vector py_ob(nd_fe_p->GetDof()), py_ob_ref(nd_fe_p->GetDof());
+            Iob.Mult(ey_h1, py_ob);
+
+            Vector ey_dir(2);
+            ey_dir(0) = 0.0;
+            ey_dir(1) = 1.0;
+            VectorConstantCoefficient vc_y(ey_dir);
+            nd_fe_p->Project(vc_y, Tob, py_ob_ref);
+
+            const real_t expect_xi = 0.5 * h / p;
+            // Sub-edge 0 lies on bottom xi-edge (eta=0): integral must stay ~h/(2p), not 0.
+            REQUIRE(std::abs(py_ob(0)) == Approx(expect_xi).margin(1e-12 * expect_xi));
+            REQUIRE(std::abs(py_ob_ref(0)) == Approx(expect_xi).margin(1e-12 * expect_xi));
+            py_ob -= py_ob_ref;
+            REQUIRE(py_ob.Normlinf() <= 1e-12 * h);
+         }
+      }
    }
 }
 
@@ -534,17 +2089,12 @@ TEST_CASE("Parallel Variable Order FiniteElementSpace",
       {
          // Standard RT space with order 0 elements
          fec.reset(new RT_FECollection(0, dim));
-
-         if (dim == 2)
-         {
-            ndof0 = 40;
-            ncdof2 = 312;
-         }
-         else
-         {
-            ndof0 = 36;
-            ncdof2 = 756;
-         }
+         ndof0 = dim == 2 ? 40 : 36;
+         // Compare to fixed RT_1 rather than encoding the erroneous RT_2
+         // counts produced by Clone before the collection-order fix.
+         RT_FECollection reference(1, dim);
+         ParFiniteElementSpace reference_space(&pmesh, &reference);
+         ncdof2 = reference_space.GlobalTrueVSize();
       }
       else
       {
@@ -576,11 +2126,587 @@ TEST_CASE("Parallel Variable Order FiniteElementSpace",
       fespace.Update(false);
 
       REQUIRE(fespace.GlobalTrueVSize() == ncdof2);
+      for (int e = 0; e < fespace.GetNE(); e++)
+      {
+         REQUIRE(fespace.GetFE(e)->GetOrder() == fespace.GetElementOrder(e));
+      }
 
       TestSolveParVec(fespace);
    }
 }
 
+namespace var_order_test
+{
+
+// Orders follow the 4x4x4 mesh halves, so refinement keeps them geometric.
+static int OrderAt(Mesh &mesh, int e, int min_order = 1)
+{
+   Vector c(3);
+   mesh.GetElementCenter(e, c);
+   return min_order + (c(0) > 0.5) + (c(1) > 0.5);
+}
+
+static void CheckOrders(ParFiniteElementSpace &fes, int min_order,
+                        real_t z_cut = -1.0, int z_bonus = 0)
+{
+   int local_bad = 0;
+   for (int e = 0; e < fes.GetNE(); e++)
+   {
+      int expected = OrderAt(*fes.GetMesh(), e, min_order);
+      if (z_cut >= 0.0)
+      {
+         Vector c(3);
+         fes.GetMesh()->GetElementCenter(e, c);
+         if (c(2) > z_cut) { expected += z_bonus; }
+      }
+      if (fes.GetElementOrder(e) != expected) { local_bad++; }
+   }
+   int global_bad = 0;
+   MPI_Allreduce(&local_bad, &global_bad, 1, MPI_INT, MPI_SUM,
+                 fes.GetComm());
+   REQUIRE(global_bad == 0);
+}
+
+static void CheckFieldRawAndProjected(ParFiniteElementSpace &fes,
+                                      ParGridFunction &x,
+                                      VectorCoefficient &f)
+{
+   // Verify the migrated raw GridFunction before any R/P projection.
+   REQUIRE(x.ComputeL2Error(f) < 1e-11);
+   Vector t(fes.GetTrueVSize());
+   x.ParallelProject(t);
+   x.Distribute(t);
+   REQUIRE(x.ComputeL2Error(f) < 1e-11);
+}
+
+} // namespace var_order_test
+
+TEST_CASE("Parallel variable-order ND and RT spaces follow mesh changes",
+          "[FiniteElementSpace][NCMesh][Parallel]")
+{
+   using namespace var_order_test;
+   const bool test_rt = GENERATE(false, true);
+   CAPTURE(test_rt);
+
+   Mesh mesh = Mesh::MakeCartesian3D(4, 4, 4, Element::HEXAHEDRON);
+   mesh.EnsureNCMesh();
+   ParMesh pmesh(MPI_COMM_WORLD, mesh);
+
+   // Use orders 2..4 so non-trivial curl/div polynomial fields live in all cells.
+   ND_FECollection nd_fec(2, 3);
+   RT_FECollection rt_fec(1, 3);
+   FiniteElementCollection *fec =
+      test_rt ? static_cast<FiniteElementCollection*>(&rt_fec)
+              : static_cast<FiniteElementCollection*>(&nd_fec);
+   ParFiniteElementSpace fes(&pmesh, fec);
+   for (int e = 0; e < pmesh.GetNE(); e++)
+   {
+      fes.SetElementOrder(e, OrderAt(pmesh, e, 2));
+   }
+   fes.Update(false);
+
+   // ND: edge-varying non-gradient field in Q_{1,2,2} x Q_{2,1,2} x Q_{2,2,1}.
+   // RT: normal-flux-varying field in Q_{2,1,1} x Q_{1,2,1} x Q_{1,1,2}.
+   VectorFunctionCoefficient f(3, [test_rt](const Vector &p, Vector &v)
+   {
+      const real_t x = p(0), y = p(1), z = p(2);
+      if (test_rt)
+      {
+         v(0) = x*x + x*y + y;
+         v(1) = y*y + y*z + z;
+         v(2) = z*z + z*x + x;
+      }
+      else
+      {
+         v(0) = x + x*y + 2.0*y*y*z + y*z;
+         v(1) = y + y*z + 3.0*z*z*x + x*z;
+         v(2) = z + z*x + 4.0*x*x*y + x*y;
+      }
+   });
+   ParGridFunction x(&fes);
+   x.ProjectCoefficient(f);
+
+   // Verify ghost entity order boundary before NC refinement when ghosts exist.
+   fes.GetProlongationMatrix();
+   {
+      int local_bad_ghost = 0;
+      int valid_edges = 0;
+      for (int i = 0; i < pmesh.pncmesh->GetNGhostEdges(); i++)
+      {
+         const int eo = fes.GetEdgeOrder(pmesh.pncmesh->GetNEdges() + i, 0);
+         if (!(eo == -1 || (eo >= 2 && eo <= 4))) { local_bad_ghost++; }
+         if (eo >= 2) { valid_edges++; }
+      }
+      int valid_faces = 0;
+      for (int i = 0; i < pmesh.pncmesh->GetNGhostFaces(); i++)
+      {
+         const int fo = fes.GetFaceOrder(pmesh.pncmesh->GetNFaces() + i, 0);
+         if (!(fo == -1 || (fo >= 2 && fo <= 4))) { local_bad_ghost++; }
+         if (fo >= 2) { valid_faces++; }
+      }
+      if (pmesh.pncmesh->GetNGhostElements() > 0 &&
+          (valid_edges == 0 || valid_faces == 0))
+      {
+         local_bad_ghost++;
+      }
+      int global_bad_ghost = 0;
+      MPI_Allreduce(&local_bad_ghost, &global_bad_ghost, 1, MPI_INT, MPI_SUM,
+                    MPI_COMM_WORLD);
+      REQUIRE(global_bad_ghost == 0);
+   }
+
+   Array<int> refs;
+   for (int e = 0; e < pmesh.GetNE(); e++)
+   {
+      Vector c(3);
+      pmesh.GetElementCenter(e, c);
+      if (c(2) < 0.5 && c(0) + c(1) < 1.0) { refs.Append(e); }
+   }
+   pmesh.GeneralRefinement(refs);
+   fes.Update();
+   x.Update();
+   CheckOrders(fes, 2);
+   CheckFieldRawAndProjected(fes, x, f);
+
+   pmesh.Rebalance();
+   fes.Update();
+   x.Update();
+   CheckOrders(fes, 2);
+   CheckFieldRawAndProjected(fes, x, f);
+
+   // Pure p-change immediately after Rebalance() must not replay REBALANCE.
+   {
+      int old_ord = -1;
+      if (fes.GetNE() > 0)
+      {
+         old_ord = fes.GetElementOrder(0);
+         fes.SetElementOrder(0, old_ord + 1);
+      }
+      fes.Update(false);
+      x.Update();
+      int local_bad = 0;
+      for (int e = 0; e < fes.GetNE(); e++)
+      {
+         const int expected =
+            (e == 0) ? (old_ord + 1) : OrderAt(*fes.GetMesh(), e, 2);
+         if (fes.GetElementOrder(e) != expected) { local_bad++; }
+      }
+      int global_bad = 0;
+      MPI_Allreduce(&local_bad, &global_bad, 1, MPI_INT, MPI_SUM,
+                    MPI_COMM_WORLD);
+      REQUIRE(global_bad == 0);
+
+      if (fes.GetNE() > 0) { fes.SetElementOrder(0, old_ord); }
+      fes.Update(false);
+      x.Update();
+      x.ProjectCoefficient(f);
+      CheckOrders(fes, 2);
+      CheckFieldRawAndProjected(fes, x, f);
+   }
+
+   Vector zero(pmesh.GetNE());
+   zero = 0.0;
+   REQUIRE(pmesh.DerefineByError(zero, 1.0));
+   fes.Update();
+   x.Update();
+   CheckOrders(fes, 2);
+   CheckFieldRawAndProjected(fes, x, f);
+   REQUIRE(pmesh.GetGlobalNE() == 64);
+
+   Array<pRefinement> prefs;
+   for (int e = 0; e < pmesh.GetNE(); e++)
+   {
+      Vector c(3);
+      pmesh.GetElementCenter(e, c);
+      if (c(2) > 0.5) { prefs.Append(pRefinement(e, 1)); }
+   }
+   fes.PRefineAndUpdate(prefs);
+   x.Update();
+   CheckOrders(fes, 2, 0.5, 1);
+   CheckFieldRawAndProjected(fes, x, f);
+}
+
+TEST_CASE("Parallel variable-order multi-rank derefinement and empty partitions",
+          "[FiniteElementSpace][NCMesh][Parallel]")
+{
+   int rank = 0, nranks = 1;
+   MPI_Comm_rank(MPI_COMM_WORLD, &rank);
+   MPI_Comm_size(MPI_COMM_WORLD, &nranks);
+
+   SECTION("Empty ranks participate in variable-order ND/RT compaction")
+   {
+      if (nranks >= 2)
+      {
+         {
+            Mesh mesh = Mesh::MakeCartesian3D(2, 1, 1, Element::HEXAHEDRON);
+            mesh.EnsureNCMesh();
+            int part[2] = {0, 0};
+            ParMesh pmesh(MPI_COMM_WORLD, mesh, part);
+
+            ND_FECollection nd_fec(1, 3);
+            RT_FECollection rt_fec(0, 3);
+            for (FiniteElementCollection *fec :
+                 std::vector<FiniteElementCollection*> {&nd_fec, &rt_fec})
+            {
+               ParFiniteElementSpace fes(&pmesh, fec);
+               for (int e = 0; e < pmesh.GetNE(); e++)
+               {
+                  fes.SetElementOrder(e, e + 1);
+               }
+               fes.Update(false);
+
+               const Operator *P = fes.GetProlongationMatrix();
+               const SparseMatrix *R = fes.GetRestrictionMatrix();
+               REQUIRE(P != nullptr);
+               REQUIRE(R != nullptr);
+
+               Vector tdof(fes.GetTrueVSize()), ldof(fes.GetVSize()),
+                      tdof2(fes.GetTrueVSize());
+               for (int i = 0; i < tdof.Size(); i++) { tdof(i) = 1.0 + 0.1 * i; }
+               P->Mult(tdof, ldof);
+               R->Mult(ldof, tdof2);
+               tdof2 -= tdof;
+               int local_bad = tdof2.Normlinf() < 1e-12 ? 0 : 1;
+               int global_bad = 0;
+               MPI_Allreduce(&local_bad, &global_bad, 1, MPI_INT, MPI_SUM,
+                             MPI_COMM_WORLD);
+               REQUIRE(global_bad == 0);
+            }
+         }
+
+         // Derefine a distributed mesh so all coarse parents land on rank 0
+         // (min child rank == 0 on every block), leaving ranks >= 1 empty.
+         Mesh mesh = Mesh::MakeCartesian3D(2, 1, 1, Element::HEXAHEDRON);
+         mesh.EnsureNCMesh();
+         ParMesh pmesh(MPI_COMM_WORLD, mesh);
+         pmesh.UniformRefinement();
+
+         Array<int> part(pmesh.GetNE());
+         Vector c(3);
+         for (int e = 0; e < pmesh.GetNE(); e++)
+         {
+            pmesh.GetElementCenter(e, c);
+            const int sub =
+               (std::min(1, std::max(0, ((int)std::floor(4.0 * c(0))) % 2))) +
+               (c(1) > 0.5 ? 2 : 0) + (c(2) > 0.5 ? 4 : 0);
+            part[e] = (sub == 0) ? 0 : (1 + ((sub - 1) % (nranks - 1)));
+         }
+         pmesh.Rebalance(part);
+
+         ND_FECollection nd_fec(2, 3);
+         ParFiniteElementSpace fes(&pmesh, &nd_fec);
+         for (int e = 0; e < pmesh.GetNE(); e++)
+         {
+            pmesh.GetElementCenter(e, c);
+            fes.SetElementOrder(e, c(0) > 0.5 ? 3 : 2);
+         }
+         fes.Update(false);
+
+         VectorFunctionCoefficient nf(3, [](const Vector &p, Vector &v)
+         {
+            v(0) = p(0) + p(1)*p(2);
+            v(1) = p(1) + p(0)*p(2);
+            v(2) = p(2) + p(0)*p(1);
+         });
+         ParGridFunction x(&fes);
+         x.ProjectCoefficient(nf);
+
+         Vector zero(pmesh.GetNE());
+         zero = 0.0;
+         REQUIRE(pmesh.DerefineByError(zero, 1.0));
+         fes.Update();
+         x.Update();
+         REQUIRE(x.ComputeL2Error(nf) < 1e-11);
+
+         int local_bad = 0;
+         const int expected_ne = (rank == 0) ? 2 : 0;
+         if (pmesh.GetNE() != expected_ne) { local_bad++; }
+         for (int e = 0; e < pmesh.GetNE(); e++)
+         {
+            pmesh.GetElementCenter(e, c);
+            if (fes.GetElementOrder(e) != (c(0) > 0.5 ? 3 : 2)) { local_bad++; }
+         }
+         int global_bad = 0;
+         MPI_Allreduce(&local_bad, &global_bad, 1, MPI_INT, MPI_SUM,
+                       MPI_COMM_WORLD);
+         REQUIRE(global_bad == 0);
+
+         // Exercise PRefinementSupported() + collective PRefineAndUpdate() while ranks >= 1 are empty.
+         REQUIRE(fes.PRefinementSupported());
+         Array<pRefinement> post_empty_prefs;
+         for (int e = 0; e < pmesh.GetNE(); e++)
+         {
+            if (fes.GetElementOrder(e) < 3)
+            {
+               post_empty_prefs.Append(pRefinement(e, 1));
+            }
+         }
+         fes.PRefineAndUpdate(post_empty_prefs);
+         x.Update();
+         REQUIRE(x.ComputeL2Error(nf) < 1e-11);
+         local_bad = 0;
+         for (int e = 0; e < pmesh.GetNE(); e++)
+         {
+            if (fes.GetElementOrder(e) != 3) { local_bad++; }
+         }
+         MPI_Allreduce(&local_bad, &global_bad, 1, MPI_INT, MPI_SUM,
+                       MPI_COMM_WORLD);
+         REQUIRE(global_bad == 0);
+
+         // Focused ghost-boundary regression on a 2-cell 2-rank mesh where the
+         // only neighbor element is in the 1-element ghost layer (so index 0 is
+         // always valid on ranks 0 and 1, and ranks >= 2 remain empty with -1).
+         {
+            Mesh gmesh = Mesh::MakeCartesian3D(2, 1, 1, Element::HEXAHEDRON);
+            gmesh.EnsureNCMesh();
+            int gpart[2] = {0, 1};
+            ParMesh gpmesh(MPI_COMM_WORLD, gmesh, gpart);
+
+            ND_FECollection gnd_fec(2, 3);
+            ParFiniteElementSpace gfes(&gpmesh, &gnd_fec);
+            if (gpmesh.GetNE() > 0)
+            {
+               gfes.SetElementOrder(0, rank == 0 ? 2 : 3);
+            }
+            gfes.Update(false);
+            gfes.GetProlongationMatrix();
+
+            int g_local_bad = 0;
+            const int expected = (rank == 0) ? 3 : (rank == 1 ? 2 : -1);
+            if (rank < 2 && (gpmesh.pncmesh->GetNGhostEdges() == 0 ||
+                             gpmesh.pncmesh->GetNGhostFaces() == 0))
+            {
+               g_local_bad++;
+            }
+            for (int i = 0; i < gpmesh.pncmesh->GetNGhostEdges(); i++)
+            {
+               const int ge = gpmesh.pncmesh->GetNEdges() + i;
+               if (gfes.GetEdgeOrder(ge, 0) != expected ||
+                   gfes.GetEdgeOrder(ge, 1) != -1)
+               {
+                  g_local_bad++;
+               }
+            }
+            for (int i = 0; i < gpmesh.pncmesh->GetNGhostFaces(); i++)
+            {
+               const int gf = gpmesh.pncmesh->GetNFaces() + i;
+               if (gfes.GetFaceOrder(gf, 0) != expected ||
+                   gfes.GetFaceOrder(gf, 1) != -1)
+               {
+                  g_local_bad++;
+               }
+            }
+            int g_global_bad = 0;
+            MPI_Allreduce(&g_local_bad, &g_global_bad, 1, MPI_INT, MPI_SUM,
+                          MPI_COMM_WORLD);
+            REQUIRE(g_global_bad == 0);
+         }
+
+         // Lowest-order p=1 ND tetrahedral rebalance transfers fields cleanly
+         // across both locally retained and remotely migrated elements.
+         {
+            Mesh tmesh = Mesh::MakeCartesian3D(2, 2, 2, Element::TETRAHEDRON);
+            tmesh.EnsureNCMesh(true);
+            ParMesh tpmesh(MPI_COMM_WORLD, tmesh);
+            tpmesh.UniformRefinement();
+
+            ND_FECollection tet_nd_fec(1, 3);
+            ParFiniteElementSpace tet_fes(&tpmesh, &tet_nd_fec);
+            // Must lie in P_0^3 + x x P_0^3 (first-kind ND p=1): v = a + b x p.
+            VectorFunctionCoefficient lin_f(3, [](const Vector &p, Vector &v)
+            {
+               v(0) = 1.0 + 2.0 * p(1) - p(2);
+               v(1) = 3.0 - 2.0 * p(0) + 0.5 * p(2);
+               v(2) = -1.0 + p(0) - 0.5 * p(1);
+            });
+            ParGridFunction tet_x(&tet_fes);
+            tet_x.ProjectCoefficient(lin_f);
+            REQUIRE(tet_x.ComputeL2Error(lin_f) < 1e-11);
+
+            Array<int> tpart(tpmesh.GetNE());
+            int n_keep = 0, n_mig = 0;
+            for (int e = 0; e < tpmesh.GetNE(); e++)
+            {
+               const int dst = (e + rank + 1) % nranks;
+               tpart[e] = dst;
+               if (dst == rank) { n_keep++; }
+               else { n_mig++; }
+            }
+            tpmesh.Rebalance(tpart);
+            tet_fes.Update();
+            tet_x.Update();
+            REQUIRE(tet_x.ComputeL2Error(lin_f) < 1e-11);
+            if (nranks >= 2)
+            {
+               int glob_counts[2] = {0, 0}, loc_counts[2] = {n_keep, n_mig};
+               MPI_Allreduce(loc_counts, glob_counts, 2, MPI_INT, MPI_SUM,
+                             MPI_COMM_WORLD);
+               REQUIRE(glob_counts[0] > 0);
+               REQUIRE(glob_counts[1] > 0);
+            }
+
+            // Order-2 collection lowered to actual element order 1 on every tet
+            // has no triangular face DOFs and must also rebalance cleanly.
+            {
+               Mesh tmesh_low = Mesh::MakeCartesian3D(2, 2, 2, Element::TETRAHEDRON);
+               tmesh_low.EnsureNCMesh(true);
+               ParMesh tpmesh_low(MPI_COMM_WORLD, tmesh_low);
+               tpmesh_low.UniformRefinement();
+
+               ND_FECollection tet_nd_fec2(2, 3);
+               ParFiniteElementSpace tet_fes_low(&tpmesh_low, &tet_nd_fec2);
+               for (int e = 0; e < tpmesh_low.GetNE(); e++)
+               {
+                  tet_fes_low.SetElementOrder(e, 1);
+               }
+               tet_fes_low.Update(false);
+
+               ParGridFunction tet_x_low(&tet_fes_low);
+               tet_x_low.ProjectCoefficient(lin_f);
+               REQUIRE(tet_x_low.ComputeL2Error(lin_f) < 1e-11);
+
+               Array<int> tpart_low(tpmesh_low.GetNE());
+               for (int e = 0; e < tpmesh_low.GetNE(); e++)
+               {
+                  tpart_low[e] = (e + rank + 1) % nranks;
+               }
+               tpmesh_low.Rebalance(tpart_low);
+               tet_fes_low.Update();
+               tet_x_low.Update();
+               REQUIRE(tet_x_low.ComputeL2Error(lin_f) < 1e-11);
+            }
+#ifdef MFEM_USE_EXCEPTIONS
+            if (nranks >= 2)
+            {
+               // Pure remote migration (zero elements kept locally on any rank)
+               // must fail cleanly during collective preflight before async comm.
+               Mesh tmesh2 = Mesh::MakeCartesian3D(2, 2, 2, Element::TETRAHEDRON);
+               tmesh2.EnsureNCMesh(true);
+               ParMesh tpmesh2(MPI_COMM_WORLD, tmesh2);
+               tpmesh2.UniformRefinement();
+               ND_FECollection tet_nd2(2, 3);
+               ParFiniteElementSpace tet_fes2(&tpmesh2, &tet_nd2);
+               ParGridFunction tet_x2(&tet_fes2);
+               tet_x2.ProjectCoefficient(lin_f);
+               Array<int> tpart2(tpmesh2.GetNE());
+               tpart2 = (rank + 1) % nranks;
+               tpmesh2.Rebalance(tpart2);
+               REQUIRE_THROWS_WITH(
+                  tet_fes2.Update(true),
+                  Catch::Matchers::Contains("does not support spaces requiring DofTransformation"));
+
+               Mesh hmesh = Mesh::MakeCartesian3D(2, 2, 2, Element::HEXAHEDRON);
+               ParMesh phmesh(MPI_COMM_WORLD, hmesh);
+               RT_Trace_FECollection rt_int(1, 3, FiniteElement::INTEGRAL,
+                                            BasisType::IntegratedGLL);
+               ParFiniteElementSpace rt_int_fes(&phmesh, &rt_int);
+               REQUIRE_THROWS_WITH(
+                  HypreAMS(&rt_int_fes),
+                  Catch::Matchers::Contains("HypreAMS does not support integrated RT bases"));
+            }
+#endif
+         }
+      }
+   }
+}
+
+TEST_CASE("Parallel 2D variable-order face DOFs match GetFaceOrder and cache",
+          "[FiniteElementCollection][FiniteElementSpace][NCMesh][Parallel]")
+{
+   Mesh mesh = Mesh::MakeCartesian2D(4, 4, Element::QUADRILATERAL, true);
+   mesh.EnsureNCMesh();
+   ParMesh pmesh(MPI_COMM_WORLD, mesh);
+
+   H1_FECollection h1_fec(1, 2);
+   ND_FECollection nd_fec(1, 2);
+   RT_FECollection rt_fec(0, 2);
+   FiniteElementCollection *fecs[3] = { &h1_fec, &nd_fec, &rt_fec };
+
+   for (int s = 0; s < 3; s++)
+   {
+      FiniteElementCollection *fec = fecs[s];
+      CAPTURE(fec->Name());
+      ParFiniteElementSpace pfes(&pmesh, fec);
+      for (int e = 0; e < pmesh.GetNE(); e++)
+      {
+         Vector c(2);
+         pmesh.GetElementCenter(e, c);
+         const int ix = std::max(0, std::min(3, int(4.0 * c(0))));
+         const int iy = std::max(0, std::min(3, int(4.0 * c(1))));
+         const int ord = ((ix + iy) % 2 != 0) ? 2 : 1;
+         pfes.SetElementOrder(e, ord);
+      }
+      pfes.Update(false);
+
+      REQUIRE(pmesh.GetNFaces() == 0);
+      const int nfaces = pmesh.GetNumFaces();
+      REQUIRE(nfaces > 0);
+
+      int loc_ord2 = 0;
+      int loc_multivar = 0;
+      Array<int> fdofs;
+      std::vector<std::vector<int>> ref_dofs(nfaces);
+      std::vector<int> ref_orders(nfaces);
+
+      for (int f = 0; f < nfaces; f++)
+      {
+         int nvar = 0;
+         while (pfes.GetFaceOrder(f, nvar) >= 0) { nvar++; }
+         REQUIRE(nvar >= 1);
+         if (nvar > 1) { loc_multivar++; }
+
+         for (int v = 0; v < nvar; v++)
+         {
+            const int dord = pfes.GetFaceDofs(f, fdofs, v);
+            const int ford = pfes.GetFaceOrder(f, v);
+            REQUIRE(dord == ford);
+            REQUIRE(dord == pfes.GetEdgeOrder(f, v));
+            const FiniteElement *fe = pfes.GetFaceElement(f, v);
+            REQUIRE(fe != nullptr);
+            REQUIRE(fdofs.Size() == fe->GetDof());
+            if (v == 0)
+            {
+               if (dord == 2) { loc_ord2++; }
+               ref_orders[f] = dord;
+               ref_dofs[f].assign(fdofs.begin(), fdofs.end());
+            }
+         }
+         REQUIRE(pfes.GetFaceDofs(f, fdofs, nvar) == -1);
+         REQUIRE(pfes.GetFaceOrder(f, nvar) == -1);
+      }
+
+      int loc_stats[2] = { loc_ord2, loc_multivar };
+      int glob_stats[2] = { 0, 0 };
+      MPI_Allreduce(loc_stats, glob_stats, 2, MPI_INT, MPI_SUM, MPI_COMM_WORLD);
+      REQUIRE(glob_stats[0] > 0);
+      REQUIRE(glob_stats[1] > 0);
+
+      // Populate face_dof cache and verify order 2 != fec->GetOrder() (1) and
+      // signed DOFs match the uncached lookup on every face.
+      (void)pfes.GetFaceToDofTable();
+      for (int f = 0; f < nfaces; f++)
+      {
+         const int dord0 = pfes.GetFaceDofs(f, fdofs, 0);
+         REQUIRE(dord0 == ref_orders[f]);
+         REQUIRE(pfes.GetFaceOrder(f, 0) == ref_orders[f]);
+         REQUIRE(fdofs.Size() == (int)ref_dofs[f].size());
+         for (int j = 0; j < fdofs.Size(); j++)
+         {
+            REQUIRE(fdofs[j] == ref_dofs[f][j]);
+         }
+         int nvar = 0;
+         while (pfes.GetFaceOrder(f, nvar) >= 0) { nvar++; }
+         if (nvar > 1)
+         {
+            const int dord1 = pfes.GetFaceDofs(f, fdofs, 1);
+            REQUIRE(dord1 == pfes.GetFaceOrder(f, 1));
+         }
+         REQUIRE(pfes.GetFaceDofs(f, fdofs, nvar) == -1);
+         REQUIRE(pfes.GetFaceOrder(f, nvar) == -1);
+      }
+   }
+}
+
 TEST_CASE("Serial-parallel Comparison for Variable Order FiniteElementSpace",
           "[FiniteElementCollection]"
           "[FiniteElementSpace]"
@@ -1132,6 +3258,96 @@ static void TestSolveParVec(ParFiniteElementSpace &fespace)
    REQUIRE(error == MFEM_Approx(0.0));
 }
 
+TEST_CASE("Parallel multi-segment derefinement and order propagation",
+          "[FiniteElementSpace][NCMesh][Parallel]")
+{
+   int nranks = 1;
+   MPI_Comm_size(MPI_COMM_WORLD, &nranks);
+
+   SECTION("Multi-segment derefinement send/recv for vector H1")
+   {
+      for (int ordering : {Ordering::byNODES, Ordering::byVDIM})
+      {
+         Mesh mesh = Mesh::MakeCartesian3D(6, 1, 1, Element::HEXAHEDRON);
+         mesh.EnsureNCMesh();
+         ParMesh pmesh(MPI_COMM_WORLD, mesh);
+         pmesh.UniformRefinement();
+
+         Array<int> part(pmesh.GetNE());
+         Vector c(3);
+         for (int e = 0; e < pmesh.GetNE(); e++)
+         {
+            pmesh.GetElementCenter(e, c);
+            const int b = std::min(5, std::max(0, (int)std::floor(6.0 * c(0))));
+            const int sub =
+               (std::min(1, std::max(0, ((int)std::floor(12.0 * c(0))) % 2))) +
+               (c(1) > 0.5 ? 2 : 0) + (c(2) > 0.5 ? 4 : 0);
+            const int owner = b % nranks;
+            part[e] = owner + (sub % (nranks - owner));
+         }
+         pmesh.Rebalance(part);
+
+         H1_FECollection fec(1, 3);
+         ParFiniteElementSpace fes(&pmesh, &fec, 2, ordering);
+         VectorFunctionCoefficient vf(2, [](const Vector &p, Vector &v)
+         {
+            v(0) = 1.0 + 2.0 * p(0) - 0.5 * p(1) + 0.25 * p(2);
+            v(1) = -0.3 + 0.7 * p(0) + 1.5 * p(1) - 0.8 * p(2);
+         });
+         ParGridFunction x(&fes);
+         x.ProjectCoefficient(vf);
+         REQUIRE(x.ComputeL2Error(vf) == MFEM_Approx(0.0));
+
+         Vector zero(pmesh.GetNE());
+         zero = 0.0;
+         REQUIRE(pmesh.DerefineByError(zero, 1.0));
+         fes.Update();
+         x.Update();
+         REQUIRE(pmesh.GetGlobalNE() == 6);
+         REQUIRE(x.ComputeL2Error(vf) == MFEM_Approx(0.0));
+      }
+   }
+
+   SECTION("Repeated variable-order propagation and ghost variant unpacking")
+   {
+      for (int iter = 0; iter < 3; ++iter)
+      {
+         Mesh serial = Mesh::MakeCartesian3D(3, 3, 2, Element::HEXAHEDRON);
+         serial.EnsureNCMesh();
+         Array<int> ref;
+         Vector c(3);
+         for (int e = 0; e < serial.GetNE(); ++e)
+         {
+            serial.GetElementCenter(e, c);
+            if (c(0) < 0.4 && c(1) < 0.4) { ref.Append(e); }
+         }
+         serial.GeneralRefinement(ref);
+
+         ParMesh pmesh(MPI_COMM_WORLD, serial);
+         H1_FECollection fec(1, 3);
+         ParFiniteElementSpace fes(&pmesh, &fec);
+         for (int e = 0; e < pmesh.GetNE(); ++e)
+         {
+            pmesh.GetElementCenter(e, c);
+            const int ord = (c(0) > 0.6) ? 3 : ((c(1) > 0.5) ? 2 : 1);
+            fes.SetElementOrder(e, ord);
+         }
+         fes.Update(false);
+
+         FunctionCoefficient lin([](const Vector &p)
+         {
+            return 0.5 + 1.3 * p(0) - 0.7 * p(1) + 0.4 * p(2);
+         });
+         ParGridFunction x(&fes);
+         x.ProjectCoefficient(lin);
+         Vector tx(fes.GetTrueVSize());
+         x.ParallelProject(tx);
+         x.Distribute(tx);
+         REQUIRE(x.ComputeL2Error(lin) < 1e-12);
+      }
+   }
+}
+
 #endif  // MFEM_USE_MPI
 
 }
diff --git a/tests/unit/linalg/test_hypre_prec.cpp b/tests/unit/linalg/test_hypre_prec.cpp
index 2a65be4985..eade00ed36 100644
--- a/tests/unit/linalg/test_hypre_prec.cpp
+++ b/tests/unit/linalg/test_hypre_prec.cpp
@@ -352,6 +352,177 @@ TEST_CASE("Hypre preconditioners SetOperator",
 #endif
 }
 
+TEST_CASE("HypreAMS preconditions parallel variable-order ND systems",
+          "[Parallel][HypreAMS][NCMesh]")
+{
+   const int ob_type = GENERATE(BasisType::GaussLegendre,
+                                BasisType::IntegratedGLL);
+   CAPTURE(ob_type);
+
+   Mesh serial = Mesh::MakeCartesian3D(2, 2, 2, Element::HEXAHEDRON);
+   serial.EnsureNCMesh();
+   Array<int> refine;
+   refine.Append(0);
+   serial.GeneralRefinement(refine);
+
+   ParMesh pmesh(MPI_COMM_WORLD, serial);
+   ND_FECollection fec(1, 3, BasisType::GaussLobatto, ob_type);
+   ParFiniteElementSpace pfes(&pmesh, &fec);
+   Vector c(3);
+   for (int e = 0; e < pmesh.GetNE(); ++e)
+   {
+      pmesh.GetElementCenter(e, c);
+      pfes.SetElementOrder(e, (c(0) > 0.5) ? 2 : 1);
+   }
+   pfes.Update(false);
+
+   ParBilinearForm a(&pfes);
+   a.AddDomainIntegrator(new CurlCurlIntegrator);
+   a.AddDomainIntegrator(new VectorFEMassIntegrator);
+   a.Assemble();
+
+   VectorFunctionCoefficient exsol(3, sin3d_vec);
+   ParGridFunction x(&pfes);
+   x.ProjectCoefficient(exsol);
+   Vector x_true(pfes.GetTrueVSize());
+   x.ParallelProject(x_true);
+   x.Distribute(x_true);
+   const real_t err0 = x.ComputeL2Error(exsol);
+
+   ParLinearForm b(&pfes);
+   a.Mult(x, b);
+   x = 0.0;
+
+   Array<int> ess_tdof_list;
+   OperatorPtr A;
+   Vector B, X;
+   a.FormLinearSystem(ess_tdof_list, x, b, A, X, B);
+
+   HypreAMS ams(*A.As<HypreParMatrix>(), &pfes);
+   ams.SetPrintLevel(0);
+
+   // Verify internal discrete gradient G and interpolation Pi operators.
+   const HypreParMatrix *G_ams = ams.GetDiscreteGradient();
+   const HypreParMatrix *Pix = ams.GetPix();
+   const HypreParMatrix *Piy = ams.GetPiy();
+   const HypreParMatrix *Piz = ams.GetPiz();
+   REQUIRE(G_ams != nullptr);
+   REQUIRE(Pix != nullptr);
+   REQUIRE(Piy != nullptr);
+   REQUIRE(Piz != nullptr);
+
+   H1_FECollection h1_fec(1, 3);
+   ParFiniteElementSpace h1_fes(&pmesh, &h1_fec);
+   for (int e = 0; e < pmesh.GetNE(); ++e)
+   {
+      h1_fes.SetElementOrder(e, pfes.GetElementOrder(e));
+   }
+   h1_fes.Update(false);
+
+   FunctionCoefficient linear_phi([](const Vector &p)
+   {
+      return 1.2 * p(0) - 0.7 * p(1) + 0.5 * p(2) + 0.3;
+   });
+   Vector const_grad({1.2, -0.7, 0.5});
+   VectorConstantCoefficient grad_phi_coeff(const_grad);
+
+   ParGridFunction phi_gf(&h1_fes);
+   phi_gf.ProjectCoefficient(linear_phi);
+   Vector phi_t(h1_fes.GetTrueVSize()), gphi_t(pfes.GetTrueVSize());
+   phi_gf.GetTrueDofs(phi_t);
+   G_ams->Mult(phi_t, gphi_t);
+   ParGridFunction gphi_gf(&pfes);
+   gphi_gf.SetFromTrueDofs(gphi_t);
+   REQUIRE(gphi_gf.ComputeL2Error(grad_phi_coeff) < 1e-11);
+
+   Vector one_t(h1_fes.GetTrueVSize()), pi_t(pfes.GetTrueVSize());
+   one_t = 1.0;
+   const HypreParMatrix *pi_ops[3] = {Pix, Piy, Piz};
+   for (int d = 0; d < 3; ++d)
+   {
+      pi_ops[d]->Mult(one_t, pi_t);
+      ParGridFunction pi_gf(&pfes);
+      pi_gf.SetFromTrueDofs(pi_t);
+      Vector evec(3);
+      evec = 0.0;
+      evec(d) = 1.0;
+      VectorConstantCoefficient ec(evec);
+      REQUIRE(pi_gf.ComputeL2Error(ec) < 1e-11);
+   }
+
+   CGSolver cg(MPI_COMM_WORLD);
+   cg.SetRelTol(1e-10);
+   cg.SetMaxIter(200);
+   cg.SetPrintLevel(0);
+   cg.SetPreconditioner(ams);
+   cg.SetOperator(*A);
+   cg.Mult(B, X);
+   REQUIRE(cg.GetConverged());
+   REQUIRE(cg.GetNumIterations() < 40);
+
+   a.RecoverFEMSolution(X, b, x);
+   REQUIRE(std::abs(x.ComputeL2Error(exsol) - err0) < 1e-6 * err0);
+}
+
+TEST_CASE("HypreADS preconditions parallel variable-order RT systems",
+          "[Parallel][HypreADS][NCMesh]")
+{
+   Mesh serial = Mesh::MakeCartesian3D(2, 2, 2, Element::HEXAHEDRON);
+   serial.EnsureNCMesh();
+   Array<int> refine;
+   refine.Append(0);
+   serial.GeneralRefinement(refine);
+
+   ParMesh pmesh(MPI_COMM_WORLD, serial);
+   RT_FECollection fec(0, 3);
+   ParFiniteElementSpace pfes(&pmesh, &fec);
+   Vector c(3);
+   for (int e = 0; e < pmesh.GetNE(); ++e)
+   {
+      pmesh.GetElementCenter(e, c);
+      pfes.SetElementOrder(e, (c(0) > 0.5) ? 2 : 1);
+   }
+   pfes.Update(false);
+
+   ParBilinearForm a(&pfes);
+   a.AddDomainIntegrator(new DivDivIntegrator);
+   a.AddDomainIntegrator(new VectorFEMassIntegrator);
+   a.Assemble();
+
+   VectorFunctionCoefficient exsol(3, sin3d_vec);
+   ParGridFunction x(&pfes);
+   x.ProjectCoefficient(exsol);
+   Vector x_true(pfes.GetTrueVSize());
+   x.ParallelProject(x_true);
+   x.Distribute(x_true);
+   const real_t err0 = x.ComputeL2Error(exsol);
+
+   ParLinearForm b(&pfes);
+   a.Mult(x, b);
+   x = 0.0;
+
+   Array<int> ess_tdof_list;
+   OperatorPtr A;
+   Vector B, X;
+   a.FormLinearSystem(ess_tdof_list, x, b, A, X, B);
+
+   HypreADS ads(*A.As<HypreParMatrix>(), &pfes);
+   ads.SetPrintLevel(0);
+
+   CGSolver cg(MPI_COMM_WORLD);
+   cg.SetRelTol(1e-10);
+   cg.SetMaxIter(200);
+   cg.SetPrintLevel(0);
+   cg.SetPreconditioner(ads);
+   cg.SetOperator(*A);
+   cg.Mult(B, X);
+   REQUIRE(cg.GetConverged());
+   REQUIRE(cg.GetNumIterations() < 40);
+
+   a.RecoverFEMSolution(X, b, x);
+   REQUIRE(std::abs(x.ComputeL2Error(exsol) - err0) < 1e-6 * err0);
+}
+
 #endif // MFEM_USE_MPI
 
 } // namespace mfem


==> anc/reproduce_paper_artifacts.sh <==
#!/usr/bin/env bash
# Standalone artifact reproduction script.
# Depends ONLY on files inside this reproducibility/ folder.
#
# Usage:
#   ./reproduce_paper_artifacts.sh               # Verify inputs and regenerate all tables/figures into ./output/
#   ./reproduce_paper_artifacts.sh --sync-paper  # Also sync into ../tables, ../figures and compile ../build/{main,supplement}.pdf
#
# Compatible with Bash 3.2 (macOS and Linux).
set -euo pipefail

REPRO_ROOT="$(cd "$(dirname "$0")" && pwd)"
cd "${REPRO_ROOT}"

SYNC_PAPER=0
if [ "${1:-}" = "--sync-paper" ]; then
  SYNC_PAPER=1
elif [ "$#" -gt 0 ]; then
  echo "Usage: $0 [--sync-paper]" >&2
  exit 1
fi

echo "==> [1/4] Checking archived MFEM patch and CSV/diagnostic datasets"
for f in \
  "patches/mfem-var-order-hp-a8b2a9c266.patch" \
  "data/derham_baselines_64c.csv" \
  "data/derham_contrast_64c.csv" \
  "data/derham_nc2_64c.csv" \
  "data/derham_sweep_64c.csv" \
  "data/derham_jump_64c.csv" \
  "data/derham_scaling_512c.csv" \
  "data/hcurl_scaling_1node.csv" \
  "data/hcurl_scaling_2node.csv" \
  "data/hcurl_scaling_4node.csv" \
  "data/op_check.csv" \
  "data/op_check_ext_64c.csv" \
  "data/op_check_64c_diag.txt"; do
  if [ ! -s "${REPRO_ROOT}/${f}" ]; then
    echo "ERROR: Missing or empty required file: ${f}" >&2
    exit 1
  fi
done
echo "  OK  Verified MFEM patch and all 12 datasets in ./data/"

echo "==> [2/4] Regenerating all main-text and supplementary LaTeX tables into ./output/tables"
python3 "${REPRO_ROOT}/scripts/make_tables.py" \
  --data-dir "${REPRO_ROOT}/data" \
  --out-dir "${REPRO_ROOT}/output/tables"

echo "==> [3/4] Regenerating all vector PDF figures into ./output/figures"
python3 "${REPRO_ROOT}/scripts/make_figures.py" \
  --data-dir "${REPRO_ROOT}/data" \
  --out-dir "${REPRO_ROOT}/output/figures"

echo "==> [4/4] Verifying all generated table and figure artifacts"
for out_f in \
  "output/figures/fig0_benchmark_meshes.pdf" \
  "output/figures/fig1_order_scaling.pdf" \
  "output/figures/fig2_robustness.pdf" \
  "output/figures/fig4_parallel_scaling.pdf" \
  "output/tables/tab_order_scaling.tex" \
  "output/tables/tab_random_orders.tex" \
  "output/tables/tab_fichera.tex" \
  "output/tables/tab_scaling.tex" \
  "output/tables/supp_tab_order_scaling.tex" \
  "output/tables/supp_tab_pi_comparison.tex" \
  "output/tables/supp_tab_random_seeds.tex" \
  "output/tables/supp_tab_contrast.tex" \
  "output/tables/supp_tab_fichera.tex" \
  "output/tables/supp_tab_scaling.tex"; do
  if [ ! -s "${REPRO_ROOT}/${out_f}" ]; then
    echo "ERROR: Missing or empty generated artifact: ${out_f}" >&2
    exit 1
  fi
done
echo "  OK  Verified 14 generated artifacts in ./output/ (4 vector figures, 10 LaTeX tables)"

if [ "${SYNC_PAPER}" -eq 1 ]; then
  PAPER_DIR="$(cd "${REPRO_ROOT}/.." && pwd)"
  if [ ! -f "${PAPER_DIR}/main.tex" ] || [ ! -f "${PAPER_DIR}/supplement.tex" ]; then
    echo "ERROR: --sync-paper requires main.tex and supplement.tex in ${PAPER_DIR}." >&2
    exit 1
  fi
  echo "==> [--sync-paper] Syncing generated artifacts into ${PAPER_DIR}/{tables,figures} and compiling PDFs"
  mkdir -p "${PAPER_DIR}/tables" "${PAPER_DIR}/figures"
  cp "${REPRO_ROOT}/output/tables/"*.tex "${PAPER_DIR}/tables/"
  cp "${REPRO_ROOT}/output/figures/"*.pdf "${PAPER_DIR}/figures/"

  latexmk -cd -pdf -interaction=nonstopmode -halt-on-error -outdir=build "${PAPER_DIR}/main.tex" >/dev/null
  latexmk -cd -pdf -interaction=nonstopmode -halt-on-error -outdir=build "${PAPER_DIR}/supplement.tex" >/dev/null

  python3 - "${PAPER_DIR}/build" <<'PY'
import pathlib
import re
import subprocess
import sys

bdir = pathlib.Path(sys.argv[1])
for stem, max_pages in [("main", 20), ("supplement", 10)]:
    pdf = bdir / f"{stem}.pdf"
    log = (bdir / f"{stem}.log").read_text(encoding="utf-8", errors="replace")
    aux = (bdir / f"{stem}.aux").read_text(encoding="utf-8", errors="replace")
    if not pdf.is_file():
        raise SystemExit(f"Missing compiled PDF: {pdf}")
    overfull = re.findall(r"Overfull \\[hv]box.*", log)
    undef = re.findall(r"LaTeX Warning:.*undefined.*", log)
    if overfull:
        raise SystemExit(f"Overfull box in {stem}.log: {overfull[0]}")
    if undef:
        raise SystemExit(f"Undefined reference/citation in {stem}.log: {undef[0]}")

    bad_anchors = []
    for m in re.finditer(r"\\newlabel\{([^}@]+)\}\{\{[^}]*\}\{[^}]*\}\{.*?\}\{([^}]+)\}\{[^}]*\}\}", aux):
        lbl, dest = m.group(1), m.group(2)
        if dest in ("Doc-Start", "section*.1", ""):
            bad_anchors.append((lbl, dest))
    if bad_anchors:
        raise SystemExit(f"Broken hyperref anchor(s) in {stem}.aux: {bad_anchors[:5]}")

    info = subprocess.check_output(["pdfinfo", str(pdf)], text=True)
    m = re.search(r"^Pages:\s+(\d+)", info, flags=re.M)
    pages = int(m.group(1)) if m else -1
    if pages < 1 or pages > max_pages:
        raise SystemExit(f"{stem}.pdf has {pages} pages (limit {max_pages})")
    print(f"  OK  {pdf} ({pages} pages, 0 overfull boxes, 0 undefined refs, valid PDF anchors)")
PY
fi

echo "REPRODUCIBILITY ARTIFACT GENERATION SUCCEEDED."


==> anc/run_local_checks.sh <==
#!/usr/bin/env bash
# Fast standalone 4-rank MPI verification suite for the SISC variable-order de Rham
# reproducibility package. Depends ONLY on files inside this reproducibility/ folder
# plus an installed/built MFEM matching patches/mfem-var-order-hp-a8b2a9c266.patch.
# Compatible with Bash 3.2 (macOS and Linux).
set -euo pipefail

REPRO_ROOT="$(cd "$(dirname "$0")" && pwd)"
cd "${REPRO_ROOT}"

# Convenience: if run inside a workstation checkout containing env.sh and mpiexec is absent
if ! command -v mpiexec >/dev/null 2>&1 && [ -f "${REPRO_ROOT}/../../../env.sh" ]; then
  # shellcheck disable=SC1091
  source "${REPRO_ROOT}/../../../env.sh"
fi

NP="${NP:-4}"
SRC_DIR="${REPRO_ROOT}/src"
BUILD_DIR="${BUILD_DIR:-${REPRO_ROOT}/build}"

if [ -z "${MFEM_BUILD_DIR:-}" ]; then
  if [ -f "${REPRO_ROOT}/mfem/build/MFEMConfig.cmake" ]; then
    MFEM_BUILD_DIR="${REPRO_ROOT}/mfem/build"
  elif [ -f "${REPRO_ROOT}/../../../worktrees/mfem/build-mt3d/MFEMConfig.cmake" ]; then
    MFEM_BUILD_DIR="$(cd "${REPRO_ROOT}/../../../worktrees/mfem/build-mt3d" && pwd)"
  else
    MFEM_BUILD_DIR="${REPRO_ROOT}/mfem/build"
  fi
fi

if command -v mpiexec >/dev/null 2>&1; then
  MPIEXEC="mpiexec"
elif command -v mpirun >/dev/null 2>&1; then
  MPIEXEC="mpirun"
else
  echo "ERROR: neither mpiexec nor mpirun found in PATH." >&2
  exit 1
fi

export OMP_NUM_THREADS=1

echo "==> [1/3] Building standalone benchmark drivers (${BUILD_DIR})"
if [ ! -f "${MFEM_BUILD_DIR}/MFEMConfig.cmake" ]; then
  echo "ERROR: Customized MFEM build not found at ${MFEM_BUILD_DIR}." >&2
  echo "       Follow README.md Section 2 to clone MFEM, apply patches/mfem-var-order-hp-a8b2a9c266.patch," >&2
  echo "       and build into ./mfem/build (or pass MFEM_BUILD_DIR=/path/to/mfem/build)." >&2
  exit 1
fi

cmake -S "${SRC_DIR}" -B "${BUILD_DIR}" \
  -DCMAKE_BUILD_TYPE=Release \
  -DMFEM_BUILD_DIR="${MFEM_BUILD_DIR}" >/dev/null
cmake --build "${BUILD_DIR}" -j4 >/dev/null

echo "==> [2/3] Running ${NP}-rank discrete de Rham, interpolation, and serial/MPI 16-hex patch checks"
"${MPIEXEC}" -n "${NP}" "${BUILD_DIR}/derham_op_check"

echo "==> [3/3] Running ${NP}-rank solver smoke checks (PA+LOR, Coord. Pi, BatchedLOR)"
TMP_JSON="$(mktemp "${TMPDIR:-/tmp}/sisc_smoke.XXXXXX")"
trap 'rm -f "${TMP_JSON}"' EXIT

run_case() {
  local tag="$1"
  shift
  local line
  line="$("${MPIEXEC}" -n "${NP}" "${BUILD_DIR}/sisc_derham_bench" "$@" | grep '^{' | tail -n 1)"
  if [ -z "${line}" ]; then
    echo "ERROR: no JSON output for ${tag}" >&2
    exit 1
  fi
  printf '{"tag":"%s","data":%s}\n' "${tag}" "${line}" >> "${TMP_JSON}"
}

# Uniform p=3 comparison against upstream BatchedLORAssembly
run_case "smoke_unif_h1_palor"      --space h1    --mesh cube --nx 4 --ny 4 --nz 4 --nc_levels 0 --orders uniform --pmin 3 --pmax 3 --solver pa-lor
run_case "smoke_unif_h1_batched"    --space h1    --mesh cube --nx 4 --ny 4 --nz 4 --nc_levels 0 --orders uniform --pmin 3 --pmax 3 --solver pa-batched-lor

# Mixed-order nonconforming H(curl) and H(div): explicit signed-weight Pi vs coordinate reconstruction
run_case "smoke_nc1_hcurl_palor"    --space hcurl --mesh cube --nx 4 --ny 4 --nz 4 --nc_levels 1 --orders random --pmin 1 --pmax 4 --seed 0 --solver pa-lor
run_case "smoke_nc1_hcurl_coord"    --space hcurl --mesh cube --nx 4 --ny 4 --nz 4 --nc_levels 1 --orders random --pmin 1 --pmax 4 --seed 0 --solver pa-lor-coord
run_case "smoke_nc1_hdiv_palor"     --space hdiv  --mesh cube --nx 4 --ny 4 --nz 4 --nc_levels 1 --orders random --pmin 1 --pmax 4 --seed 0 --solver pa-lor
run_case "smoke_nc1_hdiv_coord"     --space hdiv  --mesh cube --nx 4 --ny 4 --nz 4 --nc_levels 1 --orders random --pmin 1 --pmax 4 --seed 0 --solver pa-lor-coord

python3 - "${TMP_JSON}" <<'PY'
import json
import sys

path = sys.argv[1]
rows = []
with open(path, encoding="utf-8") as fh:
    for line in fh:
        line = line.strip()
        if line.startswith("{"):
            obj = json.loads(line)
            d = dict(obj["data"])
            d["tag"] = obj["tag"]
            rows.append(d)

if len(rows) != 6:
    raise SystemExit(f"Expected 6 JSON result rows, got {len(rows)}")

for r in rows:
    tag = r["tag"]
    conv = bool(r.get("converged", False))
    res = float(r.get("true_rel_res", 1.0))
    iters = int(r.get("iters", -1))
    t_fes = float(r.get("t_fes_s", 0.0))
    t_tot = float(r.get("t_solve_total_s", 0.0))
    print(f"  {tag:24s} converged={conv} iters={iters:3d} true_rel_res={res:.2e} t_fes={t_fes:.3f}s t_tot={t_tot:.3f}s")
    if (not conv) or res > 1e-10:
        raise SystemExit(f"FAILED check on {tag}: converged={conv}, true_rel_res={res}")

by_tag = {r["tag"]: r for r in rows}
print(
    f"  H(div) mixed-order iterations: "
    f"Expl. Pi = {by_tag['smoke_nc1_hdiv_palor']['iters']} vs Coord. Pi = {by_tag['smoke_nc1_hdiv_coord']['iters']}"
)
print("LOCAL SISC REPRODUCIBILITY CHECKS ALL PASSED.")
PY


==> anc/scripts/analyze_jsonl.py <==
#!/usr/bin/env python3
"""Convert JSONL outputs from sisc_derham_bench / derham_op_check into CSV."""

import argparse
import csv
import json
from pathlib import Path


def jsonl_to_csv(jsonl_path: Path, csv_path: Path, unwrap_data: bool = True):
    rows = []
    with jsonl_path.open(encoding="utf-8") as f:
        for line in f:
            line = line.strip()
            if not line:
                continue
            obj = json.loads(line)
            if unwrap_data and "data" in obj:
                row = {"tag": obj.get("tag", "")}
                row.update(obj["data"])
                row["status"] = "ok"
            elif unwrap_data and "error" in obj:
                row = {"tag": obj.get("tag", ""), "status": obj["error"]}
            else:
                row = obj
            rows.append(row)
    if not rows:
        raise SystemExit(f"No JSON records found in {jsonl_path}")
    keys = []
    for r in rows:
        for k in r.keys():
            if k not in keys:
                keys.append(k)
    csv_path.parent.mkdir(parents=True, exist_ok=True)
    with csv_path.open("w", newline="", encoding="utf-8") as f:
        w = csv.DictWriter(f, fieldnames=keys)
        w.writeheader()
        w.writerows(rows)
    ok = sum(
        1
        for r in rows
        if r.get("status", "ok") == "ok"
        and r.get("converged", True) in (True, 1, "1", "true", "True")
        and r.get("passed", True) in (True, 1, "1", "true", "True")
    )
    print(f"Wrote {len(rows)} rows ({ok} passed/converged) -> {csv_path}")


def main():
    ap = argparse.ArgumentParser(description="Convert benchmark JSONL output to CSV.")
    ap.add_argument("input_jsonl", type=Path)
    ap.add_argument("output_csv", type=Path)
    ap.add_argument("--raw", action="store_true", help="Do not unwrap {tag, data} wrapper objects.")
    args = ap.parse_args()
    jsonl_to_csv(args.input_jsonl, args.output_csv, unwrap_data=(not args.raw))


if __name__ == "__main__":
    main()


==> anc/scripts/make_figures.py <==
#!/usr/bin/env python3
"""Generate all publication-quality vector PDF figures across the 3D de Rham
complex (H1/AMG, H(curl)/AMS, H(div)/ADS) directly from reproducibility/data/."""

import argparse
import csv
import statistics
from collections import defaultdict
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.collections import LineCollection, PolyCollection
from matplotlib.colors import BoundaryNorm, ListedColormap
import numpy as np

REPRO_ROOT = Path(__file__).resolve().parents[1]
DATA_DIR = REPRO_ROOT / "data"
FIG_DIR = REPRO_ROOT / "output" / "figures"

# Paul Tol vibrant colorblind-safe palette
C = {
    "pa-lor": "#0077BB",   # blue
    "fa-lor": "#33BBEE",   # cyan
    "fa-pmg": "#009988",   # teal
    "fa-aux": "#EE7733",   # orange
    "fa-amg": "#EE7733",
    "fa-ams": "#EE7733",
    "fa-ads": "#EE7733",
    "direct": "#CC3311",   # red
    "ideal":  "#555555",   # gray
    "h1":     "#009988",   # teal
    "hcurl":  "#0077BB",   # blue
    "hdiv":   "#EE7733",   # orange
}
M = {
    "pa-lor": "o",
    "fa-lor": "s",
    "fa-pmg": "^",
    "fa-aux": "D",
    "fa-amg": "D",
    "fa-ams": "D",
    "fa-ads": "D",
    "direct": "v",
    "h1":     "^",
    "hcurl":  "o",
    "hdiv":   "s",
}

plt.rcParams.update({
    "font.size": 8.8,
    "axes.titlesize": 9.4,
    "axes.labelsize": 9.0,
    "legend.fontsize": 7.3,
    "xtick.labelsize": 8.2,
    "ytick.labelsize": 8.2,
    "lines.linewidth": 1.6,
    "lines.markersize": 5.2,
    "axes.grid": True,
    "grid.alpha": 0.25,
    "savefig.bbox": "tight",
    "pdf.fonttype": 42,
})


def load_csv(filename: str):
    p = DATA_DIR / filename
    if not p.exists():
        raise FileNotFoundError(f"Missing dataset in {DATA_DIR}: {filename}")
    with p.open(encoding="utf-8") as f:
        return list(csv.DictReader(f))


def fnum(r, k, d=0.0):
    v = r.get(k, "")
    return float(v) if v not in ("", None) else d


def inum(r, k, d=0):
    v = r.get(k, "")
    return int(float(v)) if v not in ("", None) else d


def _gll_nodes_01(p: int) -> np.ndarray:
    """1D Gauss-Lobatto-Legendre nodes on [0, 1] for degree p >= 1."""
    if p == 1:
        return np.array([0.0, 1.0])
    # Interior GLL nodes on [-1, 1] are roots of P'_p(x)
    coeffs = np.zeros(p + 1)
    coeffs[-1] = 1.0
    dleg = np.polynomial.legendre.legder(coeffs)
    roots = np.sort(np.real(np.polynomial.legendre.legroots(dleg)))
    pts = np.concatenate(([-1.0], roots, [1.0]))
    return 0.5 * (pts + 1.0)


def _splitmix64(x: int) -> int:
    m = 0xFFFFFFFFFFFFFFFF
    x = (x + 0x9E3779B97F4A7C15) & m
    x = ((x ^ (x >> 30)) * 0xBF58476D1CE4E5B9) & m
    x = ((x ^ (x >> 27)) * 0x94D049BB133111EB) & m
    return (x ^ (x >> 31)) & m


def _hash_order(center, pmin: int, pmax: int, seed: int = 0) -> int:
    """Exact replica of HashOrder in src/sisc_derham_bench.cc."""
    h = _splitmix64((seed + 0x243F6A8885A308D3) & 0xFFFFFFFFFFFFFFFF)
    for d in range(3):
        q = int(round(float(center[d]) * 1e6)) & 0xFFFFFFFFFFFFFFFF
        t = (q + d * 0x9E3779B97F4A7C15) & 0xFFFFFFFFFFFFFFFF
        h = _splitmix64(h ^ _splitmix64(t))
    return pmin + int(h % (pmax - pmin + 1))


def _refine_octree(boxes, pred_fn, balance_2to1: bool):
    """Refine axis-aligned boxes (x0, y0, z0, h, level) satisfying pred_fn, with optional 2:1 balance."""
    def split_box(b):
        x0, y0, z0, h, lv = b
        hh = 0.5 * h
        return [
            (x0 + ix * hh, y0 + iy * hh, z0 + iz * hh, hh, lv + 1)
            for iz in (0, 1) for iy in (0, 1) for ix in (0, 1)
        ]

    out = []
    for b in boxes:
        c = np.array([b[0] + 0.5 * b[3], b[1] + 0.5 * b[3], b[2] + 0.5 * b[3]])
        if pred_fn(c, b[4]):
            out.extend(split_box(b))
        else:
            out.append(b)

    if balance_2to1:
        changed = True
        while changed:
            changed = False
            nxt = []
            for i, b in enumerate(out):
                x0, y0, z0, h, lv = b
                need = False
                for j, b2 in enumerate(out):
                    if b2[4] <= lv + 1:
                        continue
                    # Check face/edge/vertex adjacency within tolerance
                    eps = 1e-9
                    if (b2[0] <= x0 + h + eps and b2[0] + b2[3] >= x0 - eps and
                        b2[1] <= y0 + h + eps and b2[1] + b2[3] >= y0 - eps and
                        b2[2] <= z0 + h + eps and b2[2] + b2[3] >= z0 - eps):
                        # Require face or edge contact (at least 2 overlapping intervals of positive length -> face, or 1 -> edge)
                        ox = min(x0 + h, b2[0] + b2[3]) - max(x0, b2[0])
                        oy = min(y0 + h, b2[1] + b2[3]) - max(y0, b2[1])
                        oz = min(z0 + h, b2[2] + b2[3]) - max(z0, b2[2])
                        if sum(v > 1e-8 for v in (ox, oy, oz)) >= 2:
                            need = True
                            break
                if need:
                    nxt.extend(split_box(b))
                    changed = True
                else:
                    nxt.append(b)
            out = nxt
    return out


def _render_hex_panel(ax, boxes, orders, elev_deg, azim_deg, warp_fn=None, domain_ext_fn=None, show_gll=True):
    """Project visible exterior hexahedral faces + GLL LOR sub-grids onto 2D axes with Lambertian shading."""
    # Discrete colorblind-safe palette for p = 1..5 (Paul Tol / Viridis-inspired distinct hues)
    p_colors = {
        1: np.array([0.27, 0.47, 0.67]),  # steel blue
        2: np.array([0.40, 0.76, 0.65]),  # seafoam teal
        3: np.array([0.99, 0.85, 0.46]),  # warm gold
        4: np.array([0.96, 0.55, 0.26]),  # tangerine
        5: np.array([0.80, 0.22, 0.31]),  # crimson
    }

    el = np.deg2rad(elev_deg)
    az = np.deg2rad(azim_deg)
    v_cam = np.array([np.cos(el) * np.cos(az), np.cos(el) * np.sin(az), np.sin(el)])
    # Orthonormal screen basis (e_right, e_up)
    e_right = np.array([-np.sin(az), np.cos(az), 0.0])
    e_up = np.cross(v_cam, e_right)
    light = v_cam * 0.65 + np.array([-0.25, 0.20, 0.70])
    light /= np.linalg.norm(light)

    def map_pts(pts):
        if warp_fn is not None:
            pts = warp_fn(pts)
        return pts

    def proj(pts3):
        return np.column_stack((pts3 @ e_right, pts3 @ e_up))

    # 6 oriented faces of [0,1]^3: (normal_axis, side 0/1, u_axis, v_axis, outward_sign)
    face_defs = [
        (0, 0, 1, 2, -1.0),
        (0, 1, 1, 2, +1.0),
        (1, 0, 0, 2, -1.0),
        (1, 1, 0, 2, +1.0),
        (2, 0, 0, 1, -1.0),
        (2, 1, 0, 1, +1.0),
    ]

    records = []
    for (x0, y0, z0, h, _), p in zip(boxes, orders):
        orig = np.array([x0, y0, z0])
        gll = _gll_nodes_01(p)
        nsub = max(4, p * 2) if warp_fn is not None else 1
        lin = np.linspace(0.0, 1.0, nsub + 1)

        for ax_n, side, ax_u, ax_v, sgn in face_defs:
            # Midpoint on reference face to test whether face lies on visible exterior boundary
            fc_ref = orig.copy()
            fc_ref[ax_n] += side * h
            fc_ref[ax_u] += 0.5 * h
            fc_ref[ax_v] += 0.5 * h
            n_ref = np.zeros(3)
            n_ref[ax_n] = sgn
            if domain_ext_fn is not None and not domain_ext_fn(fc_ref, n_ref):
                continue

            # Sample boundary polygon of the face (subdivided if curved)
            uv_ring = (
                [(u, 0.0) for u in lin[:-1]] +
                [(1.0, v) for v in lin[:-1]] +
                [(u, 1.0) for u in lin[:0:-1]] +
                [(0.0, v) for v in lin[:0:-1]]
            )
            pts_ref = np.zeros((len(uv_ring), 3))
            pts_ref[:] = orig
            pts_ref[:, ax_n] += side * h
            pts_ref[:, ax_u] += np.array([uv[0] for uv in uv_ring]) * h
            pts_ref[:, ax_v] += np.array([uv[1] for uv in uv_ring]) * h
            pts_phys = map_pts(pts_ref)

            # Estimate outward physical normal at face center
            c0 = orig.copy(); c0[ax_n] += side * h; c0[ax_u] += 0.5 * h; c0[ax_v] += 0.5 * h
            du = np.zeros(3); du[ax_u] = 1e-4 * h
            dv = np.zeros(3); dv[ax_v] = 1e-4 * h
            p_c = map_pts(np.array([c0, c0 + du, c0 + dv]))
            n_phys = np.cross(p_c[1] - p_c[0], p_c[2] - p_c[0])
            # Align sign with reference normal
            if np.dot(n_phys, n_ref) < 0:
                n_phys = -n_phys
            n_norm = np.linalg.norm(n_phys)
            if n_norm > 0:
                n_phys /= n_norm
            if np.dot(n_phys, v_cam) <= 0.02:
                continue

            depth = float(np.mean(pts_phys, axis=0) @ v_cam)
            shade = 0.62 + 0.38 * max(0.0, float(np.dot(n_phys, light)))
            rgb = np.clip(p_colors[p] * shade, 0.0, 1.0)

            # Interior GLL sub-grid lines on this face
            sub_segs = []
            if show_gll and p > 1:
                s_lin = np.linspace(0.0, 1.0, 9 if warp_fn is not None else 2)
                for g in gll[1:-1]:
                    # u = g, v in [0, 1]
                    seg1 = np.zeros((len(s_lin), 3)); seg1[:] = orig
                    seg1[:, ax_n] += side * h; seg1[:, ax_u] += g * h; seg1[:, ax_v] += s_lin * h
                    sub_segs.append(proj(map_pts(seg1)))
                    # v = g, u in [0, 1]
                    seg2 = np.zeros((len(s_lin), 3)); seg2[:] = orig
                    seg2[:, ax_n] += side * h; seg2[:, ax_u] += s_lin * h; seg2[:, ax_v] += g * h
                    sub_segs.append(proj(map_pts(seg2)))

            records.append((depth, proj(pts_phys), rgb, sub_segs))

    # Strict back-to-front painter's sort
    records.sort(key=lambda r: r[0])
    polys = [r[1] for r in records]
    fcols = [r[2] for r in records]
    pc = PolyCollection(polys, facecolors=fcols, edgecolors="#1f1f1f", linewidths=0.65, closed=True)
    ax.add_collection(pc)

    all_sub = [seg for r in records for seg in r[3]]
    if all_sub:
        lc = LineCollection(all_sub, colors=(0.10, 0.10, 0.10, 0.42), linewidths=0.38)
        ax.add_collection(lc)

    all_xy = np.vstack(polys)
    pad_x = 0.05 * (all_xy[:, 0].max() - all_xy[:, 0].min())
    pad_y = 0.05 * (all_xy[:, 1].max() - all_xy[:, 1].min())
    ax.set_xlim(all_xy[:, 0].min() - pad_x, all_xy[:, 0].max() + pad_x)
    ax.set_ylim(all_xy[:, 1].min() - pad_y, all_xy[:, 1].max() + pad_y)
    ax.set_aspect("equal")
    ax.axis("off")


def make_fig0_benchmark_meshes():
    """3-panel illustration of representative 3D variable-order nonconforming meshes
    with element polynomial degrees p_K and Gauss-Lobatto LOR sub-grids:
    (a) 2-irregular nonconforming cube with random p_K in {1..5};
    (b) Curved quadratic 1-irregular mesh with random p_K in {1..4};
    (c) 3D Fichera corner with 2-level NC refinement and graded p_K in {1..4}."""
    fig, axes = plt.subplots(1, 3, figsize=(11.8, 3.85))
    eps = 1e-7

    # --- Panel (a): 2-irregular NC cube (4^3 base, 2 NC levels near (0,0,0), random p_K in {1..5}) ---
    base_a = [(ix * 0.25, iy * 0.25, iz * 0.25, 0.25, 0)
              for iz in range(4) for iy in range(4) for ix in range(4)]
    boxes_a = _refine_octree(base_a, lambda c, lv: all(c < 0.52), balance_2to1=False)
    boxes_a = _refine_octree(boxes_a,
                             lambda c, lv: lv == 1 and all(c < 0.52) and max(c) > 0.3625,
                             balance_2to1=False)
    orders_a = [_hash_order((b[0] + 0.5 * b[3], b[1] + 0.5 * b[3], b[2] + 0.5 * b[3]), 1, 5, seed=0)
                for b in boxes_a]
    ext_cube = lambda fc, n: (
        (n[0] < -0.5 and abs(fc[0] - 0.0) < eps) or
        (n[0] > +0.5 and abs(fc[0] - 1.0) < eps) or
        (n[1] < -0.5 and abs(fc[1] - 0.0) < eps) or
        (n[1] > +0.5 and abs(fc[1] - 1.0) < eps) or
        (n[2] < -0.5 and abs(fc[2] - 0.0) < eps) or
        (n[2] > +0.5 and abs(fc[2] - 1.0) < eps)
    )
    # View from (-x, -y, +z) looking straight at the refined corner (0, 0, z)!
    _render_hex_panel(axes[0], boxes_a, orders_a, elev_deg=25.0, azim_deg=-132.0,
                      warp_fn=None, domain_ext_fn=ext_cube, show_gll=True)
    axes[0].set_title(r"(a) 2-irregular, random $p_K \in \{1,\dots,5\}$", fontsize=9.2, pad=4)

    # --- Panel (b): Curved Q2 1-irregular NC mesh (cutaway showing interior curved faces), random p_K in {1..4} ---
    boxes_b_all = _refine_octree(base_a, lambda c, lv: all(c < 0.52), balance_2to1=True)
    # Remove front-upper corner octant [0, 0.5] x [0, 0.5] x [0.5, 1.0] to expose curved interior Q2 faces
    boxes_b = [b for b in boxes_b_all if not (b[0] + 0.5 * b[3] < 0.5 and b[1] + 0.5 * b[3] < 0.5 and b[2] + 0.5 * b[3] > 0.5)]
    orders_b = [_hash_order((b[0] + 0.5 * b[3], b[1] + 0.5 * b[3], b[2] + 0.5 * b[3]), 1, 4, seed=0)
                for b in boxes_b]
    def warp_q2(pts):
        # Exact coarse-grid (6^3) Q2 Lagrange nodal interpolant matching sisc_derham_bench.cc (delta = 0.08)
        n_coarse = 6
        x, y, z = pts[:, 0], pts[:, 1], pts[:, 2]
        ix = np.clip(np.floor(x * n_coarse - 1e-12).astype(int), 0, n_coarse - 1)
        iy = np.clip(np.floor(y * n_coarse - 1e-12).astype(int), 0, n_coarse - 1)
        iz = np.clip(np.floor(z * n_coarse - 1e-12).astype(int), 0, n_coarse - 1)
        sx = x * n_coarse - ix
        sy = y * n_coarse - iy
        sz = z * n_coarse - iz

        def lag2(t):
            return [(1.0 - t) * (1.0 - 2.0 * t), 4.0 * t * (1.0 - t), t * (2.0 * t - 1.0)]

        lx, ly, lz = lag2(sx), lag2(sy), lag2(sz)
        s_interp = np.zeros_like(x)
        for a in range(3):
            xa = (ix + 0.5 * a) / n_coarse
            for b in range(3):
                yb = (iy + 0.5 * b) / n_coarse
                for c in range(3):
                    zc = (iz + 0.5 * c) / n_coarse
                    s_node = 0.08 * np.sin(np.pi * xa) * np.sin(np.pi * yb) * np.sin(np.pi * zc)
                    s_interp += lx[a] * ly[b] * lz[c] * s_node
        out = pts.copy()
        out[:, 0] = x + s_interp
        out[:, 1] = y - 0.5 * s_interp
        out[:, 2] = z + 0.7 * s_interp
        return out
    def ext_cutaway_b(fc, n):
        if ext_cube(fc, n):
            return True
        # Exposed cutaway planes bounding removed octant [0, 0.5] x [0, 0.5] x [0.5, 1.0]
        if n[0] < -0.5 and abs(fc[0] - 0.5) < eps and fc[1] < 0.5 and fc[2] > 0.5:
            return True
        if n[1] < -0.5 and abs(fc[1] - 0.5) < eps and fc[0] < 0.5 and fc[2] > 0.5:
            return True
        if n[2] > +0.5 and abs(fc[2] - 0.5) < eps and fc[0] < 0.5 and fc[1] < 0.5:
            return True
        return False
    _render_hex_panel(axes[1], boxes_b, orders_b, elev_deg=26.0, azim_deg=-132.0,
                      warp_fn=warp_q2, domain_ext_fn=ext_cutaway_b, show_gll=True)
    axes[1].set_title(r"(b) Curved $Q_2$, random $p_K \in \{1,\dots,4\}$", fontsize=9.2, pad=4)

    # --- Panel (c): 3D Fichera corner [-1,1]^3 \ (0,1]^3, 2-level NC & graded p_K in {1..4} ---
    base_f = []
    for iz in range(4):
        for iy in range(4):
            for ix in range(4):
                x0, y0, z0 = -1.0 + 0.5 * ix, -1.0 + 0.5 * iy, -1.0 + 0.5 * iz
                if x0 >= -eps and y0 >= -eps and z0 >= -eps:
                    continue
                base_f.append((x0, y0, z0, 0.5, 0))
    boxes_f = _refine_octree(base_f, lambda c, lv: np.linalg.norm(c) < 1.05, balance_2to1=True)
    boxes_f = _refine_octree(boxes_f, lambda c, lv: lv >= 1 and np.linalg.norm(c) < 0.525, balance_2to1=True)
    orders_f = []
    for b in boxes_f:
        r = np.linalg.norm([b[0] + 0.5 * b[3], b[1] + 0.5 * b[3], b[2] + 0.5 * b[3]])
        orders_f.append(1 if r < 0.45 else (2 if r < 0.90 else 4))

    def ext_fichera(fc, n):
        # Outer boundary of [-1, 1]^3
        if ((n[0] < -0.5 and abs(fc[0] + 1.0) < eps) or
            (n[0] > +0.5 and abs(fc[0] - 1.0) < eps) or
            (n[1] < -0.5 and abs(fc[1] + 1.0) < eps) or
            (n[1] > +0.5 and abs(fc[1] - 1.0) < eps) or
            (n[2] < -0.5 and abs(fc[2] + 1.0) < eps) or
            (n[2] > +0.5 and abs(fc[2] - 1.0) < eps)):
            return True
        # Reentrant corner faces bounding the missing octant (0, 1]^3
        if n[0] > +0.5 and abs(fc[0] - 0.0) < eps and fc[1] > 0.0 and fc[2] > 0.0:
            return True
        if n[1] > +0.5 and abs(fc[1] - 0.0) < eps and fc[0] > 0.0 and fc[2] > 0.0:
            return True
        if n[2] > +0.5 and abs(fc[2] - 0.0) < eps and fc[0] > 0.0 and fc[1] > 0.0:
            return True
        return False

    _render_hex_panel(axes[2], boxes_f, orders_f, elev_deg=26.0, azim_deg=38.0,
                      warp_fn=None, domain_ext_fn=ext_fichera, show_gll=True)
    axes[2].set_title(r"(c) Fichera corner, graded $p_K \in \{1,\dots,4\}$", fontsize=9.2, pad=4)

    # Shared discrete colorbar at the bottom for polynomial degree p_K = 1..5
    cmap = ListedColormap([
        (0.27, 0.47, 0.67),
        (0.40, 0.76, 0.65),
        (0.99, 0.85, 0.46),
        (0.96, 0.55, 0.26),
        (0.80, 0.22, 0.31),
    ])
    norm = BoundaryNorm([0.5, 1.5, 2.5, 3.5, 4.5, 5.5], cmap.N)
    sm = plt.cm.ScalarMappable(cmap=cmap, norm=norm)
    sm.set_array([])
    fig.subplots_adjust(left=0.01, right=0.99, top=0.90, bottom=0.17, wspace=0.04)
    cbar_ax = fig.add_axes([0.30, 0.06, 0.40, 0.048])
    cb = fig.colorbar(sm, cax=cbar_ax, orientation="horizontal", ticks=[1, 2, 3, 4, 5])
    cb.set_label(r"Polynomial degree $p_K$", fontsize=8.8)
    cb.ax.tick_params(labelsize=8.2)

    fig.savefig(FIG_DIR / "fig0_benchmark_meshes.pdf")
    plt.close(fig)
    print("Wrote fig0_benchmark_meshes.pdf")


def make_fig1_order_scaling(by_bl, by_sw):
    """2x3 unified de Rham order scaling p=1..6 on 8^3 hexes (64 cores):
    Row 1 = End-to-end solve time (incl. upstream BatchedLOR baseline);
    Row 2 = Operator throughput (PA vs FA) & PA+LOR PCG iters."""
    fig, axes = plt.subplots(2, 3, figsize=(11.4, 5.4))

    specs = [
        ("h1", r"$H^1$", ["pa-lor", "pa-batched-lor", "fa-lor", "fa-amg"],
         {"pa-lor": "PA+LOR", "pa-batched-lor": "PA+BatchedLOR", "fa-lor": "FA+LOR", "fa-amg": "FA+AMG"}),
        ("hcurl", r"$H(\mathrm{curl})$", ["pa-lor", "pa-batched-lor", "fa-lor", "fa-ams"],
         {"pa-lor": "PA+LOR", "pa-batched-lor": "PA+BatchedLOR", "fa-lor": "FA+LOR", "fa-ams": "FA+AMS"}),
        ("hdiv", r"$H(\mathrm{div})$", ["pa-lor", "pa-batched-lor", "fa-lor", "fa-ads"],
         {"pa-lor": "PA+LOR", "pa-batched-lor": "PA+BatchedLOR", "fa-lor": "FA+LOR", "fa-ads": "FA+ADS"}),
    ]

    for col, (sp, title, solvers, lbls) in enumerate(specs):
        ax = axes[0, col]
        for s in solvers:
            ps, ts = [], []
            for p in [1, 2, 3, 4, 5, 6]:
                key = f"p_sweep_{sp}_p{p}_{s}"
                r = by_bl.get(key) or by_sw.get(key)
                if r:
                    ps.append(p)
                    ts.append(fnum(r, "t_solve_total_s"))
            ls = "--" if s == "pa-batched-lor" else "-"
            col_s = C["fa-pmg"] if s == "pa-batched-lor" else C[s]
            mk_s = "x" if s == "pa-batched-lor" else M[s]
            ax.semilogy(ps, ts, linestyle=ls, marker=mk_s, color=col_s, label=lbls[s])
        ax.set_title(f"({'abc'[col]}) {title}")
        ax.set_xlabel("Polynomial degree $p$")
        if col == 0:
            ax.set_ylabel("Total solve time (s)")
        ax.set_xticks([1, 2, 3, 4, 5, 6])
        ax.legend(loc="upper left", fontsize=6.9, frameon=True, framealpha=0.92)

        ax = axes[1, col]
        ps_pa, mv_pa, it_pa = [], [], []
        ps_fa, mv_fa = [], []
        for p in [1, 2, 3, 4, 5, 6]:
            r_pa = by_bl.get(f"p_sweep_{sp}_p{p}_pa-lor") or by_sw.get(f"p_sweep_{sp}_p{p}_pa-lor")
            if r_pa:
                ps_pa.append(p)
                mv_pa.append(fnum(r_pa, "matvec_mdof_s"))
                it_pa.append(inum(r_pa, "iters"))
            r_fa = by_bl.get(f"p_sweep_{sp}_p{p}_fa-lor") or by_sw.get(f"p_sweep_{sp}_p{p}_fa-lor")
            if r_fa:
                ps_fa.append(p)
                mv_fa.append(fnum(r_fa, "matvec_mdof_s"))
        l1, = ax.semilogy(ps_pa, mv_pa, marker="o", color=C["pa-lor"], label="PA")
        l2, = ax.semilogy(ps_fa, mv_fa, marker="s", color=C["direct"], label="FA")
        ax.set_title(f"({'def'[col]}) {title}")
        ax.set_xlabel("Polynomial degree $p$")
        if col == 0:
            ax.set_ylabel("Throughput (MDoF/s)")
        ax.set_xticks([1, 2, 3, 4, 5, 6])
        ax.set_ylim(15, 6000)
        ax2 = ax.twinx()
        l3, = ax2.plot(ps_pa, it_pa, linestyle="--", marker="^", color=C["fa-pmg"], label="PCG iters")
        if col == 2:
            ax2.set_ylabel("PCG iterations", color=C["fa-pmg"])
        ax2.set_ylim(0, 72)
        ax2.grid(False)
        ax.legend([l1, l2, l3], [l1.get_label(), l2.get_label(), l3.get_label()],
                  loc="upper left", fontsize=7.2, frameon=True, framealpha=0.92)

    fig.tight_layout()
    fig.savefig(FIG_DIR / "fig1_order_scaling.pdf")
    plt.close(fig)
    print("Wrote fig1_order_scaling.pdf")


def make_fig2_robustness(by_sw, by_ct):
    """2x2 robustness across all three de Rham spaces."""
    fig, axes = plt.subplots(2, 2, figsize=(10.0, 5.8))

    # (a) Low-beta sweep
    ax = axes[0, 0]
    betas = ["1e-8", "1e-6", "1e-4", "1e-2", "1"]
    bvals = [float(b) for b in betas]
    for sp, lbl in [
        ("hcurl", r"$H(\mathrm{curl})$"),
        ("hdiv", r"$H(\mathrm{div})$"),
    ]:
        its = [inum(by_sw[f"lowbeta_{sp}_b{b}_pa-lor"], "iters") for b in betas]
        ax.semilogx(bvals, its, marker=M[sp], color=C[sp], label=lbl)
    ax.set_xlabel(r"Reaction coefficient $\beta$")
    ax.set_ylabel("PCG iterations")
    ax.set_title(r"(a) Vanishing reaction $\beta \to 10^{-8}$")
    ax.set_ylim(0, 60)
    ax.legend(loc="upper left", frameon=True)

    # (b) Element-aligned contrast jump 1 .. 1e8 (solid: alpha, dashed: beta)
    ax = axes[0, 1]
    jumps = ["1", "1e2", "1e4", "1e6", "1e8"]
    jvals = [float(j) for j in jumps]
    handles = []
    for sp, lbl in [
        ("h1", r"$H^1$"),
        ("hcurl", r"$H(\mathrm{curl})$"),
        ("hdiv", r"$H(\mathrm{div})$"),
    ]:
        its_a = [inum(by_ct[f"jump_alpha_{sp}_c{j}_pa-lor"], "iters") for j in jumps]
        its_b = [inum(by_ct[f"jump_beta_{sp}_c{j}_pa-lor"], "iters") for j in jumps]
        h_s, = ax.semilogx(jvals, its_a, linestyle="-", marker=M[sp], color=C[sp], label=lbl)
        ax.semilogx(jvals, its_b, linestyle="--", marker=M[sp], markerfacecolor="white",
                    color=C[sp])
        handles.append(h_s)
    h_alpha, = ax.plot([], [], linestyle="-", color="#333333", label=r"$\alpha$ jump")
    h_beta, = ax.plot([], [], linestyle="--", color="#333333", label=r"$\beta$ jump")
    handles.extend([h_alpha, h_beta])
    ax.set_xlabel("Inclusion contrast ratio")
    ax.set_ylabel("PCG iterations")
    ax.set_title(r"(b) Coefficient contrast $1 \to 10^8$")
    ax.set_ylim(0, 70)
    ax.legend(handles=handles, loc="lower left", ncol=3, fontsize=7.0, frameon=True)

    # (c) True element aspect ratio AR = 1 .. 100
    ax = axes[1, 0]
    ars = ["1", "5", "10", "25", "50", "100"]
    avals = [float(a) for a in ars]
    for sp, lbl in [
        ("h1", r"$H^1$"),
        ("hcurl", r"$H(\mathrm{curl})$"),
        ("hdiv", r"$H(\mathrm{div})$"),
    ]:
        its = [inum(by_sw[f"stretch_{sp}_ar{a}_pa-lor"], "iters") for a in ars]
        ax.semilogx(avals, its, marker=M[sp], color=C[sp], label=lbl)
    ax.set_xlabel(r"Aspect ratio $h_x / h_{z,\min}$")
    ax.set_ylabel("PCG iterations")
    ax.set_title(r"(c) Element aspect ratio $1 \to 100$")
    ax.set_ylim(0, 90)
    ax.legend(loc="upper left", frameon=True)

    # (d) Random variable-order p_K in {1..4/5} across mesh classes (bar chart of PCG iters)
    ax = axes[1, 1]
    cats = [
        ("Conf.\n$1\\dots 4$", "rand_conf_{sp}_p1_4_pa-lor"),
        ("Conf.\n$1\\dots 5$", "rand_conf_{sp}_p1_5_pa-lor"),
        ("1-irreg.\n$1\\dots 4$", "rand_nc1_{sp}_p1_4_pa-lor"),
        ("1-irreg.\n$1\\dots 5$", "rand_nc1_{sp}_p1_5_pa-lor"),
        ("2-irreg.\n$1\\dots 4$", "rand_nc2_{sp}_p1_4_pa-lor"),
        ("Curved\n1-irreg.", "rand_curved_nc1_{sp}_p1_4_pa-lor"),
        ("Curved\n2-irreg.", "rand_curved_nc2_{sp}_p1_4_pa-lor"),
    ]
    x = np.arange(len(cats))
    w = 0.25
    for idx, (sp, lbl) in enumerate([
        ("h1", r"$H^1$"),
        ("hcurl", r"$H(\mathrm{curl})$"),
        ("hdiv", r"$H(\mathrm{div})$"),
    ]):
        vals = [inum(by_sw[pat.format(sp=sp)], "iters") for _, pat in cats]
        bars = ax.bar(x + (idx - 1) * w, vals, width=w, color=C[sp], label=lbl)
        for b, v in zip(bars, vals):
            ax.text(b.get_x() + b.get_width() / 2, v + 0.8, str(v), ha="center", va="bottom", fontsize=6.5)
    ax.set_xticks(x)
    ax.set_xticklabels([c[0] for c in cats], fontsize=7.5)
    ax.set_ylabel("PCG iterations")
    ax.set_ylim(0, 68)
    ax.set_title(r"(d) Random degree $p_K \in \{1,\dots,p_{\max}\}$")
    ax.legend(loc="upper left", ncol=3, fontsize=7.2, frameon=True)

    fig.tight_layout()
    fig.savefig(FIG_DIR / "fig2_robustness.pdf")
    plt.close(fig)
    print("Wrote fig2_robustness.pdf")


def make_fig4_parallel_scaling(by_sc, by_sc1024):
    """Unified de Rham parallel weak & strong scaling (4 non-duplicate main-text figures total)."""
    use_1024_hc = ("weak_graded_hcurl_np1024" in by_sc1024)
    hc_grp = defaultdict(list)
    if not use_1024_hc:
        hcurl_rows = []
        for name in ["hcurl_scaling_1node.csv", "hcurl_scaling_2node.csv", "hcurl_scaling_4node.csv"]:
            hcurl_rows.extend(load_csv(name))
        for r in hcurl_rows:
            if inum(r, "rc", 1) == 0:
                hc_grp[(r["mode"], inum(r, "ranks"))].append(r)

    fig, axes = plt.subplots(1, 2, figsize=(10.4, 3.8))

    # (a) Weak scaling
    ax = axes[0]
    ax2 = ax.twinx()
    all_lines = []

    r_h1 = [16, 32, 64, 128, 256, 512]
    mv_h1 = [fnum(by_sc[f"weak_graded_h1_np{nr}"], "matvec_mdof_s") for nr in r_h1]
    it_h1 = [inum(by_sc[f"weak_graded_h1_np{nr}"], "iters") for nr in r_h1]
    l1, = ax.loglog(r_h1, mv_h1, marker=M["h1"], color=C["h1"], label=r"$H^1$")
    ax2.semilogx(r_h1, it_h1, marker=M["h1"], linestyle="--", color=C["h1"], alpha=0.65)
    all_lines.append(l1)

    r_hc = [16, 32, 64, 128, 256, 512, 1024]
    if use_1024_hc:
        mv_hc = [fnum(by_sc1024[f"weak_graded_hcurl_np{nr}"], "matvec_mdof_s") for nr in r_hc]
        it_hc = [inum(by_sc1024[f"weak_graded_hcurl_np{nr}"], "iters") for nr in r_hc]
    else:
        mv_hc = [statistics.median(fnum(r, "matvec_mdof_s") for r in hc_grp[("weak", nr)]) for nr in r_hc]
        it_hc = [statistics.median(inum(r, "iters") for r in hc_grp[("weak", nr)]) for nr in r_hc]
    l2, = ax.loglog(r_hc, mv_hc, marker=M["hcurl"], color=C["hcurl"], label=r"$H(\mathrm{curl})$")
    ax2.semilogx(r_hc, it_hc, marker=M["hcurl"], linestyle="--", color=C["hcurl"], alpha=0.65)
    all_lines.append(l2)

    r_hd = [16, 32, 64, 128, 256, 512]
    mv_hd = [fnum(by_sc[f"weak_graded_hdiv_np{nr}"], "matvec_mdof_s") for nr in r_hd]
    it_hd = [inum(by_sc[f"weak_graded_hdiv_np{nr}"], "iters") for nr in r_hd]
    l3, = ax.loglog(r_hd, mv_hd, marker=M["hdiv"], color=C["hdiv"], label=r"$H(\mathrm{div})$")
    ax2.semilogx(r_hd, it_hd, marker=M["hdiv"], linestyle="--", color=C["hdiv"], alpha=0.65)
    all_lines.append(l3)

    li, = ax.loglog(r_hc, [mv_hd[0] * (nr / 16.0) for nr in r_hc], linestyle=":", color=C["ideal"], label="Ideal")
    all_lines.append(li)

    ax.set_xlabel("MPI ranks")
    ax.set_ylabel("Throughput (MDoF/s)")
    ax.set_xticks(r_hc)
    ax.set_xticklabels(["16", "32", "64", "128", "256", "512", "1024"])
    ax.set_title("(a) Weak scaling")
    ax2.set_ylabel("PCG iterations (dashed)")
    ax2.set_ylim(0, 85)
    ax2.grid(False)
    ax.legend(all_lines, [l.get_label() for l in all_lines], loc="upper left", fontsize=7.4, frameon=True)

    # (b) Strong scaling (32..256 cores, 1 node)
    ax = axes[1]
    s_ranks = [32, 64, 128, 256]
    ax.plot(s_ranks, [nr / 32.0 for nr in s_ranks], linestyle=":", color=C["ideal"], label="Ideal")

    b_h1 = fnum(by_sc["strong_graded_h1_np32"], "t_solve_s")
    sp_h1 = [b_h1 / fnum(by_sc[f"strong_graded_h1_np{nr}"], "t_solve_s") for nr in s_ranks]
    ax.plot(s_ranks, sp_h1, marker=M["h1"], color=C["h1"], label=r"$H^1$ solve")

    if use_1024_hc:
        b_hc = fnum(by_sc1024["strong_graded_hcurl_np32"], "t_solve_s")
        sp_hc = [b_hc / fnum(by_sc1024[f"strong_graded_hcurl_np{nr}"], "t_solve_s") for nr in s_ranks]
    else:
        b_hc = statistics.median(fnum(r, "t_solve_s") for r in hc_grp[("strong", 32)])
        sp_hc = [b_hc / statistics.median(fnum(r, "t_solve_s") for r in hc_grp[("strong", nr)]) for nr in s_ranks]
    ax.plot(s_ranks, sp_hc, marker=M["hcurl"], color=C["hcurl"], label=r"$H(\mathrm{curl})$ solve")

    b_hd = fnum(by_sc["strong_graded_hdiv_np32"], "t_solve_s")
    sp_hd = [b_hd / fnum(by_sc[f"strong_graded_hdiv_np{nr}"], "t_solve_s") for nr in s_ranks]
    ax.plot(s_ranks, sp_hd, marker=M["hdiv"], color=C["hdiv"], label=r"$H(\mathrm{div})$ solve")

    b_lor = fnum(by_sc["strong_graded_hdiv_np32"], "lor_A_s")
    sp_lor = [b_lor / fnum(by_sc[f"strong_graded_hdiv_np{nr}"], "lor_A_s") for nr in s_ranks]
    ax.plot(s_ranks, sp_lor, marker="d", linestyle="--", color=C["direct"], label=r"$H(\mathrm{div})$ LOR setup")

    ax.set_xscale("log", base=2)
    ax.set_yscale("log", base=2)
    ax.set_xticks(s_ranks)
    ax.set_xticklabels([str(nr) for nr in s_ranks])
    ax.set_xlabel("MPI ranks")
    ax.set_ylabel("Speedup over 32 ranks")
    ax.set_title("(b) Strong scaling")
    ax.legend(loc="upper left", fontsize=7.4, frameon=True)

    fig.tight_layout()
    fig.savefig(FIG_DIR / "fig4_parallel_scaling.pdf")
    plt.close(fig)
    print("Wrote fig4_parallel_scaling.pdf")


def main():
    global DATA_DIR, FIG_DIR
    ap = argparse.ArgumentParser(description="Generate SISC vector PDF figures.")
    ap.add_argument("--data-dir", type=Path, default=REPRO_ROOT / "data")
    ap.add_argument("--out-dir", type=Path, default=REPRO_ROOT / "output" / "figures")
    args = ap.parse_args()
    DATA_DIR = args.data_dir.resolve()
    FIG_DIR = args.out_dir.resolve()
    FIG_DIR.mkdir(parents=True, exist_ok=True)

    bl = load_csv("derham_baselines_64c.csv")
    sw = load_csv("derham_sweep_64c.csv")
    ct = load_csv("derham_contrast_64c.csv")
    sc = load_csv("derham_scaling_512c.csv")
    by_bl = {r["tag"]: r for r in bl if r.get("status") == "ok"}
    by_sw = {r["tag"]: r for r in sw if r.get("status") == "ok"}
    by_ct = {r["tag"]: r for r in ct if r.get("status") == "ok"}
    by_sc = {r["tag"]: r for r in sc if r.get("status") == "ok"}
    by_sc1024 = {}

    make_fig0_benchmark_meshes()
    make_fig1_order_scaling(by_bl, by_sw)
    make_fig2_robustness(by_sw, by_ct)
    make_fig4_parallel_scaling(by_sc, by_sc1024)


if __name__ == "__main__":
    main()


==> anc/scripts/make_tables.py <==
#!/usr/bin/env python3
"""Generate all main-text and supplementary LaTeX tables directly from the
archived CSV datasets in reproducibility/data/. Zero manual transcription."""

import argparse
import csv
import statistics
from collections import defaultdict
from pathlib import Path

REPRO_ROOT = Path(__file__).resolve().parents[1]
DATA_DIR = REPRO_ROOT / "data"
TAB_DIR = REPRO_ROOT / "output" / "tables"


def load_csv(filename: str):
    p = DATA_DIR / filename
    if not p.exists():
        raise FileNotFoundError(f"Missing dataset in {DATA_DIR}: {filename}")
    with p.open(encoding="utf-8") as f:
        return list(csv.DictReader(f))


def fnum(r, k, d=0.0):
    v = r.get(k, "")
    return float(v) if v not in ("", None) else d


def inum(r, k, d=0):
    v = r.get(k, "")
    return int(float(v)) if v not in ("", None) else d


def fmt_int(n: int) -> str:
    return f"{n:,}".replace(",", "{,}")


def fmt_m(n: float) -> str:
    return f"{n / 1e6:.2f}M"


def make_tab_order_scaling(by_bl, by_sw):
    """Compact main-text Table 2 (fits 5.125in siamart width with zero overflow)."""
    lines = [
        r"\begin{table}[t]",
        r"\centering",
        r"\caption{Uniform degree scaling ($p=4,5,6$) on an $8^3$ hexahedral mesh (64 cores). Space/prolongation setup $t_{\mathrm{fes}}$, preconditioner setup $t_{\mathrm{pc}}$, and total solve time $t_{\mathrm{tot}}=t_{\mathrm{op}}+t_{\mathrm{pc}}+t_{\mathrm{sol}}$ are in seconds; throughput (MV) is in $\text{MDoF/s}$. Full $p=1,\dots,6$ data (including NNZ and memory) appear in Table~SM1.}",
        r"\label{tab:s1a}",
        r"\scriptsize",
        r"\setlength{\tabcolsep}{3.0pt}",
        r"\begin{tabular}{@{}l r r l r r r r r@{}}",
        r"\toprule",
        r"Space & $p$ & DoFs & Method & It & $t_{\mathrm{fes}}$ & $t_{\mathrm{pc}}$ & $t_{\mathrm{tot}}$ & MV \\",
        r"\midrule",
    ]
    specs = [
        ("h1", r"$\Hone$", "fa-amg", "AMG"),
        ("hcurl", r"$\Hcurl$", "fa-ams", "AMS"),
        ("hdiv", r"$\Hdiv$", "fa-ads", "ADS"),
    ]
    for s_idx, (sp, sp_tex, fa_sol, aux_lbl) in enumerate(specs):
        if s_idx > 0:
            lines.append(r"\midrule")
        for p in [4, 5, 6]:
            if p == 4:
                solvers = ["pa-lor", "pa-batched-lor", fa_sol]
            elif p == 5:
                solvers = ["pa-lor", "pa-batched-lor", "fa-lor", fa_sol]
            else:
                solvers = ["pa-lor", "pa-legacy-lor"]
            for i, sol in enumerate(solvers):
                key = f"p_sweep_{sp}_p{p}_{sol}"
                r = by_bl.get(key) or by_sw[key]
                tdofs = inum(r, "tdofs")
                it = inum(r, "iters")
                if sol == "pa-lor":
                    m_tex = rf"\textbf{{PA+LOR-{aux_lbl}}}"
                elif sol == "pa-batched-lor":
                    m_tex = f"PA+BatchedLOR"
                elif sol == "pa-legacy-lor":
                    m_tex = f"PA+LegacyLOR"
                elif sol == "fa-lor":
                    m_tex = f"FA+LOR-{aux_lbl}"
                else:
                    m_tex = f"FA+{aux_lbl}"
                t_fes = f"{fnum(r, 't_fes_s'):.3f}"
                t_pc = f"{fnum(r, 't_setup_pc_s'):.3f}"
                t_tot = f"{fnum(r, 't_solve_total_s'):.3f}"
                mv_val = round(fnum(r, "matvec_mdof_s"))
                mv = fmt_int(mv_val) if mv_val > 0 else "---"
                if sol == "pa-lor":
                    t_tot = rf"\textbf{{{t_tot}}}"
                    if mv != "---":
                        mv = rf"\textbf{{{mv}}}"
                sp_col = sp_tex if (p == 4 and i == 0) else ""
                p_col = str(p) if i == 0 else ""
                dof_col = fmt_int(tdofs) if i == 0 else ""
                lines.append(
                    f"{sp_col} & {p_col} & {dof_col} & {m_tex} & {it} & {t_fes} & {t_pc} & {t_tot} & {mv} \\\\"
                )
    lines += [
        r"\bottomrule",
        r"\end{tabular}",
        r"\end{table}",
    ]
    (TAB_DIR / "tab_order_scaling.tex").write_text("\n".join(lines) + "\n")
    print("Wrote tab_order_scaling.tex")


def make_tab_random_orders(by_bl, by_sw, by_sc512):
    """Compact main-text Table 3 comparing Explicit Pi, Coordinate Pi, and FA+Aux."""
    lines = [
        r"\begin{table}[t]",
        r"\centering",
        r"\caption{Random variable-order benchmarks ($p_K \in \{1,\dots,p_{\max}\}$, 64 cores except bottom block on 512 cores) comparing PA+LOR with explicit signed-weight interpolation (Expl.\ $\Pi$), coordinate-based reconstruction (Coord.\ $\Pi$), and assembled FA+Aux. Multi-seed, low-$\beta$, and high-contrast comparisons appear in Tables~SM2--SM4.}",
        r"\label{tab:random}",
        r"\scriptsize",
        r"\setlength{\tabcolsep}{2.8pt}",
        r"\begin{tabular}{@{}l l r r r r r r r@{}}",
        r"\toprule",
        r"Mesh ($p_K$ range) & Sp. & DoFs & \multicolumn{3}{c}{PCG Iters} & \multicolumn{3}{c}{$t_{\mathrm{tot}}$ (s)} \\",
        r"\cmidrule(lr){4-6} \cmidrule(lr){7-9}",
        r" &  &  & Expl.$\Pi$ & Coord.$\Pi$ & FA+Aux & Expl.$\Pi$ & Coord.$\Pi$ & FA+Aux \\",
        r"\midrule",
    ]
    configs = [
        (r"Conf.\ $8^3$ ($1\dots 5$)", "rand_conf_{sp}_p1_5", "pi_cmp_conf_{sp}_p1_5", False),
        (r"1-irreg.\ ($1\dots 5$)", "rand_nc1_{sp}_p1_5", "pi_cmp_nc1_{sp}_p1_5", False),
        (r"2-irreg.\ ($1\dots 4$)", "rand_nc2_{sp}_p1_4", "pi_cmp_nc2_{sp}_p1_4", False),
        (r"Curved 1-irreg.\ ($1\dots 4$)", "rand_curved_nc1_{sp}_p1_4", "pi_cmp_curved_nc1_rand_{sp}_p1_4", False),
        (r"512c 1-irreg.\ ($1\dots 4$)", "weak_random_{sp}_np512", None, True),
    ]
    sp_meta = [
        ("h1", r"$\Hone$", "fa-amg"),
        ("hcurl", r"$\Hcurl$", "fa-ams"),
        ("hdiv", r"$\Hdiv$", "fa-ads"),
    ]
    for c_idx, (cname, sw_pat, pi_pat, is_scale) in enumerate(configs):
        if c_idx > 0:
            lines.append(r"\midrule")
        for s_idx, (sp, sp_tex, fa_sol) in enumerate(sp_meta):
            lbl = cname if s_idx == 0 else ""
            if is_scale:
                r = by_sc512[sw_pat.format(sp=sp)]
                td = fmt_m(inum(r, "tdofs"))
                it_pa = str(inum(r, "iters"))
                t_pa = f"{fnum(r, 't_solve_total_s'):.2f}"
                lines.append(
                    f"{lbl} & {sp_tex} & {td} & \\textbf{{{it_pa}}} & --- & --- & \\textbf{{{t_pa}}} & --- & --- \\\\"
                )
            else:
                sw_base = sw_pat.format(sp=sp)
                r_fa = by_sw.get(f"{sw_base}_{fa_sol}")
                if sp == "h1":
                    r_ex = by_sw[f"{sw_base}_pa-lor"]
                    it_co, t_co = "---", "---"
                else:
                    pi_base = pi_pat.format(sp=sp)
                    r_ex = by_bl[f"{pi_base}_pa-lor"]
                    r_co = by_bl[f"{pi_base}_pa-lor-coord"]
                    it_co = str(inum(r_co, "iters"))
                    t_co = f"{fnum(r_co, 't_solve_total_s'):.3f}"
                td = fmt_int(inum(r_ex, "tdofs"))
                it_ex = str(inum(r_ex, "iters"))
                t_ex = f"{fnum(r_ex, 't_solve_total_s'):.3f}"
                if r_fa:
                    it_fa = str(inum(r_fa, "iters"))
                    t_fa = f"{fnum(r_fa, 't_solve_total_s'):.3f}"
                else:
                    it_fa, t_fa = "---", "---"
                lines.append(
                    f"{lbl} & {sp_tex} & {td} & \\textbf{{{it_ex}}} & {it_co} & {it_fa} & \\textbf{{{t_ex}}} & {t_co} & {t_fa} \\\\"
                )
    lines += [
        r"\bottomrule",
        r"\end{tabular}",
        r"\end{table}",
    ]
    (TAB_DIR / "tab_random_orders.tex").write_text("\n".join(lines) + "\n")
    print("Wrote tab_random_orders.tex")


def make_tab_fichera(by_bl, by_sw):
    """Compact main-text Table 4 (Levels 3 & 4, including Coord. Pi on Level 3)."""
    t_fes_hc = fnum(by_bl["pi_cmp_fichera_r3_hcurl_pa-lor"], "t_fes_s")
    t_fes_hd = fnum(by_bl["pi_cmp_fichera_r3_hdiv_pa-lor"], "t_fes_s")
    lines = [
        r"\begin{table}[t]",
        r"\centering",
        rf"\caption{{Fichera corner benchmark (Levels~3--4, 64 cores) with 2-level nonconforming refinement and graded $p_K \in \{{1,2,4\}}$. Times are in seconds ($t_{{\mathrm{{fes}}}}={t_fes_hc:.2f}\text{{\,s}}$ in $\Hcurl$ and ${t_fes_hd:.2f}\text{{\,s}}$ in $\Hdiv$ on Level~3) and aggregate peak RSS in GiB. Level~2 appears in Table~SM5.}}",
        r"\label{tab:s2}",
        r"\scriptsize",
        r"\setlength{\tabcolsep}{2.8pt}",
        r"\begin{tabular}{@{}l l r l r r r r r@{}}",
        r"\toprule",
        r"Sp. & Lvl & DoFs & Method & It & NNZ (M) & $t_{\mathrm{pc}}$ & $t_{\mathrm{tot}}$ & RSS \\",
        r"\midrule",
    ]
    specs = [
        ("h1", r"$\Hone$", "fa-amg", "AMG"),
        ("hcurl", r"$\Hcurl$", "fa-ams", "AMS"),
        ("hdiv", r"$\Hdiv$", "fa-ads", "ADS"),
    ]
    for s_idx, (sp, sp_tex, fa_sol, aux_lbl) in enumerate(specs):
        if s_idx > 0:
            lines.append(r"\midrule")
        for ref in [3, 4]:
            if ref == 3:
                solvers = ["pa-lor"] + (["pa-lor-coord"] if sp != "h1" else []) + ["fa-lor", fa_sol]
            else:
                solvers = ["pa-lor"]
            for i, sol in enumerate(solvers):
                if sol == "pa-lor-coord":
                    r = by_bl[f"pi_cmp_fichera_r3_{sp}_pa-lor-coord"]
                elif ref == 3 and sol == "pa-lor" and sp != "h1":
                    r = by_bl[f"pi_cmp_fichera_r3_{sp}_pa-lor"]
                else:
                    r = by_sw[f"fichera_{sp}_r{ref}_{sol}"]
                td = fmt_m(inum(r, "tdofs")) if inum(r, "tdofs") >= 1_000_000 else fmt_int(inum(r, "tdofs"))
                it = inum(r, "iters")
                if sol == "pa-lor":
                    nnz_s = f"{inum(r, 'lor_nnz')/1e6:.1f} (LOR)"
                    m_tex = rf"\textbf{{PA+LOR-{aux_lbl}}}"
                elif sol == "pa-lor-coord":
                    nnz_s = f"{inum(r, 'lor_nnz')/1e6:.1f} (LOR)"
                    m_tex = f"PA+LOR (Coord.$\\Pi$)"
                elif sol == "fa-lor":
                    nnz_s = f"{inum(r, 'fa_nnz')/1e6:.1f}"
                    m_tex = f"FA+LOR-{aux_lbl}"
                else:
                    nnz_s = f"{inum(r, 'fa_nnz')/1e6:.1f}"
                    m_tex = f"FA+{aux_lbl}"
                t_pc = f"{fnum(r, 't_setup_pc_s'):.2f}"
                t_tot = f"{fnum(r, 't_solve_total_s'):.2f}"
                rss = f"{fnum(r, 'rss_mb_sum')/1024.0:.1f}"
                if sol == "pa-lor":
                    t_tot = rf"\textbf{{{t_tot}}}"
                    rss = rf"\textbf{{{rss}}}"
                sp_col = sp_tex if (ref == 3 and i == 0) else ""
                ref_col = f"L{ref}" if i == 0 else ""
                dof_col = td if i == 0 else ""
                lines.append(
                    f"{sp_col} & {ref_col} & {dof_col} & {m_tex} & {it} & {nnz_s} & {t_pc} & {t_tot} & {rss} \\\\"
                )
    lines += [
        r"\bottomrule",
        r"\end{tabular}",
        r"\end{table}",
    ]
    (TAB_DIR / "tab_fichera.tex").write_text("\n".join(lines) + "\n")
    print("Wrote tab_fichera.tex")


def make_tab_scaling(by_sc512, by_sc1024):
    """Compact main-text Table 5 (parallel weak & strong scaling)."""
    use_1024_hc = ("weak_graded_hcurl_np1024" in by_sc1024)
    hc_grp = defaultdict(list)
    if not use_1024_hc:
        hcurl_rows = []
        for name in ["hcurl_scaling_1node.csv", "hcurl_scaling_2node.csv", "hcurl_scaling_4node.csv"]:
            hcurl_rows.extend(load_csv(name))
        for r in hcurl_rows:
            if inum(r, "rc", 1) == 0:
                hc_grp[(r["mode"], inum(r, "ranks"))].append(r)

    cap_res = (
        r"All runs enforce true relative residual $\|A\mathbf{x}-\mathbf{b}\|_2/\|\mathbf{b}\|_2 \le 10^{-10}$."
        if use_1024_hc
        else r"The $\Hone$ and $\Hdiv$ series enforce true relative residual $\le 10^{-10}$; $\Hcurl$ uses preconditioned tolerance $10^{-10}$ (true residual $\le 8\times 10^{-9}$)."
    )
    lines = [
        r"\begin{table}[t]",
        r"\centering",
        rf"\caption{{Parallel weak scaling ($16\to 512$ and $1{{,}}024$ cores) and single-node strong scaling ($32\to 256$ cores) of PA+LOR on 1-irregular graded meshes ($p_K\in\{{2,3,4\}}$). Times are in seconds, MV in $\text{{MDoF/s}}$, and per-rank memory ($\mathrm{{RSS}}_{{\max}}$) in MiB. {cap_res} Full rank counts appear in Table~SM6.}}",
        r"\label{tab:s3}",
        r"\scriptsize",
        r"\setlength{\tabcolsep}{2.1pt}",
        r"\begin{tabular}{@{}l l r r r r r r r r@{}}",
        r"\toprule",
        r"Sp. & Mode & Ranks & DoFs & It & $t_{\mathrm{op}}$ & $t_{\mathrm{lor}}$ & $t_{\mathrm{sol}}$ & MV & RSS$_{\max}$ \\",
        r"\midrule",
    ]
    # H1 (16..512 from exclusive 2-node scaling dataset)
    for idx, nr in enumerate([16, 64, 256, 512]):
        r = by_sc512[f"weak_graded_h1_np{nr}"]
        sp_c = r"$\Hone$" if idx == 0 else ""
        rnk = f"{nr} ({nr//256}N)" if nr >= 256 else str(nr)
        b_o, b_c = (r"\textbf{", "}") if nr == 512 else ("", "")
        lines.append(
            f"{sp_c} & Weak & {b_o}{rnk}{b_c} & {b_o}{fmt_m(inum(r,'tdofs'))}{b_c} & "
            f"{b_o}{inum(r,'iters')}{b_c} & {b_o}{fnum(r,'t_op_asm_s'):.2f}{b_c} & "
            f"{b_o}{fnum(r,'lor_A_s'):.2f}{b_c} & {b_o}{fnum(r,'t_solve_s'):.2f}{b_c} & "
            f"{b_o}{fmt_int(round(fnum(r,'matvec_mdof_s')))}{b_c} & {b_o}{round(fnum(r,'rss_mb_max'))}{b_c} \\\\"
        )
    r32, r256 = by_sc512["strong_graded_h1_np32"], by_sc512["strong_graded_h1_np256"]
    lines.append(
        f" & Strong & 32$\\to$256 & {fmt_m(inum(r32,'tdofs'))} & {inum(r32,'iters')}$\\to${inum(r256,'iters')} & "
        f"{fnum(r32,'t_op_asm_s'):.2f}$\\to${fnum(r256,'t_op_asm_s'):.2f} & "
        f"{fnum(r32,'lor_A_s'):.2f}$\\to${fnum(r256,'lor_A_s'):.2f} & "
        f"{fnum(r32,'t_solve_s'):.2f}$\\to${fnum(r256,'t_solve_s'):.2f} & "
        f"{fmt_int(round(fnum(r32,'matvec_mdof_s')))}$\\to${fmt_int(round(fnum(r256,'matvec_mdof_s')))} & "
        f"{round(fnum(r32,'rss_mb_max'))}$\\to${round(fnum(r256,'rss_mb_max'))} \\\\"
    )
    lines.append(r"\midrule")

    # H(curl) up to 1024c
    for idx, nr in enumerate([16, 64, 256, 512, 1024]):
        sp_c = r"$\Hcurl$" if idx == 0 else ""
        rnk = f"{fmt_int(nr)} ({nr//256}N)" if nr >= 256 else str(nr)
        b_o, b_c = (r"\textbf{", "}") if nr == 1024 else ("", "")
        if use_1024_hc:
            r = by_sc1024[f"weak_graded_hcurl_np{nr}"]
            td, it = inum(r, "tdofs"), inum(r, "iters")
            op, la, sol = fnum(r, "t_op_asm_s"), fnum(r, "lor_A_s"), fnum(r, "t_solve_s")
            mv, rss = round(fnum(r, "matvec_mdof_s")), round(fnum(r, "rss_mb_max"))
        else:
            rs = hc_grp[("weak", nr)]
            td = statistics.median(inum(r, "tdofs") for r in rs)
            it = round(statistics.median(inum(r, "iters") for r in rs))
            op = statistics.median(fnum(r, "t_op_asm_s") for r in rs)
            la = statistics.median(fnum(r, "t_lor_A_s") for r in rs)
            sol = statistics.median(fnum(r, "t_solve_s") for r in rs)
            mv = round(statistics.median(fnum(r, "matvec_mdof_s") for r in rs))
            rss = round(statistics.median(fnum(r, "rss_max_mib") for r in rs))
        lines.append(
            f"{sp_c} & Weak & {b_o}{rnk}{b_c} & {b_o}{fmt_m(td)}{b_c} & "
            f"{b_o}{it}{b_c} & {b_o}{op:.2f}{b_c} & {b_o}{la:.2f}{b_c} & "
            f"{b_o}{sol:.2f}{b_c} & {b_o}{fmt_int(mv)}{b_c} & {b_o}{rss}{b_c} \\\\"
        )
    if use_1024_hc:
        r32, r256 = by_sc1024["strong_graded_hcurl_np32"], by_sc1024["strong_graded_hcurl_np256"]
        lines.append(
            f" & Strong & 32$\\to$256 & {fmt_m(inum(r32,'tdofs'))} & {inum(r32,'iters')}$\\to${inum(r256,'iters')} & "
            f"{fnum(r32,'t_op_asm_s'):.2f}$\\to${fnum(r256,'t_op_asm_s'):.2f} & "
            f"{fnum(r32,'lor_A_s'):.2f}$\\to${fnum(r256,'lor_A_s'):.2f} & "
            f"{fnum(r32,'t_solve_s'):.2f}$\\to${fnum(r256,'t_solve_s'):.2f} & "
            f"{fmt_int(round(fnum(r32,'matvec_mdof_s')))}$\\to${fmt_int(round(fnum(r256,'matvec_mdof_s')))} & "
            f"{round(fnum(r32,'rss_mb_max'))}$\\to${round(fnum(r256,'rss_mb_max'))} \\\\"
        )
    else:
        s32, s256 = hc_grp[("strong", 32)], hc_grp[("strong", 256)]
        lines.append(
            f" & Strong & 32$\\to$256 & {fmt_m(statistics.median(inum(r,'tdofs') for r in s32))} & "
            f"{round(statistics.median(inum(r,'iters') for r in s32))}$\\to${round(statistics.median(inum(r,'iters') for r in s256))} & "
            f"{statistics.median(fnum(r,'t_op_asm_s') for r in s32):.2f}$\\to${statistics.median(fnum(r,'t_op_asm_s') for r in s256):.2f} & "
            f"{statistics.median(fnum(r,'t_lor_A_s') for r in s32):.2f}$\\to${statistics.median(fnum(r,'t_lor_A_s') for r in s256):.2f} & "
            f"{statistics.median(fnum(r,'t_solve_s') for r in s32):.2f}$\\to${statistics.median(fnum(r,'t_solve_s') for r in s256):.2f} & "
            f"{fmt_int(round(statistics.median(fnum(r,'matvec_mdof_s') for r in s32)))}$\\to${fmt_int(round(statistics.median(fnum(r,'matvec_mdof_s') for r in s256)))} & "
            f"{round(statistics.median(fnum(r,'rss_max_mib') for r in s32))}$\\to${round(statistics.median(fnum(r,'rss_max_mib') for r in s256))} \\\\"
        )
    lines.append(r"\midrule")

    # H(div) (16..512 from exclusive 2-node scaling dataset)
    for idx, nr in enumerate([16, 64, 256, 512]):
        r = by_sc512[f"weak_graded_hdiv_np{nr}"]
        sp_c = r"$\Hdiv$" if idx == 0 else ""
        rnk = f"{nr} ({nr//256}N)" if nr >= 256 else str(nr)
        b_o, b_c = (r"\textbf{", "}") if nr == 512 else ("", "")
        lines.append(
            f"{sp_c} & Weak & {b_o}{rnk}{b_c} & {b_o}{fmt_m(inum(r,'tdofs'))}{b_c} & "
            f"{b_o}{inum(r,'iters')}{b_c} & {b_o}{fnum(r,'t_op_asm_s'):.2f}{b_c} & "
            f"{b_o}{fnum(r,'lor_A_s'):.2f}{b_c} & {b_o}{fnum(r,'t_solve_s'):.2f}{b_c} & "
            f"{b_o}{fmt_int(round(fnum(r,'matvec_mdof_s')))}{b_c} & {b_o}{round(fnum(r,'rss_mb_max'))}{b_c} \\\\"
        )
    r32, r256 = by_sc512["strong_graded_hdiv_np32"], by_sc512["strong_graded_hdiv_np256"]
    lines.append(
        f" & Strong & 32$\\to$256 & {fmt_m(inum(r32,'tdofs'))} & {inum(r32,'iters')}$\\to${inum(r256,'iters')} & "
        f"{fnum(r32,'t_op_asm_s'):.2f}$\\to${fnum(r256,'t_op_asm_s'):.2f} & "
        f"{fnum(r32,'lor_A_s'):.2f}$\\to${fnum(r256,'lor_A_s'):.2f} & "
        f"{fnum(r32,'t_solve_s'):.2f}$\\to${fnum(r256,'t_solve_s'):.2f} & "
        f"{fmt_int(round(fnum(r32,'matvec_mdof_s')))}$\\to${fmt_int(round(fnum(r256,'matvec_mdof_s')))} & "
        f"{round(fnum(r32,'rss_mb_max'))}$\\to${round(fnum(r256,'rss_mb_max'))} \\\\"
    )
    lines += [
        r"\bottomrule",
        r"\end{tabular}",
        r"\end{table}",
    ]
    (TAB_DIR / "tab_scaling.tex").write_text("\n".join(lines) + "\n")
    print("Wrote tab_scaling.tex")


def make_supplement_tables(by_bl, by_sw, by_ct, by_sc512, by_sc1024):
    """Generate exhaustive SM tables for supplement.tex."""
    # SM1: Full p = 1..6 uniform order sweep
    lines = [
        r"\begin{table}[p]",
        r"\centering",
        r"\caption{Complete uniform degree sweep ($p=1,\dots,6$, $8^3$ mesh, 64 cores) across $\Hone$, $\Hcurl$, and $\Hdiv$ (RSS in GiB, MV in MDoF/s).}",
        r"\label{tab:sm-order}",
        r"\tiny",
        r"\renewcommand{\arraystretch}{0.88}",
        r"\setlength{\tabcolsep}{3.0pt}",
        r"\begin{tabular}{@{}l r r l r r r r r r@{}}",
        r"\toprule",
        r"Sp. & $p$ & DoFs & Method & It & NNZ (M) & $t_{\mathrm{fes}}$ & $t_{\mathrm{tot}}$ & MV & RSS \\",
        r"\midrule",
    ]
    for s_idx, (sp, sp_tex, fa_sol, aux_lbl) in enumerate([
        ("h1", r"$\Hone$", "fa-amg", "AMG"),
        ("hcurl", r"$\Hcurl$", "fa-ams", "AMS"),
        ("hdiv", r"$\Hdiv$", "fa-ads", "ADS"),
    ]):
        if s_idx > 0:
            lines.append(r"\midrule")
        for p in range(1, 7):
            sols = ["pa-lor", "pa-batched-lor", "fa-lor", fa_sol] if p <= 5 else ["pa-lor", "pa-legacy-lor"]
            for i, sol in enumerate(sols):
                r = by_bl[f"p_sweep_{sp}_p{p}_{sol}"]
                nnz = inum(r, "lor_nnz") if "lor" in sol and not sol.startswith("fa-") else inum(r, "fa_nnz")
                nnz_s = f"{nnz/1e6:.2f}" if nnz > 0 else "---"
                lbl_map = {
                    "pa-lor": f"PA+LOR-{aux_lbl}",
                    "pa-batched-lor": "PA+BatchedLOR",
                    "pa-legacy-lor": "PA+LegacyLOR",
                    "fa-lor": f"FA+LOR-{aux_lbl}",
                    fa_sol: f"FA+{aux_lbl}",
                }
                lines.append(
                    f"{sp_tex if (p==1 and i==0) else ''} & {p if i==0 else ''} & "
                    f"{fmt_int(inum(r,'tdofs')) if i==0 else ''} & {lbl_map[sol]} & {inum(r,'iters')} & "
                    f"{nnz_s} & {fnum(r,'t_fes_s'):.3f} & {fnum(r,'t_solve_total_s'):.3f} & "
                    f"{fmt_int(round(fnum(r,'matvec_mdof_s')))} & {fnum(r,'rss_mb_sum')/1024.0:.2f} \\\\"
                )
    lines += [r"\bottomrule", r"\end{tabular}", r"\end{table}"]
    (TAB_DIR / "supp_tab_order_scaling.tex").write_text("\n".join(lines) + "\n")

    # SM2: Complete Explicit Pi vs Coordinate Pi across all 12 benchmark regimes
    lines = [
        r"\begin{table}[htbp]",
        r"\centering",
        r"\caption{Complete comparison of explicit signed-weight auxiliary interpolation (Expl.\ $\Pi$) vs.\ coordinate reconstruction (Coord.\ $\Pi$) on 64 cores ($\|A\mathbf{x}-\mathbf{b}\|_2/\|\mathbf{b}\|_2 \le 10^{-10}$).}",
        r"\label{tab:sm-pi}",
        r"\scriptsize",
        r"\setlength{\tabcolsep}{2.8pt}",
        r"\begin{tabular}{@{}l r r r r r r r r@{}}",
        r"\toprule",
        r"Regime & \multicolumn{4}{c}{$\Hcurl$ (LOR-AMS)} & \multicolumn{4}{c}{$\Hdiv$ (LOR-ADS)} \\",
        r"\cmidrule(lr){2-5} \cmidrule(lr){6-9}",
        r" & \multicolumn{2}{c}{Iters} & \multicolumn{2}{c}{$t_{\mathrm{tot}}$ (s)} & \multicolumn{2}{c}{Iters} & \multicolumn{2}{c}{$t_{\mathrm{tot}}$ (s)} \\",
        r" & Expl. & Coord. & Expl. & Coord. & Expl. & Coord. & Expl. & Coord. \\",
        r"\midrule",
    ]
    pi_cases = [
        (r"Conf.\ random $1\dots 4$", "pi_cmp_conf_{sp}_p1_4"),
        (r"Conf.\ random $1\dots 5$", "pi_cmp_conf_{sp}_p1_5"),
        (r"1-irreg.\ random $1\dots 4$", "pi_cmp_nc1_{sp}_p1_4"),
        (r"1-irreg.\ random $1\dots 5$", "pi_cmp_nc1_{sp}_p1_5"),
        (r"2-irreg.\ random $1\dots 4$", "pi_cmp_nc2_{sp}_p1_4"),
        (r"Curved $Q_2$ 1-irreg.\ rand.\ $1\dots 4$", "pi_cmp_curved_nc1_rand_{sp}_p1_4"),
        (r"Curved $Q_2$ 1-irreg.\ grad.\ $1\dots 4$", "pi_cmp_curved_nc1_grad_{sp}_p1_4"),
        (r"1-irreg.\ rand.\ $\beta=1$", "pi_cmp_lowbeta_{sp}_b1"),
        (r"1-irreg.\ rand.\ $\beta=10^{-4}$", "pi_cmp_lowbeta_{sp}_b1e-4"),
        (r"1-irreg.\ rand.\ $\beta=10^{-8}$", "pi_cmp_lowbeta_{sp}_b1e-8"),
        (r"1-irreg.\ rand.\ $(\alpha,\beta)$-jump $10^6$", "pi_cmp_jump_both_{sp}_c1e6"),
        (r"Fichera L3 graded $1\dots 4$", "pi_cmp_fichera_r3_{sp}"),
    ]
    for lbl, pat in pi_cases:
        c_ex = by_bl[f"{pat.format(sp='hcurl')}_pa-lor"]
        c_co = by_bl[f"{pat.format(sp='hcurl')}_pa-lor-coord"]
        d_ex = by_bl[f"{pat.format(sp='hdiv')}_pa-lor"]
        d_co = by_bl[f"{pat.format(sp='hdiv')}_pa-lor-coord"]
        lines.append(
            f"{lbl} & {inum(c_ex,'iters')} & {inum(c_co,'iters')} & "
            f"{fnum(c_ex,'t_solve_total_s'):.3f} & {fnum(c_co,'t_solve_total_s'):.3f} & "
            f"\\textbf{{{inum(d_ex,'iters')}}} & {inum(d_co,'iters')} & "
            f"\\textbf{{{fnum(d_ex,'t_solve_total_s'):.3f}}} & {fnum(d_co,'t_solve_total_s'):.3f} \\\\"
        )
    lines += [r"\bottomrule", r"\end{tabular}", r"\end{table}"]
    (TAB_DIR / "supp_tab_pi_comparison.tex").write_text("\n".join(lines) + "\n")

    # SM3: Multi-seed random orders & curved NC2
    lines = [
        r"\begin{table}[htbp]",
        r"\centering",
        r"\caption{Additional random variable-order runs (including independent hash seeds $s\in\{0,1,2\}$ and curved 2-irregular meshes, 64 cores).}",
        r"\label{tab:sm-seeds}",
        r"\scriptsize",
        r"\setlength{\tabcolsep}{3.0pt}",
        r"\begin{tabular}{@{}l l r r r l@{}}",
        r"\toprule",
        r"Configuration & Space & DoFs & Iters & $t_{\mathrm{tot}}$ (s) & Element degree counts ($p:N_p$) \\",
        r"\midrule",
    ]
    extra_rand = [
        (r"Conf.\ $8^3$ ($1\dots 4$, $s=0$)", "rand_conf_{sp}_p1_4_pa-lor"),
        (r"1-irreg.\ ($1\dots 4$, $s=0$)", "rand_nc1_{sp}_p1_4_pa-lor"),
        (r"1-irreg.\ ($1\dots 4$, $s=1$)", "rand_nc1_{sp}_p1_4_seed1_pa-lor"),
        (r"1-irreg.\ ($1\dots 4$, $s=2$)", "rand_nc1_{sp}_p1_4_seed2_pa-lor"),
        (r"Curved 2-irreg.\ ($1\dots 4$, $s=0$)", "rand_curved_nc2_{sp}_p1_4_pa-lor"),
    ]
    for c_idx, (lbl, pat) in enumerate(extra_rand):
        if c_idx > 0:
            lines.append(r"\midrule")
        for s_idx, (sp, sp_tex) in enumerate([("h1", r"$\Hone$"), ("hcurl", r"$\Hcurl$"), ("hdiv", r"$\Hdiv$")]):
            r = by_sw[pat.format(sp=sp)]
            hist = r.get("order_hist", "").replace(",", ", ")
            lines.append(
                f"{lbl if s_idx==0 else ''} & {sp_tex} & {fmt_int(inum(r,'tdofs'))} & "
                f"{inum(r,'iters')} & {fnum(r,'t_solve_total_s'):.3f} & \\texttt{{{hist}}} \\\\"
            )
    lines += [r"\bottomrule", r"\end{tabular}", r"\end{table}"]
    (TAB_DIR / "supp_tab_random_seeds.tex").write_text("\n".join(lines) + "\n")

    # SM4: Full contrast sweep (alpha, beta, both)
    lines = [
        r"\begin{table}[htbp]",
        r"\centering",
        r"\caption{Inclusion $[0.25,0.75]^3$ contrast sweep ($C\in[1,10^8]$, 1-irregular graded $p_K\in\{1,2,3\}$, 64 cores): PCG iterations under principal ($\alpha$), reaction ($\beta$), and simultaneous ($\alpha=\beta=C$) jumps.}",
        r"\label{tab:sm-contrast}",
        r"\scriptsize",
        r"\setlength{\tabcolsep}{3.5pt}",
        r"\begin{tabular}{@{}l l r r r r r@{}}",
        r"\toprule",
        r"Space & Jump mode & $C=1$ & $10^2$ & $10^4$ & $10^6$ & $10^8$ \\",
        r"\midrule",
    ]
    for s_idx, (sp, sp_tex) in enumerate([("h1", r"$\Hone$"), ("hcurl", r"$\Hcurl$"), ("hdiv", r"$\Hdiv$")]):
        if s_idx > 0:
            lines.append(r"\midrule")
        for m_idx, (mkey, mlbl) in enumerate([
            ("jump_alpha", r"Principal ($\alpha$)"),
            ("jump_beta", r"Reaction ($\beta$)"),
            ("jump_both", r"Simultaneous ($\alpha,\beta$)"),
        ]):
            its = [str(inum(by_ct[f"{mkey}_{sp}_c{c}_pa-lor"], "iters")) for c in ["1", "1e2", "1e4", "1e6", "1e8"]]
            lines.append(f"{sp_tex if m_idx==0 else ''} & {mlbl} & " + " & ".join(its) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}", r"\end{table}"]
    (TAB_DIR / "supp_tab_contrast.tex").write_text("\n".join(lines) + "\n")

    # SM5 & SM6: Fichera Level 2 + Full intermediate scaling ranks
    lines = [
        r"\begin{table}[htbp]",
        r"\centering",
        r"\caption{Fichera corner Level~2 results (64 cores).}",
        r"\label{tab:sm-fichera-l2}",
        r"\scriptsize",
        r"\setlength{\tabcolsep}{3.0pt}",
        r"\begin{tabular}{@{}l r l r r r r r@{}}",
        r"\toprule",
        r"Space & DoFs & Method & It & NNZ (M) & $t_{\mathrm{pc}}$ & $t_{\mathrm{tot}}$ & RSS (GiB) \\",
        r"\midrule",
    ]
    for s_idx, (sp, sp_tex, fa_sol, aux_lbl) in enumerate([
        ("h1", r"$\Hone$", "fa-amg", "AMG"),
        ("hcurl", r"$\Hcurl$", "fa-ams", "AMS"),
        ("hdiv", r"$\Hdiv$", "fa-ads", "ADS"),
    ]):
        if s_idx > 0:
            lines.append(r"\midrule")
        for i, sol in enumerate(["pa-lor", "fa-lor", fa_sol]):
            r = by_sw[f"fichera_{sp}_r2_{sol}"]
            nnz = inum(r, "lor_nnz") if sol == "pa-lor" else inum(r, "fa_nnz")
            m_tex = f"PA+LOR-{aux_lbl}" if sol == "pa-lor" else (f"FA+LOR-{aux_lbl}" if sol == "fa-lor" else f"FA+{aux_lbl}")
            lines.append(
                f"{sp_tex if i==0 else ''} & {fmt_int(inum(r,'tdofs')) if i==0 else ''} & {m_tex} & "
                f"{inum(r,'iters')} & {nnz/1e6:.2f} & {fnum(r,'t_setup_pc_s'):.3f} & "
                f"{fnum(r,'t_solve_total_s'):.3f} & {fnum(r,'rss_mb_sum')/1024.0:.2f} \\\\"
            )
    lines += [r"\bottomrule", r"\end{tabular}", r"\end{table}"]
    (TAB_DIR / "supp_tab_fichera.tex").write_text("\n".join(lines) + "\n")

    # SM6: Complete weak & strong scaling across all ranks
    use_1024_hc = ("weak_graded_hcurl_np1024" in by_sc1024)
    hc_grp = defaultdict(list)
    if not use_1024_hc:
        hcurl_rows = []
        for name in ["hcurl_scaling_1node.csv", "hcurl_scaling_2node.csv", "hcurl_scaling_4node.csv"]:
            hcurl_rows.extend(load_csv(name))
        for r in hcurl_rows:
            if inum(r, "rc", 1) == 0:
                hc_grp[(r["mode"], inum(r, "ranks"))].append(r)

    cap_sm6 = (
        r"Complete weak and strong scaling across all tested MPI rank counts ($\|A\mathbf{x}-\mathbf{b}\|_2/\|\mathbf{b}\|_2 \le 10^{-10}$)."
        if use_1024_hc
        else r"Complete weak and strong scaling across all tested MPI rank counts ($\Hone,\Hdiv$: true relative residual $\le 10^{-10}$; $\Hcurl$: preconditioned tolerance $10^{-10}$, true residual $\le 8\times 10^{-9}$)."
    )
    lines = [
        r"\begin{table}[htbp]",
        r"\centering",
        rf"\caption{{{cap_sm6}}}",
        r"\label{tab:sm-scaling}",
        r"\scriptsize",
        r"\renewcommand{\arraystretch}{0.90}",
        r"\setlength{\tabcolsep}{2.5pt}",
        r"\begin{tabular}{@{}l l r r r r r r r r@{}}",
        r"\toprule",
        r"Space & Mode & Ranks & DoFs & It & $t_{\mathrm{op}}$ & $t_{\mathrm{lor}}$ & $t_{\mathrm{sol}}$ & MV & RSS$_{\max}$ \\",
        r"\midrule",
    ]
    for s_idx, (sp, sp_tex, max_r) in enumerate([
        ("h1", r"$\Hone$", 512),
        ("hcurl", r"$\Hcurl$", 1024),
        ("hdiv", r"$\Hdiv$", 512),
    ]):
        if s_idx > 0:
            lines.append(r"\midrule")
        w_ranks = [16, 32, 64, 128, 256, 512] + ([1024] if max_r == 1024 else [])
        for i, nr in enumerate(w_ranks):
            if sp == "hcurl" and not use_1024_hc:
                rs = hc_grp[("weak", nr)]
                td = round(statistics.median(inum(r, "tdofs") for r in rs))
                it = round(statistics.median(inum(r, "iters") for r in rs))
                op = statistics.median(fnum(r, "t_op_asm_s") for r in rs)
                la = statistics.median(fnum(r, "t_lor_A_s") for r in rs)
                sol = statistics.median(fnum(r, "t_solve_s") for r in rs)
                mv = round(statistics.median(fnum(r, "matvec_mdof_s") for r in rs))
                rss = round(statistics.median(fnum(r, "rss_max_mib") for r in rs))
            else:
                src = by_sc1024 if sp == "hcurl" else by_sc512
                r = src[f"weak_graded_{sp}_np{nr}"]
                td, it = inum(r, "tdofs"), inum(r, "iters")
                op, la, sol = fnum(r, "t_op_asm_s"), fnum(r, "lor_A_s"), fnum(r, "t_solve_s")
                mv, rss = round(fnum(r, "matvec_mdof_s")), round(fnum(r, "rss_mb_max"))
            lines.append(
                f"{sp_tex if i==0 else ''} & {'Weak' if i==0 else ''} & {fmt_int(nr)} & {fmt_m(td)} & {it} & "
                f"{op:.3f} & {la:.3f} & {sol:.2f} & {fmt_int(mv)} & {rss} \\\\"
            )
        for j, nr in enumerate([32, 64, 128, 256]):
            if sp == "hcurl" and not use_1024_hc:
                rs = hc_grp[("strong", nr)]
                td = round(statistics.median(inum(r, "tdofs") for r in rs))
                it = round(statistics.median(inum(r, "iters") for r in rs))
                op = statistics.median(fnum(r, "t_op_asm_s") for r in rs)
                la = statistics.median(fnum(r, "t_lor_A_s") for r in rs)
                sol = statistics.median(fnum(r, "t_solve_s") for r in rs)
                mv = round(statistics.median(fnum(r, "matvec_mdof_s") for r in rs))
                rss = round(statistics.median(fnum(r, "rss_max_mib") for r in rs))
            else:
                src = by_sc1024 if sp == "hcurl" else by_sc512
                r = src[f"strong_graded_{sp}_np{nr}"]
                td, it = inum(r, "tdofs"), inum(r, "iters")
                op, la, sol = fnum(r, "t_op_asm_s"), fnum(r, "lor_A_s"), fnum(r, "t_solve_s")
                mv, rss = round(fnum(r, "matvec_mdof_s")), round(fnum(r, "rss_mb_max"))
            lines.append(
                f" & {'Strong' if j==0 else ''} & {nr} & {fmt_m(td)} & {it} & "
                f"{op:.3f} & {la:.3f} & {sol:.2f} & {fmt_int(mv)} & {rss} \\\\"
            )
    lines += [r"\bottomrule", r"\end{tabular}", r"\end{table}"]
    (TAB_DIR / "supp_tab_scaling.tex").write_text("\n".join(lines) + "\n")
    print("Wrote 6 supplementary tables (supp_tab_*.tex)")


def main():
    global DATA_DIR, TAB_DIR
    ap = argparse.ArgumentParser(description="Generate SISC main-text and supplementary LaTeX tables.")
    ap.add_argument("--data-dir", type=Path, default=REPRO_ROOT / "data")
    ap.add_argument("--out-dir", type=Path, default=REPRO_ROOT / "output" / "tables")
    args = ap.parse_args()
    DATA_DIR = args.data_dir.resolve()
    TAB_DIR = args.out_dir.resolve()
    TAB_DIR.mkdir(parents=True, exist_ok=True)

    bl = load_csv("derham_baselines_64c.csv")
    sw = load_csv("derham_sweep_64c.csv")
    ct = load_csv("derham_contrast_64c.csv")
    sc512 = load_csv("derham_scaling_512c.csv")

    by_bl = {r["tag"]: r for r in bl if r.get("status") == "ok"}
    by_sw = {r["tag"]: r for r in sw if r.get("status") == "ok"}
    by_ct = {r["tag"]: r for r in ct if r.get("status") == "ok"}
    by_sc512 = {r["tag"]: r for r in sc512 if r.get("status") == "ok"}
    by_sc1024 = {}

    make_tab_order_scaling(by_bl, by_sw)
    make_tab_random_orders(by_bl, by_sw, by_sc512)
    make_tab_fichera(by_bl, by_sw)
    make_tab_scaling(by_sc512, by_sc1024)
    make_supplement_tables(by_bl, by_sw, by_ct, by_sc512, by_sc1024)


if __name__ == "__main__":
    main()


==> anc/src/CMakeLists.txt <==
cmake_minimum_required(VERSION 3.20)
project(sisc_derham_benchmarks LANGUAGES C CXX)

set(CMAKE_CXX_STANDARD 17)
set(CMAKE_CXX_STANDARD_REQUIRED ON)
set(CMAKE_CXX_EXTENSIONS OFF)

if(NOT CMAKE_CONFIGURATION_TYPES AND NOT CMAKE_BUILD_TYPE)
  set(CMAKE_BUILD_TYPE Release CACHE STRING "Build type" FORCE)
endif()

find_package(MPI REQUIRED COMPONENTS C CXX)
find_package(OpenMP REQUIRED COMPONENTS CXX)

set(MFEM_BUILD_DIR "${CMAKE_CURRENT_SOURCE_DIR}/../mfem/build"
    CACHE PATH "Path to customized MFEM build directory containing MFEMConfig.cmake")
find_package(MFEM REQUIRED CONFIG PATHS "${MFEM_BUILD_DIR}" NO_DEFAULT_PATH)

add_executable(derham_op_check derham_op_check.cc)
target_include_directories(derham_op_check PRIVATE ${MFEM_INCLUDE_DIRS})
target_link_libraries(derham_op_check PRIVATE
  ${MFEM_LIBRARIES}
  OpenMP::OpenMP_CXX
  MPI::MPI_CXX
  MPI::MPI_C
)

add_executable(sisc_derham_bench sisc_derham_bench.cc)
target_include_directories(sisc_derham_bench PRIVATE ${MFEM_INCLUDE_DIRS})
target_link_libraries(sisc_derham_bench PRIVATE
  ${MFEM_LIBRARIES}
  OpenMP::OpenMP_CXX
  MPI::MPI_CXX
  MPI::MPI_C
)


==> anc/src/derham_op_check.cc <==
// Standalone parallel verification of the 3D variable-order nonconforming
// de Rham complex (H1, H(curl), H(div)) using MFEM's native VarOrderLORAssembly,
// LORSolver<HypreBoomerAMG|HypreAMS|HypreADS>, and variable-order PA.

#include <mfem.hpp>
#include <mpi.h>

#include <algorithm>
#include <cmath>
#include <cstdint>
#include <iomanip>
#include <iostream>
#include <memory>
#include <string>
#include <vector>

using namespace mfem;

namespace
{

constexpr double kPi = 3.1415926535897932384626433832795;

std::uint64_t SplitMix64(std::uint64_t x)
{
   x += 0x9e3779b97f4a7c15ULL;
   x = (x ^ (x >> 30)) * 0xbf58476d1ce4e5b9ULL;
   x = (x ^ (x >> 27)) * 0x94d049bb133111ebULL;
   return x ^ (x >> 31);
}

int HashOrder(Mesh &mesh, int e, int pmin, int pmax)
{
   Vector c(3);
   mesh.GetElementCenter(e, c);
   std::uint64_t h = SplitMix64(0x243f6a8885a308d3ULL);
   for (int d = 0; d < 3; ++d)
   {
      const std::uint64_t q = static_cast<std::uint64_t>(std::llround(c(d) * 1e6));
      h = SplitMix64(h ^ SplitMix64(q + static_cast<std::uint64_t>(d) * 0x9e3779b97f4a7c15ULL));
   }
   return pmin + static_cast<int>(h % static_cast<std::uint64_t>(pmax - pmin + 1));
}

double GlobalLinf(const Vector &v, MPI_Comm comm)
{
   double loc = v.Normlinf(), glob = 0.0;
   MPI_Allreduce(&loc, &glob, 1, MPI_DOUBLE, MPI_MAX, comm);
   return glob;
}

double GlobalL2(const Vector &v, MPI_Comm comm)
{
   double loc = v * v, glob = 0.0;
   MPI_Allreduce(&loc, &glob, 1, MPI_DOUBLE, MPI_SUM, comm);
   return std::sqrt(glob);
}

ParMesh MakeTestMesh(MPI_Comm comm, int nc_levels, int nc_limit, bool curved,
                     double curve_delta = 0.06, int n0 = 4)
{
   Mesh smesh = Mesh::MakeCartesian3D(n0, n0, n0, Element::HEXAHEDRON, 1.0, 1.0, 1.0);
   smesh.EnsureNCMesh();
   if (curved)
   {
      // Curve the coarse conforming mesh BEFORE nonconforming refinement so that
      // child/slave Q2 element mappings are exact restrictions of master Q2 maps
      // (geometrically compatible curved hanging interfaces, matching sisc_derham_bench).
      smesh.SetCurvature(2);
      smesh.Transform([curve_delta](const Vector &x, Vector &y)
      {
         const double s = curve_delta * std::sin(kPi * x(0)) *
                          std::sin(kPi * x(1)) * std::sin(kPi * x(2));
         y(0) = x(0) + s;
         y(1) = x(1) - 0.5 * s;
         y(2) = x(2) + 0.7 * s;
      });
   }
   for (int lvl = 0; lvl < nc_levels; ++lvl)
   {
      Array<int> refs;
      for (int e = 0; e < smesh.GetNE(); ++e)
      {
         Vector c(3);
         smesh.GetElementCenter(e, c);
         if (nc_limit == 0 && lvl >= 1)
         {
            // Refine the fine-side layer immediately abutting the level-0
            // interface {x=0.5} U {y=0.5} U {z=0.5} to create true (lvl+1)-irregular
            // master-slave faces (16:1 face ratio for lvl=1).
            const double band = 0.5 - 1.1 / (static_cast<double>(n0) * (1 << lvl));
            if (c(0) < 0.52 && c(1) < 0.52 && c(2) < 0.52 &&
                std::max({ c(0), c(1), c(2) }) > band)
            {
               refs.Append(e);
            }
         }
         else
         {
            const double thresh = 0.52 / static_cast<double>(1 << lvl);
            if (c(0) < thresh && c(1) < thresh && c(2) < thresh)
            {
               refs.Append(e);
            }
         }
      }
      if (refs.Size() > 0) { smesh.GeneralRefinement(refs, -1, nc_limit); }
   }
   return ParMesh(comm, smesh);
}

// Compute maximum tangential (ND) or normal (RT) trace jump across all
// interior and MPI-shared faces (including hanging and mixed-order faces).
double MaxInterfaceTraceJump(ParGridFunction &gf, bool normal_trace, MPI_Comm comm)
{
   ParFiniteElementSpace &pfes = *gf.ParFESpace();
   ParMesh &pmesh = *pfes.GetParMesh();
   gf.ExchangeFaceNbrData();

   const IntegrationRule &ir = IntRules.Get(Geometry::SQUARE, 2 * pfes.GetMaxElementOrder() + 4);
   double loc_max = 0.0;
   Vector u1(3), u2(3), nor(3), diff(3), cross(3);

   auto check_face = [&](FaceElementTransformations *ftr, bool shared)
   {
      if (!ftr || ftr->Elem2No < 0) { return; }
      const FiniteElement *fe1 = pfes.GetFE(ftr->Elem1No);
      Array<int> vdofs1, vdofs2;
      DofTransformation doftrans1, doftrans2;
      Vector el_dofs1, el_dofs2;
      pfes.GetElementVDofs(ftr->Elem1No, vdofs1, doftrans1);
      gf.GetSubVector(vdofs1, el_dofs1);
      doftrans1.InvTransformPrimal(el_dofs1);

      const FiniteElement *fe2 = nullptr;
      if (!shared)
      {
         fe2 = pfes.GetFE(ftr->Elem2No);
         pfes.GetElementVDofs(ftr->Elem2No, vdofs2, doftrans2);
         gf.GetSubVector(vdofs2, el_dofs2);
      }
      else
      {
         const int nbr_el = ftr->Elem2No - pmesh.GetNE();
         pfes.GetFaceNbrElementVDofs(nbr_el, vdofs2, doftrans2);
         gf.FaceNbrData().GetSubVector(vdofs2, el_dofs2);
         fe2 = pfes.GetFaceNbrFE(nbr_el, vdofs2.Size());
      }
      doftrans2.InvTransformPrimal(el_dofs2);

      DenseMatrix vs1(fe1->GetDof(), 3), vs2(fe2->GetDof(), 3);
      for (int q = 0; q < ir.GetNPoints(); ++q)
      {
         const IntegrationPoint &fip = ir.IntPoint(q);
         ftr->SetAllIntPoints(&fip);
         CalcOrtho(ftr->Jacobian(), nor);
         const double nrm = nor.Norml2();
         if (nrm > 0.0) { nor /= nrm; }

         fe1->CalcPhysVShape(*ftr->Elem1, vs1);
         fe2->CalcPhysVShape(*ftr->Elem2, vs2);
         vs1.MultTranspose(el_dofs1, u1);
         vs2.MultTranspose(el_dofs2, u2);

         diff = u1;
         diff -= u2;
         if (normal_trace)
         {
            loc_max = std::max(loc_max, std::abs(diff * nor));
         }
         else
         {
            cross(0) = nor(1) * diff(2) - nor(2) * diff(1);
            cross(1) = nor(2) * diff(0) - nor(0) * diff(2);
            cross(2) = nor(0) * diff(1) - nor(1) * diff(0);
            loc_max = std::max(loc_max, cross.Norml2());
         }
      }
   };

   for (int f = 0; f < pmesh.GetNumFaces(); ++f)
   {
      FaceElementTransformations *ftr = pmesh.GetInteriorFaceTransformations(f);
      if (ftr) { check_face(ftr, false); }
   }
   for (int sf = 0; sf < pmesh.GetNSharedFaces(); ++sf)
   {
      FaceElementTransformations *ftr = pmesh.GetSharedFaceTransformations(sf, true);
      if (ftr) { check_face(ftr, true); }
   }

   double glob_max = 0.0;
   MPI_Allreduce(&loc_max, &glob_max, 1, MPI_DOUBLE, MPI_MAX, comm);
   return glob_max;
}

// Compute maximum H1 scalar jump across all interior and shared inter-process faces
double MaxScalarInterfaceJump(ParGridFunction &gf, MPI_Comm comm)
{
   ParFiniteElementSpace &pfes = *gf.ParFESpace();
   ParMesh &pmesh = *pfes.GetParMesh();
   gf.ExchangeFaceNbrData();

   const IntegrationRule &ir = IntRules.Get(Geometry::SQUARE, 2 * pfes.GetMaxElementOrder() + 4);
   double loc_max = 0.0;

   auto check_face = [&](FaceElementTransformations *ftr, bool shared)
   {
      if (!ftr || ftr->Elem2No < 0) { return; }
      const FiniteElement *fe1 = pfes.GetFE(ftr->Elem1No);
      Array<int> vdofs1, vdofs2;
      DofTransformation doftrans1, doftrans2;
      Vector el_dofs1, el_dofs2;
      pfes.GetElementVDofs(ftr->Elem1No, vdofs1, doftrans1);
      gf.GetSubVector(vdofs1, el_dofs1);
      doftrans1.InvTransformPrimal(el_dofs1);

      const FiniteElement *fe2 = nullptr;
      if (!shared)
      {
         fe2 = pfes.GetFE(ftr->Elem2No);
         pfes.GetElementVDofs(ftr->Elem2No, vdofs2, doftrans2);
         gf.GetSubVector(vdofs2, el_dofs2);
      }
      else
      {
         const int nbr_el = ftr->Elem2No - pmesh.GetNE();
         pfes.GetFaceNbrElementVDofs(nbr_el, vdofs2, doftrans2);
         gf.FaceNbrData().GetSubVector(vdofs2, el_dofs2);
         fe2 = pfes.GetFaceNbrFE(nbr_el, vdofs2.Size());
      }
      doftrans2.InvTransformPrimal(el_dofs2);

      Vector s1(fe1->GetDof()), s2(fe2->GetDof());
      for (int q = 0; q < ir.GetNPoints(); ++q)
      {
         const IntegrationPoint &fip = ir.IntPoint(q);
         ftr->SetAllIntPoints(&fip);
         fe1->CalcShape(ftr->Elem1->GetIntPoint(), s1);
         fe2->CalcShape(ftr->Elem2->GetIntPoint(), s2);
         loc_max = std::max(loc_max, std::abs(s1 * el_dofs1 - s2 * el_dofs2));
      }
   };

   for (int f = 0; f < pmesh.GetNumFaces(); ++f)
   {
      FaceElementTransformations *ftr = pmesh.GetInteriorFaceTransformations(f);
      if (ftr) { check_face(ftr, false); }
   }
   for (int sf = 0; sf < pmesh.GetNSharedFaces(); ++sf)
   {
      FaceElementTransformations *ftr = pmesh.GetSharedFaceTransformations(sf, true);
      if (ftr) { check_face(ftr, true); }
   }

   double glob_max = 0.0;
   MPI_Allreduce(&loc_max, &glob_max, 1, MPI_DOUBLE, MPI_MAX, comm);
   return glob_max;
}

// Compute maximum nonconforming face level jump across the distributed NCMesh
int ComputeMaxFaceLevelJump(ParMesh &pmesh, MPI_Comm comm)
{
   int loc_max = 0;
   if (pmesh.pncmesh)
   {
      const NCMesh::NCList &flist = pmesh.pncmesh->GetFaceList();
      for (int i = 0; i < flist.slaves.Size(); ++i)
      {
         const NCMesh::Slave &sl = flist.slaves[i];
         if (sl.matrix < 0) { continue; }
         const DenseMatrix *pm =
            flist.point_matrices[Geometry::SQUARE][sl.matrix];
         const double dx = std::max(std::abs((*pm)(0, 1) - (*pm)(0, 0)),
                                    std::abs((*pm)(1, 1) - (*pm)(1, 0)));
         if (dx > 0.0)
         {
            const int jmp = static_cast<int>(std::llround(-std::log2(dx)));
            loc_max = std::max(loc_max, jmp);
         }
      }
   }
   int glob_max = 0;
   MPI_Allreduce(&loc_max, &glob_max, 1, MPI_INT, MPI_MAX, comm);
   return glob_max;
}

// Compute sampled min/max normalized Jacobian determinant det(DT_K) / V_{K,unwarped}
// over dense closed Gauss-Lobatto points (including element boundaries/corners).
void ComputeScaledDetJBounds(ParMesh &pmesh_unwarped, ParMesh &pmesh,
                             MPI_Comm comm, double &min_ratio, double &max_ratio)
{
   IntegrationRules gll_irs(0, Quadrature1D::GaussLobatto);
   const IntegrationRule &ir = gll_irs.Get(Geometry::CUBE, 15); // 9^3 closed GLL points
   double loc_min = 1e30, loc_max = -1e30;
   for (int e = 0; e < pmesh.GetNE(); ++e)
   {
      ElementTransformation *T0 = pmesh_unwarped.GetElementTransformation(e);
      ElementTransformation *T = pmesh.GetElementTransformation(e);
      T0->SetIntPoint(&Geometries.GetCenter(Geometry::CUBE));
      const double v0 = T0->Weight();
      for (int q = 0; q < ir.GetNPoints(); ++q)
      {
         T->SetIntPoint(&ir.IntPoint(q));
         const double r = T->Weight() / v0;
         loc_min = std::min(loc_min, r);
         loc_max = std::max(loc_max, r);
      }
   }
   MPI_Allreduce(&loc_min, &min_ratio, 1, MPI_DOUBLE, MPI_MIN, comm);
   MPI_Allreduce(&loc_max, &max_ratio, 1, MPI_DOUBLE, MPI_MAX, comm);
}

struct CheckResult
{
   std::string name;
   bool passed = true;
   double g_diff_inf = 0.0;
   double c_diff_inf = 0.0;
   double cg_inf = 0.0;
   double comm_g_inf = 0.0;
   double comm_c_inf = 0.0;
   double nd_pi_const_inf = 0.0;
   double rt_pi_const_inf = 0.0;
   double nd_P_pi_loc_inf = 0.0;
   double rt_P_pi_loc_inf = 0.0;
   double nd_phys_const_l2 = 0.0;
   double rt_phys_const_l2 = 0.0;
   double nd_jump_inf = 0.0;
   double rt_jump_inf = 0.0;
   double detJ_ratio_min = 1.0;
   double detJ_ratio_max = 1.0;
   int max_nc_jump = 0;
   double rt_bdr_proj_inf = 0.0;
   double curved_curl_l2_diff = 0.0;
   double pa_fa_h1_rel = 0.0;
   double pa_fa_nd_rel = 0.0;
   double pa_fa_rt_rel = 0.0;
   int iters_h1 = 0, iters_nd = 0, iters_rt = 0;
};

CheckResult RunCase(MPI_Comm comm, const std::string &name,
                    int nc_levels, int nc_limit, bool curved,
                    const std::string &order_mode, int pmin, int pmax)
{
   CheckResult res;
   res.name = name;
   int rank = 0;
   MPI_Comm_rank(comm, &rank);

   ParMesh pmesh_ref = MakeTestMesh(comm, nc_levels, nc_limit, false);
   ParMesh pmesh = MakeTestMesh(comm, nc_levels, nc_limit, curved, 0.06);
   ComputeScaledDetJBounds(pmesh_ref, pmesh, comm,
                           res.detJ_ratio_min, res.detJ_ratio_max);
   res.max_nc_jump = ComputeMaxFaceLevelJump(pmesh, comm);

   H1_FECollection h1_fec(pmax, 3, BasisType::GaussLobatto);
   ND_FECollection nd_fec(pmax, 3, BasisType::GaussLobatto,
                          BasisType::IntegratedGLL);
   RT_FECollection rt_fec(pmax - 1, 3, BasisType::GaussLobatto,
                          BasisType::IntegratedGLL);

   ParFiniteElementSpace h1_fes(&pmesh, &h1_fec);
   ParFiniteElementSpace nd_fes(&pmesh, &nd_fec);
   ParFiniteElementSpace rt_fes(&pmesh, &rt_fec);

   for (int e = 0; e < pmesh.GetNE(); ++e)
   {
      int p = pmin;
      if (order_mode == "random")
      {
         p = HashOrder(pmesh, e, pmin, pmax);
      }
      else if (order_mode == "graded")
      {
         Vector c(3);
         pmesh.GetElementCenter(e, c);
         const double r = c.Norml2();
         if (r < 0.35) { p = pmax; }
         else if (r < 0.70) { p = std::min(pmax, pmin + 1); }
         else { p = pmin; }
      }
      h1_fes.SetElementOrder(e, p);
      nd_fes.SetElementOrder(e, p);
      rt_fes.SetElementOrder(e, p);
   }
   h1_fes.Update(false);
   nd_fes.Update(false);
   rt_fes.Update(false);

   // 1. Exact G, C, C*G=0, and local-global commutativity
   auto G_lor = VarOrderLORAssembly::AssembleGradientOrPi(h1_fes, nd_fes, -1);
   auto C_lor = VarOrderLORAssembly::AssembleCurl(nd_fes, rt_fes);

   ParDiscreteLinearOperator grad_ref(&h1_fes, &nd_fes);
   grad_ref.AddDomainInterpolator(new GradientInterpolator);
   grad_ref.Assemble();
   grad_ref.Finalize();
   std::unique_ptr<HypreParMatrix> G_ref(grad_ref.ParallelAssemble());

   ParDiscreteLinearOperator curl_ref(&nd_fes, &rt_fes);
   curl_ref.AddDomainInterpolator(new CurlInterpolator);
   curl_ref.Assemble();
   curl_ref.Finalize();
   std::unique_ptr<HypreParMatrix> C_ref(curl_ref.ParallelAssemble());

   Vector q(h1_fes.GetTrueVSize()), v(nd_fes.GetTrueVSize());
   q.Randomize(1001 + rank);
   v.Randomize(2002 + rank);

   Vector g1(nd_fes.GetTrueVSize()), g2(nd_fes.GetTrueVSize());
   G_lor->Mult(q, g1);
   G_ref->Mult(q, g2);
   g1 -= g2;
   res.g_diff_inf = GlobalLinf(g1, comm);

   Vector cg(rt_fes.GetTrueVSize());
   C_lor->Mult(g2, cg);
   res.cg_inf = GlobalLinf(cg, comm);

   Vector c1(rt_fes.GetTrueVSize()), c2(rt_fes.GetTrueVSize());
   C_lor->Mult(v, c1);
   C_ref->Mult(v, c2);
   c1 -= c2;
   res.c_diff_inf = GlobalLinf(c1, comm);

   // Local-global commutativity: P_ND * G_true * q == G_loc * P_H1 * q
   {
      ParGridFunction q_gf(&h1_fes), g_true_gf(&nd_fes), g_loc_gf(&nd_fes);
      q_gf.SetFromTrueDofs(q);
      g_true_gf.SetFromTrueDofs(g2);
      grad_ref.Mult(q_gf, g_loc_gf);
      g_true_gf -= g_loc_gf;
      res.comm_g_inf = GlobalLinf(g_true_gf, comm);
   }
   // Local-global commutativity: P_RT * C_true * v == C_loc * P_ND * v
   {
      ParGridFunction v_gf(&nd_fes), c_true_gf(&rt_fes), c_loc_gf(&rt_fes);
      v_gf.SetFromTrueDofs(v);
      c_true_gf.SetFromTrueDofs(c2);
      curl_ref.Mult(v_gf, c_loc_gf);
      c_true_gf -= c_loc_gf;
      res.comm_c_inf = GlobalLinf(c_true_gf, comm);
   }

   // Direct curved-element curl accuracy check via GridFunction::ComputeCurlError
   {
      VectorFunctionCoefficient E_coeff(3, [](const Vector &x, Vector &val)
      {
         val(0) = std::sin(kPi * x(1)) * std::sin(kPi * x(2));
         val(1) = std::sin(kPi * x(2)) * std::sin(kPi * x(0));
         val(2) = std::sin(kPi * x(0)) * std::sin(kPi * x(1));
      });
      ParGridFunction E_gf(&nd_fes), B_gf(&rt_fes);
      E_gf.ProjectCoefficient(E_coeff);
      Vector E_true(nd_fes.GetTrueVSize()), B_true(rt_fes.GetTrueVSize());
      E_gf.GetTrueDofs(E_true);
      E_gf.SetFromTrueDofs(E_true);
      C_lor->Mult(E_true, B_true);
      B_gf.SetFromTrueDofs(B_true);
      VectorGridFunctionCoefficient B_coeff(&B_gf);
      res.curved_curl_l2_diff = E_gf.ComputeCurlError(&B_coeff);
   }

   // 2. Three-level interpolation check:
   //    (a) true-DOF projection agreement: ||Pi_d,true(1) - R_X d_loc(e_d)||_inf
   //    (b) re-applied P_X local-DOF consistency: ||P_X Pi_d,true(1) - d_loc(e_d)||_inf
   //    (c) physical constant-field reproduction: ||I_X(Pi_d,true(1)) - e_d||_{L^2}
   //    plus interface tangential/normal trace conformity of P_X * Pi_d,true * q_rand!
   Vector ones_h1(h1_fes.GetTrueVSize());
   ones_h1 = 1.0;
   for (int d = 0; d < 3; ++d)
   {
      Vector ed(3);
      ed = 0.0;
      ed(d) = 1.0;
      VectorConstantCoefficient ed_coeff(ed);

      auto pi_nd = VarOrderLORAssembly::AssembleGradientOrPi(h1_fes, nd_fes, d);
      Vector nd_pi_v(nd_fes.GetTrueVSize()), nd_proj_v(nd_fes.GetTrueVSize());
      pi_nd->Mult(ones_h1, nd_pi_v);
      ParGridFunction nd_proj_gf(&nd_fes), nd_pi_gf(&nd_fes);
      nd_proj_gf.ProjectCoefficient(ed_coeff);
      nd_proj_gf.GetTrueDofs(nd_proj_v);
      nd_pi_gf.SetFromTrueDofs(nd_pi_v);

      Vector nd_tdiff(nd_pi_v);
      nd_tdiff -= nd_proj_v;
      res.nd_pi_const_inf = std::max(res.nd_pi_const_inf, GlobalLinf(nd_tdiff, comm));

      Vector nd_ldiff(nd_pi_gf);
      nd_ldiff -= nd_proj_gf;
      res.nd_P_pi_loc_inf = std::max(res.nd_P_pi_loc_inf, GlobalLinf(nd_ldiff, comm));
      res.nd_phys_const_l2 = std::max(res.nd_phys_const_l2,
                                      nd_pi_gf.ComputeL2Error(ed_coeff));

      // Random H1 vector -> Pi_ND -> P_ND: verify zero tangential jump across all faces!
      Vector nd_rand_t(nd_fes.GetTrueVSize());
      pi_nd->Mult(q, nd_rand_t);
      ParGridFunction nd_rand_gf(&nd_fes);
      nd_rand_gf.SetFromTrueDofs(nd_rand_t);
      res.nd_jump_inf = std::max(res.nd_jump_inf,
                                 MaxInterfaceTraceJump(nd_rand_gf, false, comm));

      auto pi_rt = VarOrderLORAssembly::AssembleRTPi(h1_fes, rt_fes, d);
      Vector rt_pi_v(rt_fes.GetTrueVSize()), rt_proj_v(rt_fes.GetTrueVSize());
      pi_rt->Mult(ones_h1, rt_pi_v);
      ParGridFunction rt_proj_gf(&rt_fes), rt_pi_gf(&rt_fes);
      rt_proj_gf.ProjectCoefficient(ed_coeff);
      rt_proj_gf.GetTrueDofs(rt_proj_v);
      rt_pi_gf.SetFromTrueDofs(rt_pi_v);

      Vector rt_tdiff(rt_pi_v);
      rt_tdiff -= rt_proj_v;
      res.rt_pi_const_inf = std::max(res.rt_pi_const_inf, GlobalLinf(rt_tdiff, comm));

      Vector rt_ldiff(rt_pi_gf);
      rt_ldiff -= rt_proj_gf;
      res.rt_P_pi_loc_inf = std::max(res.rt_P_pi_loc_inf, GlobalLinf(rt_ldiff, comm));
      res.rt_phys_const_l2 = std::max(res.rt_phys_const_l2,
                                      rt_pi_gf.ComputeL2Error(ed_coeff));

      // Random H1 vector -> Pi_RT -> P_RT: verify zero normal jump across all faces!
      Vector rt_rand_t(rt_fes.GetTrueVSize());
      pi_rt->Mult(q, rt_rand_t);
      ParGridFunction rt_rand_gf(&rt_fes);
      rt_rand_gf.SetFromTrueDofs(rt_rand_t);
      res.rt_jump_inf = std::max(res.rt_jump_inf,
                                 MaxInterfaceTraceJump(rt_rand_gf, true, comm));
   }

   // 3. ProjectBdrCoefficientNormal verification on IntegratedGLL RT
   {
      VectorFunctionCoefficient u_coeff(3, [](const Vector &x, Vector &val)
      {
         val(0) = 1.0 + 0.3 * x(0) - 0.2 * x(1);
         val(1) = -0.5 + 0.4 * x(1) + 0.1 * x(2);
         val(2) = 0.7 - 0.25 * x(2) + 0.15 * x(0);
      });
      ParGridFunction rt_vol(&rt_fes), rt_bdr(&rt_fes);
      rt_vol = 0.0;
      rt_bdr = 0.0;
      rt_vol.ProjectCoefficient(u_coeff);
      Array<int> bdr_attr(pmesh.bdr_attributes.Max());
      bdr_attr = 1;
      rt_bdr.ProjectBdrCoefficientNormal(u_coeff, bdr_attr);
      Array<int> ess_tdofs;
      rt_fes.GetEssentialTrueDofs(bdr_attr, ess_tdofs);
      Vector tv_vol(rt_fes.GetTrueVSize()), tv_bdr(rt_fes.GetTrueVSize());
      rt_vol.GetTrueDofs(tv_vol);
      rt_bdr.GetTrueDofs(tv_bdr);
      double loc_max = 0.0;
      for (int i = 0; i < ess_tdofs.Size(); ++i)
      {
         const int idx = ess_tdofs[i];
         loc_max = std::max(loc_max, std::abs(tv_vol(idx) - tv_bdr(idx)));
      }
      MPI_Allreduce(&loc_max, &res.rt_bdr_proj_inf, 1, MPI_DOUBLE, MPI_MAX, comm);
   }

   // 4. PA vs FA operator equivalence (with common quadrature on curved meshes!)
   //    and native LORSolver<HypreBoomerAMG | HypreAMS | HypreADS> solve check
   ConstantCoefficient alpha_c(1.3), beta_c(0.7);
   Array<int> bdr_attr(pmesh.bdr_attributes.Max());
   bdr_attr = 1;
   const IntegrationRule *common_ir =
      curved ? &IntRules.Get(Geometry::CUBE, 2 * pmax + 4) : nullptr;
   auto with_ir = [common_ir](BilinearFormIntegrator *bi)
   {
      if (common_ir) { bi->SetIntRule(common_ir); }
      return bi;
   };

   // H1
   {
      Array<int> ess;
      h1_fes.GetEssentialTrueDofs(bdr_attr, ess);
      ParBilinearForm a_pa(&h1_fes), a_fa(&h1_fes);
      a_pa.SetAssemblyLevel(AssemblyLevel::PARTIAL);
      a_pa.AddDomainIntegrator(with_ir(new DiffusionIntegrator(alpha_c)));
      a_pa.AddDomainIntegrator(with_ir(new MassIntegrator(beta_c)));
      a_pa.Assemble();
      a_fa.AddDomainIntegrator(with_ir(new DiffusionIntegrator(alpha_c)));
      a_fa.AddDomainIntegrator(with_ir(new MassIntegrator(beta_c)));
      a_fa.Assemble();
      OperatorHandle A_pa, A_fa;
      a_pa.FormSystemMatrix(ess, A_pa);
      a_fa.FormSystemMatrix(ess, A_fa);
      Vector y1(q.Size()), y2(q.Size());
      A_pa->Mult(q, y1);
      A_fa->Mult(q, y2);
      const double denom = GlobalL2(y2, comm);
      y1 -= y2;
      res.pa_fa_h1_rel = GlobalL2(y1, comm) / std::max(1e-30, denom);

      LORSolver<HypreBoomerAMG> prec(a_pa, ess);
      prec.GetSolver().SetPrintLevel(0);
      Vector x(q.Size()), b(q.Size());
      A_pa->Mult(q, b);
      x = 0.0;
      CGSolver cg(comm);
      cg.SetOperator(*A_pa);
      cg.SetPreconditioner(prec);
      cg.SetRelTol(1e-10);
      cg.SetMaxIter(200);
      cg.SetPrintLevel(0);
      cg.Mult(b, x);
      res.iters_h1 = cg.GetConverged() ? cg.GetNumIterations() : -1;
   }

   // H(curl)
   {
      Array<int> ess;
      nd_fes.GetEssentialTrueDofs(bdr_attr, ess);
      ParBilinearForm a_pa(&nd_fes), a_fa(&nd_fes);
      a_pa.SetAssemblyLevel(AssemblyLevel::PARTIAL);
      a_pa.AddDomainIntegrator(with_ir(new CurlCurlIntegrator(alpha_c)));
      a_pa.AddDomainIntegrator(with_ir(new VectorFEMassIntegrator(beta_c)));
      a_pa.Assemble();
      a_fa.AddDomainIntegrator(with_ir(new CurlCurlIntegrator(alpha_c)));
      a_fa.AddDomainIntegrator(with_ir(new VectorFEMassIntegrator(beta_c)));
      a_fa.Assemble();
      OperatorHandle A_pa, A_fa;
      a_pa.FormSystemMatrix(ess, A_pa);
      a_fa.FormSystemMatrix(ess, A_fa);
      Vector y1(v.Size()), y2(v.Size());
      A_pa->Mult(v, y1);
      A_fa->Mult(v, y2);
      const double denom = GlobalL2(y2, comm);
      y1 -= y2;
      res.pa_fa_nd_rel = GlobalL2(y1, comm) / std::max(1e-30, denom);

      LORSolver<HypreAMS> prec(a_pa, ess);
      prec.GetSolver().SetPrintLevel(0);
      Vector x(v.Size()), b(v.Size());
      A_pa->Mult(v, b);
      x = 0.0;
      CGSolver cg(comm);
      cg.SetOperator(*A_pa);
      cg.SetPreconditioner(prec);
      cg.SetRelTol(1e-10);
      cg.SetMaxIter(200);
      cg.SetPrintLevel(0);
      cg.Mult(b, x);
      res.iters_nd = cg.GetConverged() ? cg.GetNumIterations() : -1;
   }

   // H(div)
   {
      Array<int> ess;
      rt_fes.GetEssentialTrueDofs(bdr_attr, ess);
      Vector w(rt_fes.GetTrueVSize());
      w.Randomize(3003 + rank);
      ParBilinearForm a_pa(&rt_fes), a_fa(&rt_fes);
      a_pa.SetAssemblyLevel(AssemblyLevel::PARTIAL);
      a_pa.AddDomainIntegrator(with_ir(new DivDivIntegrator(alpha_c)));
      a_pa.AddDomainIntegrator(with_ir(new VectorFEMassIntegrator(beta_c)));
      a_pa.Assemble();
      a_fa.AddDomainIntegrator(with_ir(new DivDivIntegrator(alpha_c)));
      a_fa.AddDomainIntegrator(with_ir(new VectorFEMassIntegrator(beta_c)));
      a_fa.Assemble();
      OperatorHandle A_pa, A_fa;
      a_pa.FormSystemMatrix(ess, A_pa);
      a_fa.FormSystemMatrix(ess, A_fa);
      Vector y1(w.Size()), y2(w.Size());
      A_pa->Mult(w, y1);
      A_fa->Mult(w, y2);
      const double denom = GlobalL2(y2, comm);
      y1 -= y2;
      res.pa_fa_rt_rel = GlobalL2(y1, comm) / std::max(1e-30, denom);

      LORSolver<HypreADS> prec(a_pa, ess);
      prec.GetSolver().SetPrintLevel(0);
      Vector x(w.Size()), b(w.Size());
      A_pa->Mult(w, b);
      x = 0.0;
      CGSolver cg(comm);
      cg.SetOperator(*A_pa);
      cg.SetPreconditioner(prec);
      cg.SetRelTol(1e-10);
      cg.SetMaxIter(200);
      cg.SetPrintLevel(0);
      cg.Mult(b, x);
      res.iters_rt = cg.GetConverged() ? cg.GetNumIterations() : -1;
   }

   const double tol = 1e-12;
   const bool expect_nd_phys_exact = (!curved) || (pmin >= 2);
   const bool expect_rt_phys_exact = (!curved);
   const int expected_nc_jump = (nc_limit == 0) ? nc_levels : std::min(nc_levels, nc_limit);
   res.passed =
      (res.max_nc_jump == expected_nc_jump) &&
      (res.g_diff_inf < tol) &&
      (res.c_diff_inf < tol) &&
      (res.cg_inf < tol) &&
      (res.comm_g_inf < tol) &&
      (res.comm_c_inf < tol) &&
      (res.curved_curl_l2_diff < 1e-11) &&
      (res.nd_pi_const_inf < tol) &&
      (expect_nd_phys_exact ? (res.nd_P_pi_loc_inf < tol && res.nd_phys_const_l2 < tol)
                            : (res.nd_P_pi_loc_inf > 1e-4 && res.nd_phys_const_l2 > 1e-4)) &&
      (expect_rt_phys_exact ? (res.rt_pi_const_inf < tol && res.rt_P_pi_loc_inf < tol && res.rt_phys_const_l2 < tol)
                            : (res.rt_pi_const_inf < 1e-2)) &&
      (res.nd_jump_inf < tol) &&
      (res.rt_jump_inf < tol) &&
      (res.detJ_ratio_min > 0.5) &&
      (res.rt_bdr_proj_inf < 1e-11) &&
      (res.pa_fa_h1_rel < tol) &&
      (res.pa_fa_nd_rel < tol) &&
      (res.pa_fa_rt_rel < tol) &&
      (res.iters_h1 > 0 && res.iters_nd > 0 && res.iters_rt > 0);
   return res;
}

// Standalone analytical checks run on MPI_COMM_SELF (rank 0) for diagnostics:
//   (A) T(s,t,r) = (s, t + gamma*s*(1-s), r), c = (0,1,0), p=1 vs p=2
//   (B) Two-hex mixed-order interface (p1=2, p2=3): |G|-based coordinate formula vs Pi_ND
//   (C) Curved Q2 refinement sequence (N = 4, 8, 16, 32) for Pi_RT surrogate discrepancy
//   (D) Jacobian determinant bounds for curve_delta = 0.06 and 0.08
bool RunAnalyticalDiagnostics()
{
   bool ok = true;
   const double gamma = 0.2;

   // (A) Single curved Q2 hex: T(s,t,r) = (s, t + gamma*s*(1-s), r), c = (0,1,0)
   auto run_warped_hex = [&](int p, double &tdof_err, double &phys_l2_err)
   {
      Mesh smesh = Mesh::MakeCartesian3D(1, 1, 1, Element::HEXAHEDRON, 1.0, 1.0, 1.0);
      smesh.EnsureNCMesh();
      smesh.SetCurvature(2);
      smesh.Transform([gamma](const Vector &x, Vector &y)
      {
         y(0) = x(0);
         y(1) = x(1) + gamma * x(0) * (1.0 - x(0));
         y(2) = x(2);
      });
      ParMesh pmesh(MPI_COMM_SELF, smesh);
      H1_FECollection h1_fec(p, 3, BasisType::GaussLobatto);
      ND_FECollection nd_fec(p, 3, BasisType::GaussLobatto, BasisType::IntegratedGLL);
      ParFiniteElementSpace h1_fes(&pmesh, &h1_fec);
      ParFiniteElementSpace nd_fes(&pmesh, &nd_fec);

      auto pi_y = VarOrderLORAssembly::AssembleGradientOrPi(h1_fes, nd_fes, 1);
      Vector ones(h1_fes.GetTrueVSize());
      ones = 1.0;
      Vector pi_v(nd_fes.GetTrueVSize()), proj_v(nd_fes.GetTrueVSize());
      pi_y->Mult(ones, pi_v);

      Vector cy(3); cy = 0.0; cy(1) = 1.0;
      VectorConstantCoefficient cy_coeff(cy);
      ParGridFunction gf_proj(&nd_fes), gf_pi(&nd_fes);
      gf_proj.ProjectCoefficient(cy_coeff);
      gf_proj.GetTrueDofs(proj_v);
      gf_pi.SetFromTrueDofs(pi_v);

      Vector diff(pi_v); diff -= proj_v;
      tdof_err = diff.Normlinf();
      phys_l2_err = gf_pi.ComputeL2Error(cy_coeff);
   };

   double td1 = 0.0, l2_1 = 0.0, td2 = 0.0, l2_2 = 0.0;
   run_warped_hex(1, td1, l2_1);
   run_warped_hex(2, td2, l2_2);
   const double exact_l2_p1 = gamma / std::sqrt(3.0);
   ok = ok && (td1 < 1e-14) && (std::abs(l2_1 - exact_l2_p1) < 1e-12) &&
        (td2 < 1e-14) && (l2_2 < 1e-14);

   // Also check hanging 2-hex Q2 interface with master p_m=1 vs slave p_s=1:
   // ||P_ND Pi_y(1) - d_loc(c)||_inf == gamma / 4 = 0.05, while tangential jump == 0!
   double hang_ldof_diff = 0.0, hang_tjump = 0.0;
   {
      Mesh smesh = Mesh::MakeCartesian3D(2, 1, 1, Element::HEXAHEDRON, 2.0, 1.0, 1.0);
      smesh.EnsureNCMesh();
      Array<int> ref_el(1); ref_el[0] = 1; // refine [1,2]x[0,1]^2 only -> hanging face at x=1
      smesh.GeneralRefinement(ref_el, -1, 0);
      smesh.SetCurvature(2);
      // Warp y by gamma*t*(1-t) along y? Along face x=1, let z or y curve quadratically:
      // T(x,y,z) = (x, y + gamma*z*(1-z), z) so along z-edges of hanging face x=1:
      // master z in [0,1] has endpoints z=0,1 (dy=0), slave midpoint z=0.5 has y_shift = gamma/4!
      smesh.Transform([gamma](const Vector &x, Vector &y)
      {
         y(0) = x(0);
         y(1) = x(1) + gamma * x(2) * (1.0 - x(2));
         y(2) = x(2);
      });
      ParMesh pmesh(MPI_COMM_SELF, smesh);
      H1_FECollection h1_fec(1, 3, BasisType::GaussLobatto);
      ND_FECollection nd_fec(1, 3, BasisType::GaussLobatto, BasisType::IntegratedGLL);
      ParFiniteElementSpace h1_fes(&pmesh, &h1_fec);
      ParFiniteElementSpace nd_fes(&pmesh, &nd_fec);
      auto pi_y = VarOrderLORAssembly::AssembleGradientOrPi(h1_fes, nd_fes, 1);
      Vector ones(h1_fes.GetTrueVSize()); ones = 1.0;
      Vector pi_v(nd_fes.GetTrueVSize());
      pi_y->Mult(ones, pi_v);
      Vector cy(3); cy = 0.0; cy(1) = 1.0;
      VectorConstantCoefficient cy_coeff(cy);
      ParGridFunction gf_proj(&nd_fes), gf_pi(&nd_fes);
      gf_proj.ProjectCoefficient(cy_coeff);
      gf_pi.SetFromTrueDofs(pi_v);
      Vector ldiff(gf_pi); ldiff -= gf_proj;
      hang_ldof_diff = ldiff.Normlinf();
      hang_tjump = MaxInterfaceTraceJump(gf_pi, false, MPI_COMM_SELF);
      ok = ok && (std::abs(hang_ldof_diff - 0.25 * gamma) < 1e-12) && (hang_tjump < 1e-14);
   }

   // (B) Mixed-order conforming 2-hex interface (p1=2, p2=3):
   //     Compare Pi^ND_{1,true}(1) against Kolev-Vassilevski formula
   //     Pi_KV = 0.5 * diag(G_true * x) * |G_true|.
   double kv_rel_err = 0.0, varlor_err = 0.0;
   {
      Mesh smesh = Mesh::MakeCartesian3D(2, 1, 1, Element::HEXAHEDRON, 2.0, 1.0, 1.0);
      smesh.EnsureNCMesh();
      ParMesh pmesh(MPI_COMM_SELF, smesh);
      H1_FECollection h1_fec(3, 3, BasisType::GaussLobatto);
      ND_FECollection nd_fec(3, 3, BasisType::GaussLobatto, BasisType::IntegratedGLL);
      ParFiniteElementSpace h1_fes(&pmesh, &h1_fec);
      ParFiniteElementSpace nd_fes(&pmesh, &nd_fec);
      h1_fes.SetElementOrder(0, 2); h1_fes.SetElementOrder(1, 3);
      nd_fes.SetElementOrder(0, 2); nd_fes.SetElementOrder(1, 3);
      h1_fes.Update(false);
      nd_fes.Update(false);

      auto G_true = VarOrderLORAssembly::AssembleGradientOrPi(h1_fes, nd_fes, -1);
      auto Pi_x = VarOrderLORAssembly::AssembleGradientOrPi(h1_fes, nd_fes, 0);

      FunctionCoefficient x_fc([](const Vector &pt) { return pt(0); });
      ParGridFunction x_gf(&h1_fes);
      x_gf.ProjectCoefficient(x_fc);
      Vector x_tdof(h1_fes.GetTrueVSize()), ones(h1_fes.GetTrueVSize());
      x_gf.GetTrueDofs(x_tdof);
      ones = 1.0;

      Vector ex(3); ex = 0.0; ex(0) = 1.0;
      VectorConstantCoefficient ex_coeff(ex);
      ParGridFunction nd_ex_gf(&nd_fes);
      nd_ex_gf.ProjectCoefficient(ex_coeff);
      Vector exact_tdof(nd_fes.GetTrueVSize()), pi_tdof(nd_fes.GetTrueVSize());
      nd_ex_gf.GetTrueDofs(exact_tdof);
      Pi_x->Mult(ones, pi_tdof);
      Vector d_var(pi_tdof); d_var -= exact_tdof;
      varlor_err = d_var.Normlinf();

      // Compute KV coordinate reconstruction: (Pi_KV * 1)_e = 0.5 * (G_true * x)_e * (|G_true| * 1)_e
      SparseMatrix G_diag;
      G_true->GetDiag(G_diag);
      Vector Gx(nd_fes.GetTrueVSize()), absG_ones(nd_fes.GetTrueVSize());
      G_diag.Mult(x_tdof, Gx);
      for (int r = 0; r < G_diag.Height(); ++r)
      {
         const int *cols = G_diag.GetRowColumns(r);
         const double *vals = G_diag.GetRowEntries(r);
         const int rs = G_diag.RowSize(r);
         double s = 0.0;
         for (int k = 0; k < rs; ++k) { (void)cols; s += std::abs(vals[k]); }
         absG_ones(r) = 0.5 * Gx(r) * s;
      }
      for (int r = 0; r < G_diag.Height(); ++r)
      {
         if (std::abs(exact_tdof(r)) > 1e-8)
         {
            const double rel = std::abs(absG_ones(r) - exact_tdof(r)) / std::abs(exact_tdof(r));
            kv_rel_err = std::max(kv_rel_err, rel);
         }
      }
      // On the 2D face of 2x1x1 hex, an interior node (xi_1, xi_1) of p=3 on the r=2 master face
      // has tensor-product quadratic Lagrange weights alpha_a * alpha_b, where sum|alpha| = 1 + (sqrt(5)-1)/5,
      // and on a face edge (xi_1, 0) it has 1D weights with relative error (sqrt(5)-1)/10 = 0.1236068,
      // while at face interior (xi_1, xi_1) sum_{a,b}|alpha_a alpha_b| = (1 + (sqrt(5)-1)/5)^2 = 1.5555 -> rel_err = 0.27777!
      const double exact_kv_face_rel_err = (4.0 * std::sqrt(5.0) - 2.0) / 25.0;
      ok = ok && (varlor_err < 1e-14) &&
           (std::abs(kv_rel_err - exact_kv_face_rel_err) < 1e-12);
   }

   // (C) Curved Q2 refinement sequence for Pi_RT surrogate discrepancy (p=2, N=4,8,16)
   double rt_tdof_err[3] = { 0.0, 0.0, 0.0 };
   double rt_l2_surr_err[3] = { 0.0, 0.0, 0.0 };
   const int Ns[3] = { 4, 8, 16 };
   for (int idx = 0; idx < 3; ++idx)
   {
      ParMesh pmesh = MakeTestMesh(MPI_COMM_SELF, 0, 1, true, 0.06, Ns[idx]);
      H1_FECollection h1_fec(2, 3, BasisType::GaussLobatto);
      RT_FECollection rt_fec(1, 3, BasisType::GaussLobatto, BasisType::IntegratedGLL);
      ParFiniteElementSpace h1_fes(&pmesh, &h1_fec);
      ParFiniteElementSpace rt_fes(&pmesh, &rt_fec);
      Vector ones(h1_fes.GetTrueVSize()); ones = 1.0;
      for (int d = 0; d < 3; ++d)
      {
         auto pi_rt = VarOrderLORAssembly::AssembleRTPi(h1_fes, rt_fes, d);
         Vector pi_v(rt_fes.GetTrueVSize()), proj_v(rt_fes.GetTrueVSize());
         pi_rt->Mult(ones, pi_v);
         Vector ed(3); ed = 0.0; ed(d) = 1.0;
         VectorConstantCoefficient ed_coeff(ed);
         ParGridFunction gf_proj(&rt_fes), gf_pi(&rt_fes);
         gf_proj.ProjectCoefficient(ed_coeff);
         gf_proj.GetTrueDofs(proj_v);
         gf_pi.SetFromTrueDofs(pi_v);
         Vector tdiff(pi_v); tdiff -= proj_v;
         rt_tdof_err[idx] = std::max(rt_tdof_err[idx], tdiff.Normlinf());
         VectorGridFunctionCoefficient proj_coeff(&gf_proj);
         rt_l2_surr_err[idx] = std::max(rt_l2_surr_err[idx],
                                        gf_pi.ComputeL2Error(proj_coeff));
      }
   }
   const double rate_tdof_1 = std::log2(rt_tdof_err[0] / rt_tdof_err[1]);
   const double rate_tdof_2 = std::log2(rt_tdof_err[1] / rt_tdof_err[2]);
   const double rate_l2_1 = std::log2(rt_l2_surr_err[0] / rt_l2_surr_err[1]);
   const double rate_l2_2 = std::log2(rt_l2_surr_err[1] / rt_l2_surr_err[2]);

   // (D) Scaled det(J) bounds for delta = 0.06 and delta = 0.08 on NC1 8^3 mesh
   double d06_min = 0.0, d06_max = 0.0, d08_min = 0.0, d08_max = 0.0;
   {
      ParMesh pm0 = MakeTestMesh(MPI_COMM_SELF, 1, 1, false, 0.0, 8);
      ParMesh pm06 = MakeTestMesh(MPI_COMM_SELF, 1, 1, true, 0.06, 8);
      ParMesh pm08 = MakeTestMesh(MPI_COMM_SELF, 1, 1, true, 0.08, 8);
      ComputeScaledDetJBounds(pm0, pm06, MPI_COMM_SELF, d06_min, d06_max);
      ComputeScaledDetJBounds(pm0, pm08, MPI_COMM_SELF, d08_min, d08_max);
   }

   // (E) Minimal 3D 16-hexahedron mixed-order internal-edge compatibility patch
   //     ([0,2]x[0,1]^2: refine [1,2]x[0,1]^2 to level 1, refine [1,1.5]x[0.5,1]x[0,0.5]
   //     to level 2; set grandchild [1.25,1.5]x[0.5,0.75]x[0,0.25] to p=1, rest p=2).
   int ie_ldofs[3] = { 0, 0, 0 };
   int ie_roots[3] = { 0, 0, 0 };
   int ie_tdofs[3] = { 0, 0, 0 };
   double ie_jump[3] = { 0.0, 0.0, 0.0 };
   double ie_mode_err_h1 = 0.0, ie_mode_err_nd = 0.0;
   bool ie_ok = true;
   {
      Mesh smesh = Mesh::MakeCartesian3D(2, 1, 1, Element::HEXAHEDRON, 2.0, 1.0, 1.0);
      smesh.EnsureNCMesh();
      Vector center(3);
      for (int level = 0; level < 2; ++level)
      {
         Array<int> marked;
         for (int e = 0; e < smesh.GetNE(); ++e)
         {
            smesh.GetElementCenter(e, center);
            if (level == 0
                ? (center(0) > 1.0)
                : (center(0) > 1.0 && center(0) < 1.5 &&
                   center(1) > 0.5 && center(2) < 0.5))
            {
               marked.Append(e);
            }
         }
         smesh.GeneralRefinement(marked, 1, 0);
      }
      ie_ok = ie_ok && (smesh.GetNE() == 16);

      H1_FECollection h1_fec(2, 3, BasisType::GaussLobatto);
      ND_FECollection nd_fec(2, 3, BasisType::GaussLobatto, BasisType::IntegratedGLL);
      RT_FECollection rt_fec(1, 3, BasisType::GaussLobatto, BasisType::IntegratedGLL);

      // Use serial FiniteElementSpace (prior to ParFiniteElementSpace's
      // SetVarOrderLocalDofs compaction) to read the exact variant-0 minimum-order
      // candidate roots before CompleteHpDependencies!
      auto count_candidate_roots = [&](FiniteElementSpace &u_fes,
                                       FiniteElementSpace &sfes,
                                       int space_id) -> int
      {
         Mesh &m = *sfes.GetMesh();
         const FiniteElementCollection *fec = sfes.FEColl();
         const SparseMatrix *Ru = u_fes.GetRestrictionMatrix();
         std::vector<uint8_t> is_free_u(u_fes.GetVSize(), 0);
         for (int r = 0; r < Ru->Height(); ++r)
         {
            const int *cols = Ru->GetRowColumns(r);
            const double *vals = Ru->GetRowEntries(r);
            for (int k = 0; k < Ru->RowSize(r); ++k)
            {
               if (std::abs(vals[k] - 1.0) < 1e-12) { is_free_u[cols[k]] = 1; }
            }
         }
         Array<int> dofs, mdofs;
         int roots = 0;
         for (int v = 0; v < m.GetNV(); ++v)
         {
            u_fes.GetVertexDofs(v, dofs);
            if (dofs.Size() > 0 && is_free_u[dofs[0]])
            {
               roots += fec->GetNumDof(Geometry::POINT, 2);
            }
         }
         for (int e = 0; e < m.GetNEdges(); ++e)
         {
            u_fes.GetEdgeInteriorDofs(e, dofs);
            if (dofs.Size() > 0 && is_free_u[dofs[0]])
            {
               const int ord = sfes.GetEdgeDofs(e, mdofs, 0);
               roots += fec->GetNumDof(Geometry::SEGMENT, ord);
            }
         }
         for (int f = 0; f < m.GetNFaces(); ++f)
         {
            u_fes.GetFaceInteriorDofs(f, dofs);
            if (dofs.Size() > 0 && is_free_u[dofs[0]])
            {
               const int ord = sfes.GetFaceDofs(f, mdofs, 0);
               roots += (space_id == 2) ? mdofs.Size()
                                        : fec->GetNumDof(Geometry::SQUARE, ord);
            }
         }
         for (int el = 0; el < m.GetNE(); ++el)
         {
            roots += sfes.GetNumElementInteriorDofs(el);
         }
         return roots;
      };

      FiniteElementSpace sh1_u(&smesh, &h1_fec), snd_u(&smesh, &nd_fec), srt_u(&smesh, &rt_fec);
      ie_ok = ie_ok &&
              (count_candidate_roots(sh1_u, sh1_u, 0) == sh1_u.GetTrueVSize()) &&
              (count_candidate_roots(snd_u, snd_u, 1) == snd_u.GetTrueVSize()) &&
              (count_candidate_roots(srt_u, srt_u, 2) == srt_u.GetTrueVSize());

      FiniteElementSpace sh1_fes(&smesh, &h1_fec), snd_fes(&smesh, &nd_fec), srt_fes(&smesh, &rt_fec);
      for (int e = 0; e < smesh.GetNE(); ++e)
      {
         smesh.GetElementCenter(e, center);
         const bool low = (std::abs(center(0) - 1.375) < 1e-12 &&
                           std::abs(center(1) - 0.625) < 1e-12 &&
                           std::abs(center(2) - 0.125) < 1e-12);
         const int p = low ? 1 : 2;
         sh1_fes.SetElementOrder(e, p);
         snd_fes.SetElementOrder(e, p);
         srt_fes.SetElementOrder(e, p);
      }
      sh1_fes.Update(false);
      snd_fes.Update(false);
      srt_fes.Update(false);

      ParMesh pm(MPI_COMM_SELF, smesh);
      ParFiniteElementSpace h1_fes(&pm, &h1_fec);
      ParFiniteElementSpace nd_fes(&pm, &nd_fec);
      ParFiniteElementSpace rt_fes(&pm, &rt_fec);
      for (int e = 0; e < pm.GetNE(); ++e)
      {
         pm.GetElementCenter(e, center);
         const bool low = (std::abs(center(0) - 1.375) < 1e-12 &&
                           std::abs(center(1) - 0.625) < 1e-12 &&
                           std::abs(center(2) - 0.125) < 1e-12);
         const int p = low ? 1 : 2;
         h1_fes.SetElementOrder(e, p);
         nd_fes.SetElementOrder(e, p);
         rt_fes.SetElementOrder(e, p);
      }
      h1_fes.Update(false);
      nd_fes.Update(false);
      rt_fes.Update(false);

      FiniteElementSpace *su_spaces[3] = { &sh1_u, &snd_u, &srt_u };
      FiniteElementSpace *s_spaces[3] = { &sh1_fes, &snd_fes, &srt_fes };
      ParFiniteElementSpace *spaces[3] = { &h1_fes, &nd_fes, &rt_fes };
      for (int s = 0; s < 3; ++s)
      {
         ie_ldofs[s] = spaces[s]->GetVSize();
         ie_roots[s] = count_candidate_roots(*su_spaces[s], *s_spaces[s], s);
         ie_tdofs[s] = spaces[s]->GetTrueVSize();
         ie_ok = ie_ok && (ie_tdofs[s] == s_spaces[s]->GetTrueVSize());

         HypreParMatrix *P_par = spaces[s]->Dof_TrueDof_Matrix();
         const SparseMatrix *R = spaces[s]->GetRestrictionMatrix();
         ie_ok = ie_ok && (P_par != nullptr) && (R != nullptr);
         if (P_par && R)
         {
            SparseMatrix P_diag;
            P_par->GetDiag(P_diag);
            std::unique_ptr<SparseMatrix> RP(Mult(*R, P_diag));
            for (int r = 0; r < RP->Height(); ++r)
            {
               ie_ok = ie_ok && (std::abs((*RP)(r, r) - 1.0) < 1e-13);
               const int *cols = RP->GetRowColumns(r);
               const double *vals = RP->GetRowEntries(r);
               for (int k = 0; k < RP->RowSize(r); ++k)
               {
                  if (cols[k] != r) { ie_ok = ie_ok && (std::abs(vals[k]) < 1e-13); }
               }
            }
         }
      }

      // Check zero jump for random true vectors (direct H1 scalar jump + ND/RT trace jumps)
      Vector th1(h1_fes.GetTrueVSize()), tnd(nd_fes.GetTrueVSize()), trt(rt_fes.GetTrueVSize());
      th1.Randomize(11); tnd.Randomize(22); trt.Randomize(33);
      ParGridFunction gh1(&h1_fes), gnd(&nd_fes), grt(&rt_fes);
      gh1.SetFromTrueDofs(th1);
      gnd.SetFromTrueDofs(tnd);
      grt.SetFromTrueDofs(trt);

      ie_jump[0] = MaxScalarInterfaceJump(gh1, MPI_COMM_SELF);
      ie_jump[1] = MaxInterfaceTraceJump(gnd, false, MPI_COMM_SELF);
      ie_jump[2] = MaxInterfaceTraceJump(grt, true, MPI_COMM_SELF);

      // Compatible Q2 face mode on F_m = {1}x[0,1]^2 (vanishing on y=0.5, quadratic in z)
      auto factor = [](const Vector &x)
      {
         if (x(0) <= 1.0) { return 1.0; }
         if (x(0) >= 1.5) { return 0.0; }
         if (x(1) > 0.5 && x(2) < 0.5) { return std::max(0.0, 1.0 - 4.0 * (x(0) - 1.0)); }
         return 1.0 - 2.0 * (x(0) - 1.0);
      };
      FunctionCoefficient h1_mode([&](const Vector &x)
      {
         return (x(1) - 0.5) * x(2) * (x(2) - 0.5) * factor(x);
      });
      VectorFunctionCoefficient nd_mode(3, [&](const Vector &x, Vector &v)
      {
         v = 0.0;
         v(2) = (x(1) - 0.5) * x(2) * factor(x);
      });
      ParGridFunction h1_proj(&h1_fes), h1_rec(&h1_fes);
      h1_proj.ProjectCoefficient(h1_mode);
      h1_proj.GetTrueDofs(th1);
      h1_rec.SetFromTrueDofs(th1);
      ie_mode_err_h1 = h1_rec.ComputeL2Error(h1_mode);

      ParGridFunction nd_proj(&nd_fes), nd_rec(&nd_fes);
      nd_proj.ProjectCoefficient(nd_mode);
      nd_proj.GetTrueDofs(tnd);
      nd_rec.SetFromTrueDofs(tnd);
      ie_mode_err_nd = nd_rec.ComputeL2Error(nd_mode);

      ie_ok = ie_ok &&
              (ie_ldofs[0] == 251) && (ie_roots[0] == 153) && (ie_tdofs[0] == 152) &&
              (ie_ldofs[1] == 618) && (ie_roots[1] == 417) && (ie_tdofs[1] == 416) &&
              (ie_ldofs[2] == 474) && (ie_roots[2] == 386) && (ie_tdofs[2] == 386) &&
              (ie_jump[0] < 1e-12) && (ie_jump[1] < 1e-12) && (ie_jump[2] < 1e-12) &&
              (ie_mode_err_h1 < 1e-14) && (ie_mode_err_nd < 1e-14);
   }

   ok = ok && ie_ok &&
        std::isfinite(rate_tdof_1) && std::isfinite(rate_tdof_2) &&
        std::isfinite(rate_l2_1) && std::isfinite(rate_l2_2) &&
        (rate_tdof_1 > 3.9 && rate_tdof_1 < 4.2) &&
        (rate_tdof_2 > 3.9 && rate_tdof_2 < 4.2) &&
        (rate_l2_1 > 1.9 && rate_l2_1 < 2.1) &&
        (rate_l2_2 > 1.9 && rate_l2_2 < 2.1) &&
        (d06_min > 0.80 && d06_max < 1.20) &&
        (d08_min > 0.74 && d08_max < 1.26);

   std::cerr << std::scientific << std::setprecision(4)
             << "[DIAG] warped_q2(gamma=0.2): p1_tdof=" << td1
             << " p1_phys_l2=" << l2_1 << " (exact=" << exact_l2_p1 << ")"
             << " p2_tdof=" << td2 << " p2_phys_l2=" << l2_2
             << " hang_ldof_diff=" << hang_ldof_diff << " hang_tjump=" << hang_tjump << "\n"
             << "[DIAG] mixed_p2_p3: varlor_err=" << varlor_err
             << " kv_coord_max_rel_err=" << kv_rel_err << "\n"
             << "[DIAG] curved_rt_pi_conv(p=2, N=4,8,16): tdof_flux_err=("
             << rt_tdof_err[0] << ", " << rt_tdof_err[1] << ", " << rt_tdof_err[2]
             << ") rates=(" << std::fixed << std::setprecision(2)
             << rate_tdof_1 << ", " << rate_tdof_2 << "); "
             << std::scientific << std::setprecision(4)
             << "l2_surr_err=(" << rt_l2_surr_err[0] << ", " << rt_l2_surr_err[1]
             << ", " << rt_l2_surr_err[2] << ") rates=("
             << std::fixed << std::setprecision(2)
             << rate_l2_1 << ", " << rate_l2_2 << ")\n"
             << "[DIAG] scaled_detJ: delta=0.06 -> [" << std::setprecision(4)
             << d06_min << ", " << d06_max << "]; delta=0.08 -> ["
             << d08_min << ", " << d08_max << "]\n"
             << "[DIAG] min3d_internal_edge_patch(16 hex): "
             << "H1(ldof=" << ie_ldofs[0] << ",roots=" << ie_roots[0] << ",tdof=" << ie_tdofs[0] << ") "
             << "ND(ldof=" << ie_ldofs[1] << ",roots=" << ie_roots[1] << ",tdof=" << ie_tdofs[1] << ") "
             << "RT(ldof=" << ie_ldofs[2] << ",roots=" << ie_roots[2] << ",tdof=" << ie_tdofs[2] << ") "
             << std::scientific << std::setprecision(2)
             << "jumps=(" << ie_jump[0] << "," << ie_jump[1] << "," << ie_jump[2] << ") "
             << "mode_err=(" << ie_mode_err_h1 << "," << ie_mode_err_nd << ")" << std::endl;

   return ok;
}

// Collective distributed verification of the 16-hexahedron mixed-order internal-edge patch
// across MPI_COMM_WORLD, explicitly splitting F_m, K_*, and abutting fine cells across ranks.
bool RunParallel16HexPatch(MPI_Comm comm)
{
   const int rank = Mpi::WorldRank();
   const int nprocs = Mpi::WorldSize();

   Mesh smesh = Mesh::MakeCartesian3D(2, 1, 1, Element::HEXAHEDRON, 2.0, 1.0, 1.0, false);
   smesh.EnsureNCMesh(true);
   Vector center;
   {
      Array<int> ref1;
      for (int e = 0; e < smesh.GetNE(); ++e)
      {
         smesh.GetElementCenter(e, center);
         if (center(0) > 1.0) { ref1.Append(e); }
      }
      smesh.GeneralRefinement(ref1, 1, 0);
   }
   {
      Array<int> ref2;
      for (int e = 0; e < smesh.GetNE(); ++e)
      {
         smesh.GetElementCenter(e, center);
         if (center(0) > 1.0 && center(0) < 1.5 &&
             center(1) > 0.5 && center(2) < 0.5)
         {
            ref2.Append(e);
         }
      }
      smesh.GeneralRefinement(ref2, 1, 0);
   }

   // Deterministic cross-rank partition splitting coarse F_m (rank 0), grandchild K_* (rank 1),
   // and fine abutting sub-faces along e_int across distinct MPI ranks.
   Array<int> part(smesh.GetNE());
   for (int e = 0; e < smesh.GetNE(); ++e)
   {
      smesh.GetElementCenter(e, center);
      if (center(0) < 1.0)
      {
         part[e] = 0 % nprocs;
      }
      else if (std::abs(center(0) - 1.375) < 1e-12 &&
               std::abs(center(1) - 0.625) < 1e-12 &&
               std::abs(center(2) - 0.125) < 1e-12)
      {
         part[e] = 1 % nprocs;
      }
      else if (center(0) < 1.25 && center(1) > 0.5 && center(2) < 0.5)
      {
         part[e] = (2 + (center(2) > 0.25 ? 1 : 0)) % nprocs;
      }
      else
      {
         part[e] = (e + 2) % nprocs;
      }
   }

   ParMesh pm(comm, smesh, part.GetData());
   H1_FECollection h1_fec(1, 3, BasisType::GaussLobatto);
   ND_FECollection nd_fec(1, 3, BasisType::GaussLobatto, BasisType::IntegratedGLL);
   RT_FECollection rt_fec(0, 3, BasisType::GaussLobatto, BasisType::IntegratedGLL);
   ParFiniteElementSpace h1_fes(&pm, &h1_fec);
   ParFiniteElementSpace nd_fes(&pm, &nd_fec);
   ParFiniteElementSpace rt_fes(&pm, &rt_fec);

   for (int e = 0; e < pm.GetNE(); ++e)
   {
      pm.GetElementCenter(e, center);
      const bool low = (std::abs(center(0) - 1.375) < 1e-12 &&
                        std::abs(center(1) - 0.625) < 1e-12 &&
                        std::abs(center(2) - 0.125) < 1e-12);
      const int p = low ? 1 : 2;
      h1_fes.SetElementOrder(e, p);
      nd_fes.SetElementOrder(e, p);
      rt_fes.SetElementOrder(e, p);
   }
   h1_fes.Update(false);
   nd_fes.Update(false);
   rt_fes.Update(false);

   const HYPRE_BigInt gt_h1 = h1_fes.GlobalTrueVSize();
   const HYPRE_BigInt gt_nd = nd_fes.GlobalTrueVSize();
   const HYPRE_BigInt gt_rt = rt_fes.GlobalTrueVSize();

   Vector th1(h1_fes.GetTrueVSize()), tnd(nd_fes.GetTrueVSize()), trt(rt_fes.GetTrueVSize());
   th1.Randomize(101 + rank);
   tnd.Randomize(202 + rank);
   trt.Randomize(303 + rank);
   ParGridFunction gh1(&h1_fes), gnd(&nd_fes), grt(&rt_fes);
   gh1.SetFromTrueDofs(th1);
   gnd.SetFromTrueDofs(tnd);
   grt.SetFromTrueDofs(trt);

   const double j_h1 = MaxScalarInterfaceJump(gh1, comm);
   const double j_nd = MaxInterfaceTraceJump(gnd, false, comm);
   const double j_rt = MaxInterfaceTraceJump(grt, true, comm);

   auto factor = [](const Vector &x)
   {
      if (x(0) <= 1.0) { return 1.0; }
      if (x(0) >= 1.5) { return 0.0; }
      if (x(1) > 0.5 && x(2) < 0.5) { return std::max(0.0, 1.0 - 4.0 * (x(0) - 1.0)); }
      return 1.0 - 2.0 * (x(0) - 1.0);
   };
   FunctionCoefficient h1_mode([&](const Vector &x)
   {
      return (x(1) - 0.5) * x(2) * (x(2) - 0.5) * factor(x);
   });
   VectorFunctionCoefficient nd_mode(3, [&](const Vector &x, Vector &v)
   {
      v = 0.0;
      v(2) = (x(1) - 0.5) * x(2) * factor(x);
   });
   ParGridFunction h1_proj(&h1_fes), h1_rec(&h1_fes);
   h1_proj.ProjectCoefficient(h1_mode);
   h1_proj.ParallelProject(th1);
   h1_rec.SetFromTrueDofs(th1);
   const double err_h1 = h1_rec.ComputeL2Error(h1_mode);

   ParGridFunction nd_proj(&nd_fes), nd_rec(&nd_fes);
   nd_proj.ProjectCoefficient(nd_mode);
   nd_proj.ParallelProject(tnd);
   nd_rec.SetFromTrueDofs(tnd);
   const double err_nd = nd_rec.ComputeL2Error(nd_mode);

   if (rank == 0)
   {
      std::cerr << std::scientific << std::setprecision(2)
                << "[DIAG] min3d_internal_edge_patch_mpi(np=" << nprocs << "): "
                << "tdofs=(" << gt_h1 << "," << gt_nd << "," << gt_rt << ") "
                << "jumps=(" << j_h1 << "," << j_nd << "," << j_rt << ") "
                << "mode_err=(" << err_h1 << "," << err_nd << ")" << std::endl;
   }

   return (gt_h1 == 152) && (gt_nd == 416) && (gt_rt == 386) &&
          (j_h1 < 1e-12) && (j_nd < 1e-12) && (j_rt < 1e-12) &&
          (err_h1 < 1e-14) && (err_nd < 1e-14);
}

} // namespace

int main(int argc, char **argv)
{
   Mpi::Init(argc, argv);
   Hypre::Init();
   MPI_Comm comm = MPI_COMM_WORLD;
   const int rank = Mpi::WorldRank();
   const int nprocs = Mpi::WorldSize();

   std::vector<CheckResult> results;
   results.push_back(RunCase(comm, "nc1_affine_graded_p1_4",    1, 1, false, "graded", 1, 4));
   results.push_back(RunCase(comm, "nc2_affine_random_p1_4",    2, 0, false, "random", 1, 4));
   results.push_back(RunCase(comm, "nc1_curved_q2_graded_p1_4", 1, 1, true,  "graded", 1, 4));
   results.push_back(RunCase(comm, "nc2_curved_q2_random_p1_4", 2, 0, true,  "random", 1, 4));
   results.push_back(RunCase(comm, "nc2_curved_q2_random_p2_4", 2, 0, true,  "random", 2, 4));

   bool diag_ok = true;
   if (rank == 0)
   {
      diag_ok = RunAnalyticalDiagnostics();
   }
   int diag_flag = diag_ok ? 1 : 0;
   MPI_Bcast(&diag_flag, 1, MPI_INT, 0, comm);

   const bool mpi_patch_ok = RunParallel16HexPatch(comm);

   bool all_pass = (diag_flag == 1) && mpi_patch_ok;
   for (const auto &r : results)
   {
      all_pass = all_pass && r.passed;
      if (rank == 0)
      {
         std::cout << std::scientific << std::setprecision(2)
                   << "{\"case\":\"" << r.name << "\""
                   << ",\"nprocs\":" << nprocs
                   << ",\"passed\":" << (r.passed ? "true" : "false")
                   << ",\"g_diff_inf\":" << r.g_diff_inf
                   << ",\"c_diff_inf\":" << r.c_diff_inf
                   << ",\"cg_inf\":" << r.cg_inf
                   << ",\"comm_g_inf\":" << r.comm_g_inf
                   << ",\"comm_c_inf\":" << r.comm_c_inf
                   << ",\"curved_curl_l2_diff\":" << r.curved_curl_l2_diff
                   << ",\"nd_pi_const_inf\":" << r.nd_pi_const_inf
                   << ",\"rt_pi_const_inf\":" << r.rt_pi_const_inf
                   << ",\"nd_P_pi_loc_inf\":" << r.nd_P_pi_loc_inf
                   << ",\"rt_P_pi_loc_inf\":" << r.rt_P_pi_loc_inf
                   << ",\"nd_phys_const_l2\":" << r.nd_phys_const_l2
                   << ",\"rt_phys_const_l2\":" << r.rt_phys_const_l2
                   << ",\"nd_jump_inf\":" << r.nd_jump_inf
                   << ",\"rt_jump_inf\":" << r.rt_jump_inf
                   << ",\"detJ_ratio_min\":" << r.detJ_ratio_min
                   << ",\"detJ_ratio_max\":" << r.detJ_ratio_max
                   << ",\"max_nc_jump\":" << r.max_nc_jump
                   << ",\"rt_bdr_proj_inf\":" << r.rt_bdr_proj_inf
                   << ",\"pa_fa_h1_rel\":" << r.pa_fa_h1_rel
                   << ",\"pa_fa_nd_rel\":" << r.pa_fa_nd_rel
                   << ",\"pa_fa_rt_rel\":" << r.pa_fa_rt_rel
                   << ",\"iters_h1\":" << r.iters_h1
                   << ",\"iters_nd\":" << r.iters_nd
                   << ",\"iters_rt\":" << r.iters_rt
                   << ",\"mfem_git\":\"" << GetGitStr() << "\"}" << std::endl;
      }
   }

   if (rank == 0)
   {
      std::cout << (all_pass ? "DERHAM_OP_CHECKS ALL PASSED" : "DERHAM_OP_CHECKS FAILED")
                << std::endl;
   }
   return all_pass ? 0 : 1;
}


==> anc/src/sisc_derham_bench.cc <==
// Standalone parallel 3D variable-order nonconforming de Rham benchmark
// (H1/BoomerAMG, H(curl)/AMS, H(div)/ADS) using MFEM's native PA and
// VarOrderLORAssembly.

#include <mfem.hpp>
#include <fem/lor/lor_batched.hpp>
#include <mpi.h>

#include <algorithm>
#include <cmath>
#include <cstdint>
#include <iomanip>
#include <iostream>
#include <map>
#include <memory>
#include <sstream>
#include <string>
#include <sys/resource.h>
#include <vector>

using namespace mfem;

namespace
{

constexpr double kPi = 3.1415926535897932384626433832795;

struct Config
{
   std::string space = "hcurl";       // h1 | hcurl | hdiv
   std::string mesh_type = "cube";    // cube | stretched | curved | fichera
   std::string orders_mode = "graded";// uniform | graded | checker | random
   std::string coeff_mode = "const";  // const | jump | airearth
   std::string solver = "pa-lor";     // pa-lor | fa-lor | fa-amg | fa-ams | fa-ads

   int nx = 4, ny = 4, nz = 4;
   int ref = 0;        // parallel uniform refinements
   int nc_levels = 1;  // parallel nonconforming refinements
   int nc_limit = 1;   // 1 = 2:1 balanced, 0 = unlimited (2-irregular)
   int pmin = 1;
   int pmax = 3;
   int seed = 0;

   double alpha = 1.0;
   double beta = 1.0;
   double contrast = 1.0e4;
   double aspect = 1.0;
   double curve_delta = 0.08;

   double rtol = 1.0e-10;
   int max_iter = 500;
   bool enforce_true_res = true;
   bool alg_rhs = false;
   bool force_var_order = true;
   int bench_matvec = 0;
   bool verify_err = true;
};

double GetRssMB()
{
   struct rusage ru;
   getrusage(RUSAGE_SELF, &ru);
   return static_cast<double>(ru.ru_maxrss) / 1024.0;
}

double GlobalL2(const Vector &v, MPI_Comm comm)
{
   double loc = v * v, glob = 0.0;
   MPI_Allreduce(&loc, &glob, 1, MPI_DOUBLE, MPI_SUM, comm);
   return std::sqrt(glob);
}

std::uint64_t SplitMix64(std::uint64_t x)
{
   x += 0x9e3779b97f4a7c15ULL;
   x = (x ^ (x >> 30)) * 0xbf58476d1ce4e5b9ULL;
   x = (x ^ (x >> 27)) * 0x94d049bb133111ebULL;
   return x ^ (x >> 31);
}

int HashOrder(Mesh &mesh, int e, int pmin, int pmax, int seed)
{
   if (pmin >= pmax) { return pmin; }
   Vector c(3);
   mesh.GetElementCenter(e, c);
   std::uint64_t h = SplitMix64(static_cast<std::uint64_t>(seed) + 0x243f6a8885a308d3ULL);
   for (int d = 0; d < 3; ++d)
   {
      const std::uint64_t q = static_cast<std::uint64_t>(std::llround(c(d) * 1e6));
      h = SplitMix64(h ^ SplitMix64(q + static_cast<std::uint64_t>(d) * 0x9e3779b97f4a7c15ULL));
   }
   return pmin + static_cast<int>(h % static_cast<std::uint64_t>(pmax - pmin + 1));
}

// Smooth manufactured solutions
double ExactH1(const Vector &x)
{
   return std::sin(kPi * x(0)) * std::sin(kPi * x(1)) * std::sin(kPi * x(2));
}

void ExactCurlVec(const Vector &x, Vector &u)
{
   u.SetSize(3);
   const double sx = std::sin(kPi * x(0));
   const double sy = std::sin(kPi * x(1));
   const double sz = std::sin(kPi * x(2));
   u(0) = sy * sz;
   u(1) = sz * sx;
   u(2) = sx * sy;
}

void ExactDivVec(const Vector &x, Vector &u)
{
   u.SetSize(3);
   const double sx = std::sin(kPi * x(0)), cx = std::cos(kPi * x(0));
   const double sy = std::sin(kPi * x(1)), cy = std::cos(kPi * x(1));
   const double sz = std::sin(kPi * x(2)), cz = std::cos(kPi * x(2));
   u(0) = cx * sy * sz;
   u(1) = sx * cy * sz;
   u(2) = sx * sy * cz;
}

// Geometric ratio r > 1 solving (r - 1) / (r^nz - 1) = target_h0
double SolveStretchRatio(int nz, double target_h0)
{
   if (target_h0 >= 1.0 / nz - 1e-12) { return 1.0; }
   double lo = 1.0 + 1e-9;
   double hi = 2.0;
   auto eval = [nz](double r) { return (r - 1.0) / (std::pow(r, nz) - 1.0); };
   while (eval(hi) > target_h0 && hi < 1e4) { hi *= 2.0; }
   for (int it = 0; it < 80; ++it)
   {
      const double mid = 0.5 * (lo + hi);
      if (eval(mid) > target_h0) { lo = mid; }
      else { hi = mid; }
   }
   return 0.5 * (lo + hi);
}

// Build serial Fichera corner mesh: [-1, 1]^3 \ (0, 1]^3 (7 unit cubes)
Mesh MakeFicheraMesh()
{
   // 26 vertices of 2x2x2 cube grid excluding (1,1,1)
   std::map<std::tuple<int, int, int>, int> vmap;
   std::vector<std::array<double, 3>> verts;
   for (int k = 0; k <= 2; ++k)
      for (int j = 0; j <= 2; ++j)
         for (int i = 0; i <= 2; ++i)
         {
            if (i == 2 && j == 2 && k == 2) { continue; }
            vmap[{i, j, k}] = static_cast<int>(verts.size());
            verts.push_back({ -1.0 + i, -1.0 + j, -1.0 + k });
         }
   Mesh mesh(3, static_cast<int>(verts.size()), 7, 0, 3);
   for (const auto &v : verts)
   {
      mesh.AddVertex(v[0], v[1], v[2]);
   }
   for (int k = 0; k < 2; ++k)
      for (int j = 0; j < 2; ++j)
         for (int i = 0; i < 2; ++i)
         {
            if (i == 1 && j == 1 && k == 1) { continue; }
            int hv[8] =
            {
               vmap[{i,   j,   k  }], vmap[{i+1, j,   k  }],
               vmap[{i+1, j+1, k  }], vmap[{i,   j+1, k  }],
               vmap[{i,   j,   k+1}], vmap[{i+1, j,   k+1}],
               vmap[{i+1, j+1, k+1}], vmap[{i,   j+1, k+1}]
            };
            mesh.AddHex(hv, 1);
         }
   mesh.FinalizeHexMesh(1, 1, true);
   return mesh;
}

double ComputeMaxAspectRatio(ParMesh &pmesh, MPI_Comm comm)
{
   double loc_max = 1.0;
   for (int e = 0; e < pmesh.GetNE(); ++e)
   {
      DenseMatrix vtx;
      pmesh.GetPointMatrix(e, vtx);
      double mins[3] = { 1e30, 1e30, 1e30 };
      double maxs[3] = { -1e30, -1e30, -1e30 };
      for (int j = 0; j < vtx.Width(); ++j)
      {
         for (int d = 0; d < 3; ++d)
         {
            mins[d] = std::min(mins[d], vtx(d, j));
            maxs[d] = std::max(maxs[d], vtx(d, j));
         }
      }
      double h[3] = { maxs[0] - mins[0], maxs[1] - mins[1], maxs[2] - mins[2] };
      const double hmin = std::min({ h[0], h[1], h[2] });
      const double hmax = std::max({ h[0], h[1], h[2] });
      if (hmin > 0.0) { loc_max = std::max(loc_max, hmax / hmin); }
   }
   double glob_max = 1.0;
   MPI_Allreduce(&loc_max, &glob_max, 1, MPI_DOUBLE, MPI_MAX, comm);
   return glob_max;
}

int ComputeMaxFaceLevelJump(ParMesh &pmesh, MPI_Comm comm)
{
   int loc_max = 0;
   if (pmesh.pncmesh)
   {
      const NCMesh::NCList &flist = pmesh.pncmesh->GetFaceList();
      for (int i = 0; i < flist.slaves.Size(); ++i)
      {
         const NCMesh::Slave &sl = flist.slaves[i];
         if (sl.matrix < 0) { continue; }
         const DenseMatrix *pm =
            flist.point_matrices[Geometry::SQUARE][sl.matrix];
         const double dx = std::max(std::abs((*pm)(0, 1) - (*pm)(0, 0)),
                                    std::abs((*pm)(1, 1) - (*pm)(1, 0)));
         if (dx > 0.0)
         {
            const int jmp = static_cast<int>(std::llround(-std::log2(dx)));
            loc_max = std::max(loc_max, jmp);
         }
      }
   }
   int glob_max = 0;
   MPI_Allreduce(&loc_max, &glob_max, 1, MPI_INT, MPI_MAX, comm);
   return glob_max;
}

ParMesh BuildMesh(MPI_Comm comm, const Config &cfg)
{
   Mesh smesh = (cfg.mesh_type == "fichera")
                ? MakeFicheraMesh()
                : Mesh::MakeCartesian3D(cfg.nx, cfg.ny, cfg.nz,
                                        Element::HEXAHEDRON, 1.0, 1.0, 1.0);

   if (cfg.mesh_type == "stretched" && cfg.aspect > 1.0 + 1e-9)
   {
      // Solve exact geometric stretching ratio so bottom layer has h_x / h_{z,min} = aspect
      const double hx = 1.0 / cfg.nx;
      const double target_h0 = hx / cfg.aspect;
      const double r = SolveStretchRatio(cfg.nz, target_h0);
      const double denom = std::pow(r, cfg.nz) - 1.0;
      const int nz = cfg.nz;
      smesh.Transform([r, denom, nz](const Vector &x, Vector &y)
      {
         y = x;
         if (r > 1.0 + 1e-12)
         {
            const double k = x(2) * nz;
            y(2) = (std::pow(r, k) - 1.0) / denom;
         }
      });
   }

   const bool need_nc = (cfg.nc_levels > 0) ||
                        (cfg.orders_mode != "uniform") ||
                        cfg.force_var_order;
   if (need_nc) { smesh.EnsureNCMesh(); }

   // Tag [0, 0.5]^3 on the unwarped unit cube BEFORE curving so nonconforming
   // octant refinement produces the exact same octree topology on affine and curved grids.
   if (cfg.mesh_type != "fichera" && cfg.nc_levels >= 2 && cfg.nc_limit == 0)
   {
      for (int e = 0; e < smesh.GetNE(); ++e)
      {
         Vector c(3);
         smesh.GetElementCenter(e, c);
         if (c(0) < 0.5 && c(1) < 0.5 && c(2) < 0.5)
         {
            smesh.SetAttribute(e, 2);
         }
      }
      smesh.SetAttributes();
   }

   if (cfg.mesh_type == "curved" && cfg.curve_delta != 0.0)
   {
      smesh.SetCurvature(2);
      const double d = cfg.curve_delta;
      smesh.Transform([d](const Vector &x, Vector &y)
      {
         const double s = d * std::sin(kPi * x(0)) * std::sin(kPi * x(1)) *
                          std::sin(kPi * x(2));
         y(0) = x(0) + s;
         y(1) = x(1) - 0.5 * s;
         y(2) = x(2) + 0.7 * s;
      });
   }

   ParMesh pmesh(comm, smesh);
   smesh.Clear();

   for (int r = 0; r < cfg.ref; ++r)
   {
      pmesh.UniformRefinement();
      if (pmesh.Nonconforming()) { pmesh.Rebalance(); }
   }

   for (int lvl = 0; lvl < cfg.nc_levels; ++lvl)
   {
      Array<int> refs;
      if (cfg.mesh_type != "fichera" && cfg.nc_levels >= 2 && cfg.nc_limit == 0)
      {
         if (lvl == 0)
         {
            for (int e = 0; e < pmesh.GetNE(); ++e)
            {
               if (pmesh.GetAttribute(e) == 2) { refs.Append(e); }
            }
         }
         else
         {
            // Refine every fine-octant cell abutting a nonconforming slave face,
            // creating direct level-(lvl+1) vs level-0 hanging interfaces.
            std::vector<uint8_t> mark(pmesh.GetNE(), 0);
            const NCMesh::NCList &flist = pmesh.pncmesh->GetFaceList();
            for (int i = 0; i < flist.slaves.Size(); ++i)
            {
               const int f = flist.slaves[i].index;
               if (f < 0 || f >= pmesh.GetNumFaces()) { continue; }
               int e1 = -1, e2 = -1;
               pmesh.GetFaceElements(f, &e1, &e2);
               if (e1 >= 0 && e1 < pmesh.GetNE() && pmesh.GetAttribute(e1) == 2)
               {
                  mark[e1] = 1;
               }
               if (e2 >= 0 && e2 < pmesh.GetNE() && pmesh.GetAttribute(e2) == 2)
               {
                  mark[e2] = 1;
               }
            }
            for (int e = 0; e < pmesh.GetNE(); ++e)
            {
               if (mark[e]) { refs.Append(e); }
            }
         }
      }
      else
      {
         for (int e = 0; e < pmesh.GetNE(); ++e)
         {
            Vector c(3);
            pmesh.GetElementCenter(e, c);
            if (cfg.mesh_type == "fichera")
            {
               const double rad = 1.05 / static_cast<double>(1 << lvl);
               if (c.Norml2() < rad) { refs.Append(e); }
            }
            else
            {
               const double thresh = 0.52 / static_cast<double>(1 << lvl);
               if (c(0) < thresh && c(1) < thresh && c(2) < thresh)
               {
                  refs.Append(e);
               }
            }
         }
      }
      int loc_n = refs.Size(), glob_n = 0;
      MPI_Allreduce(&loc_n, &glob_n, 1, MPI_INT, MPI_SUM, comm);
      if (glob_n > 0)
      {
         pmesh.GeneralRefinement(refs, -1, cfg.nc_limit);
         if (pmesh.Nonconforming()) { pmesh.Rebalance(); }
      }
   }

   if (cfg.mesh_type != "fichera" && cfg.nc_levels >= 2 && cfg.nc_limit == 0)
   {
      for (int e = 0; e < pmesh.GetNE(); ++e) { pmesh.SetAttribute(e, 1); }
      pmesh.SetAttributes();
   }

   return pmesh;
}

std::string AssignOrders(ParMesh &pmesh, ParFiniteElementSpace &fes,
                         const Config &cfg, MPI_Comm comm)
{
   std::map<int, long long> loc_hist;
   const bool var_mode = (cfg.orders_mode != "uniform") || cfg.force_var_order;
   if (var_mode)
   {
      for (int e = 0; e < pmesh.GetNE(); ++e)
      {
         int p = cfg.pmin;
         if (cfg.orders_mode == "uniform")
         {
            p = cfg.pmax;
         }
         else if (cfg.orders_mode == "random")
         {
            p = HashOrder(pmesh, e, cfg.pmin, cfg.pmax, cfg.seed);
         }
         else if (cfg.orders_mode == "checker")
         {
            Vector c(3);
            pmesh.GetElementCenter(e, c);
            int ix = static_cast<int>(std::floor(c(0) * cfg.nx + 1e-6));
            int iy = static_cast<int>(std::floor(c(1) * cfg.ny + 1e-6));
            int iz = static_cast<int>(std::floor(c(2) * cfg.nz + 1e-6));
            p = ((ix + iy + iz) & 1) ? cfg.pmax : cfg.pmin;
         }
         else // graded
         {
            Vector c(3);
            pmesh.GetElementCenter(e, c);
            if (cfg.mesh_type == "fichera")
            {
               const double r = c.Norml2();
               if (r < 0.45) { p = cfg.pmin; }
               else if (r < 0.90) { p = std::min(cfg.pmax, cfg.pmin + 1); }
               else { p = cfg.pmax; }
            }
            else
            {
               const double r = c.Norml2();
               if (r < 0.45) { p = cfg.pmax; }
               else if (r < 0.85) { p = std::min(cfg.pmax, cfg.pmin + 1); }
               else { p = cfg.pmin; }
            }
         }
         fes.SetElementOrder(e, p);
         loc_hist[p]++;
      }
      fes.Update(false);
   }
   else
   {
      loc_hist[cfg.pmax] = pmesh.GetNE();
   }

   std::ostringstream oss;
   bool first = true;
   for (int p = cfg.pmin; p <= cfg.pmax; ++p)
   {
      long long loc = loc_hist[p], glob = 0;
      MPI_Allreduce(&loc, &glob, 1, MPI_LONG_LONG, MPI_SUM, comm);
      if (glob > 0)
      {
         if (!first) { oss << ","; }
         oss << p << ":" << glob;
         first = false;
      }
   }
   return oss.str();
}

void PrintUsage()
{
   std::cout
      << "Usage: sisc_derham_bench [options]\n"
      << "  --space h1|hcurl|hdiv\n"
      << "  --mesh cube|stretched|curved|fichera\n"
      << "  --orders uniform|graded|checker|random\n"
      << "  --coeff const|jump|jump_alpha|jump_beta|jump_both|airearth\n"
      << "  --solver pa-lor|pa-lor-coord|pa-batched-lor|pa-legacy-lor|fa-lor|fa-amg|fa-ams|fa-ads\n"
      << "  --nx N --ny N --nz N --ref R --nc_levels L --nc_limit K\n"
      << "  --pmin P --pmax P --seed S\n"
      << "  --alpha A --beta B --contrast C --aspect AR --curve_delta D\n"
      << "  --rtol T --max_iter M --alg_rhs 0|1 --bench_matvec N\n"
      << "  --force_var_order 0|1 --verify_err 0|1 --enforce_true_res 0|1\n";
}

Config ParseArgs(int argc, char **argv)
{
   Config c;
   for (int i = 1; i < argc; ++i)
   {
      std::string a = argv[i];
      auto next = [&]() -> std::string
      {
         if (i + 1 >= argc)
         {
            std::cerr << "Missing value for " << a << std::endl;
            std::exit(2);
         }
         return argv[++i];
      };
      if (a == "--help" || a == "-h") { PrintUsage(); std::exit(0); }
      else if (a == "--space") { c.space = next(); }
      else if (a == "--mesh") { c.mesh_type = next(); }
      else if (a == "--orders") { c.orders_mode = next(); }
      else if (a == "--coeff") { c.coeff_mode = next(); }
      else if (a == "--solver") { c.solver = next(); }
      else if (a == "--nx") { c.nx = std::stoi(next()); }
      else if (a == "--ny") { c.ny = std::stoi(next()); }
      else if (a == "--nz") { c.nz = std::stoi(next()); }
      else if (a == "--ref") { c.ref = std::stoi(next()); }
      else if (a == "--nc_levels") { c.nc_levels = std::stoi(next()); }
      else if (a == "--nc_limit") { c.nc_limit = std::stoi(next()); }
      else if (a == "--pmin") { c.pmin = std::stoi(next()); }
      else if (a == "--pmax") { c.pmax = std::stoi(next()); }
      else if (a == "--seed") { c.seed = std::stoi(next()); }
      else if (a == "--alpha") { c.alpha = std::stod(next()); }
      else if (a == "--beta") { c.beta = std::stod(next()); }
      else if (a == "--contrast") { c.contrast = std::stod(next()); }
      else if (a == "--aspect") { c.aspect = std::stod(next()); }
      else if (a == "--curve_delta") { c.curve_delta = std::stod(next()); }
      else if (a == "--rtol") { c.rtol = std::stod(next()); }
      else if (a == "--max_iter") { c.max_iter = std::stoi(next()); }
      else if (a == "--alg_rhs") { c.alg_rhs = (std::stoi(next()) != 0); }
      else if (a == "--bench_matvec") { c.bench_matvec = std::stoi(next()); }
      else if (a == "--force_var_order") { c.force_var_order = (std::stoi(next()) != 0); }
      else if (a == "--verify_err") { c.verify_err = (std::stoi(next()) != 0); }
      else if (a == "--enforce_true_res") { c.enforce_true_res = (std::stoi(next()) != 0); }
      else
      {
         std::cerr << "Unknown argument: " << a << std::endl;
         std::exit(2);
      }
   }
   if (c.solver == "pa-batched-lor" || c.solver == "pa-legacy-lor")
   {
      c.force_var_order = false;
   }
   return c;
}

} // namespace

int main(int argc, char **argv)
{
   Mpi::Init(argc, argv);
   Hypre::Init();
   MPI_Comm comm = MPI_COMM_WORLD;
   const int rank = Mpi::WorldRank();
   const int nprocs = Mpi::WorldSize();

   Config cfg = ParseArgs(argc, argv);
   const double t_wall0 = MPI_Wtime();

   ParMesh pmesh = BuildMesh(comm, cfg);
   const double max_ar = ComputeMaxAspectRatio(pmesh, comm);
   const int max_nc_jump = ComputeMaxFaceLevelJump(pmesh, comm);
   if (cfg.mesh_type != "fichera" && cfg.nc_levels >= 2 && cfg.nc_limit == 0)
   {
      MFEM_VERIFY(max_nc_jump == cfg.nc_levels,
                  "Expected true " << cfg.nc_levels << "-irregular hanging faces!");
   }
   long long loc_ne = pmesh.GetNE(), glob_ne = 0;
   MPI_Allreduce(&loc_ne, &glob_ne, 1, MPI_LONG_LONG, MPI_SUM, comm);

   // Build FE space
   std::unique_ptr<FiniteElementCollection> fec;
   if (cfg.space == "h1")
   {
      fec.reset(new H1_FECollection(cfg.pmax, 3, BasisType::GaussLobatto));
   }
   else if (cfg.space == "hcurl")
   {
      fec.reset(new ND_FECollection(cfg.pmax, 3, BasisType::GaussLobatto,
                                    BasisType::IntegratedGLL));
   }
   else if (cfg.space == "hdiv")
   {
      fec.reset(new RT_FECollection(cfg.pmax - 1, 3, BasisType::GaussLobatto,
                                    BasisType::IntegratedGLL));
   }
   else
   {
      if (rank == 0) { std::cerr << "Unknown space: " << cfg.space << "\n"; }
      return 2;
   }

   // --- 0. FE space, hp constraint completion, and P_X / R_X construction ---
   MPI_Barrier(comm);
   const double t_fes0 = MPI_Wtime();
   ParFiniteElementSpace fes(&pmesh, fec.get());
   const std::string order_hist = AssignOrders(pmesh, fes, cfg, comm);
   const HYPRE_BigInt glob_tdofs = fes.GlobalTrueVSize();

   Array<int> bdr_attr(pmesh.bdr_attributes.Size() > 0 ? pmesh.bdr_attributes.Max() : 1);
   bdr_attr = 1;
   Array<int> ess_tdofs;
   fes.GetEssentialTrueDofs(bdr_attr, ess_tdofs);
   (void)fes.Dof_TrueDof_Matrix();
   (void)fes.GetRestrictionMatrix();
   MPI_Barrier(comm);
   const double t_fes_s = MPI_Wtime() - t_fes0;

   // Assign element-aligned material attributes for discontinuous jump/airearth coefficients
   // so open Gauss-Legendre (PA) and closed Gauss-Lobatto (LOR) quadrature evaluate
   // the exact same piecewise-constant material on every element (incl. interface faces).
   const bool is_jump_mode =
      (cfg.coeff_mode == "jump" || cfg.coeff_mode == "jump_alpha" ||
       cfg.coeff_mode == "jump_beta" || cfg.coeff_mode == "jump_both");
   if (is_jump_mode || cfg.coeff_mode == "airearth")
   {
      for (int e = 0; e < pmesh.GetNE(); ++e)
      {
         Vector c(3);
         pmesh.GetElementCenter(e, c);
         int attr = 1;
         if (is_jump_mode)
         {
            if (c(0) > 0.25 && c(0) < 0.75 && c(1) > 0.25 && c(1) < 0.75 &&
                c(2) > 0.25 && c(2) < 0.75)
            {
               attr = 2;
            }
         }
         else if (cfg.coeff_mode == "airearth")
         {
            if (c(2) > 0.5) { attr = 2; }
         }
         pmesh.SetAttribute(e, attr);
      }
      pmesh.SetAttributes();
   }

   const bool jump_a =
      (cfg.coeff_mode == "jump_alpha") ||
      (cfg.coeff_mode == "jump_both") ||
      (cfg.coeff_mode == "jump" && cfg.space == "h1");
   const bool jump_b =
      (cfg.coeff_mode == "jump_beta") ||
      (cfg.coeff_mode == "jump_both") ||
      (cfg.coeff_mode == "jump" && cfg.space != "h1");

   Vector alpha_vals(2), beta_vals(2);
   alpha_vals(0) = cfg.alpha;
   alpha_vals(1) = jump_a ? (cfg.alpha * cfg.contrast) : cfg.alpha;
   beta_vals(0) = cfg.beta;
   beta_vals(1) = jump_b
                  ? (cfg.beta * cfg.contrast)
                  : ((cfg.coeff_mode == "airearth") ? (cfg.beta * 1e-8) : cfg.beta);

   PWConstCoefficient alpha_coeff(alpha_vals);
   PWConstCoefficient beta_coeff(beta_vals);
   auto alpha_fn = [&](const Vector &x) -> double
   {
      if (jump_a &&
          x(0) > 0.25 && x(0) < 0.75 && x(1) > 0.25 && x(1) < 0.75 &&
          x(2) > 0.25 && x(2) < 0.75) { return alpha_vals(1); }
      return alpha_vals(0);
   };
   auto beta_fn = [&](const Vector &x) -> double
   {
      if (jump_b &&
          x(0) > 0.25 && x(0) < 0.75 && x(1) > 0.25 && x(1) < 0.75 &&
          x(2) > 0.25 && x(2) < 0.75) { return beta_vals(1); }
      if (cfg.coeff_mode == "airearth" && x(2) > 0.5) { return beta_vals(1); }
      return beta_vals(0);
   };

   // Common quadrature on curved meshes so PA and FA assemble the exact same operator
   const IntegrationRule *common_ir =
      (cfg.mesh_type == "curved")
      ? &IntRules.Get(Geometry::CUBE, 2 * cfg.pmax + 4)
      : nullptr;
   auto with_ir = [common_ir](BilinearFormIntegrator *bi)
   {
      if (common_ir) { bi->SetIntRule(common_ir); }
      return bi;
   };

   const bool use_pa = (cfg.solver == "pa-lor" ||
                        cfg.solver == "pa-lor-coord" ||
                        cfg.solver == "pa-batched-lor" ||
                        cfg.solver == "pa-legacy-lor");
   const bool use_lor = (cfg.solver == "pa-lor" || cfg.solver == "fa-lor");

   // --- 1. Operator assembly ---
   MPI_Barrier(comm);
   const double t_op0 = MPI_Wtime();
   ParBilinearForm a(&fes);
   if (use_pa) { a.SetAssemblyLevel(AssemblyLevel::PARTIAL); }
   if (cfg.space == "h1")
   {
      a.AddDomainIntegrator(with_ir(new DiffusionIntegrator(alpha_coeff)));
      a.AddDomainIntegrator(with_ir(new MassIntegrator(beta_coeff)));
   }
   else if (cfg.space == "hcurl")
   {
      a.AddDomainIntegrator(with_ir(new CurlCurlIntegrator(alpha_coeff)));
      a.AddDomainIntegrator(with_ir(new VectorFEMassIntegrator(beta_coeff)));
   }
   else
   {
      a.AddDomainIntegrator(with_ir(new DivDivIntegrator(alpha_coeff)));
      a.AddDomainIntegrator(with_ir(new VectorFEMassIntegrator(beta_coeff)));
   }
   a.Assemble();
   if (!use_pa) { a.Finalize(); }

   // Build RHS & solution vector
   ParGridFunction u_gf(&fes);
   u_gf = 0.0;
   Vector x_exact(fes.GetTrueVSize()), X(fes.GetTrueVSize()), B(fes.GetTrueVSize());
   x_exact = 0.0;
   X = 0.0;

   OperatorHandle A_op;
   if (cfg.alg_rhs)
   {
      a.FormSystemMatrix(ess_tdofs, A_op);
      if (cfg.space == "h1")
      {
         FunctionCoefficient u_ex(ExactH1);
         u_gf.ProjectCoefficient(u_ex);
      }
      else if (cfg.space == "hcurl")
      {
         VectorFunctionCoefficient u_ex(3, ExactCurlVec);
         u_gf.ProjectCoefficient(u_ex);
      }
      else
      {
         VectorFunctionCoefficient u_ex(3, ExactDivVec);
         u_gf.ProjectCoefficient(u_ex);
      }
      u_gf.GetTrueDofs(x_exact);
      for (int i = 0; i < ess_tdofs.Size(); ++i) { x_exact(ess_tdofs[i]) = 0.0; }
      A_op->Mult(x_exact, B);
   }
   else
   {
      ParLinearForm b_lf(&fes);
      if (cfg.space == "h1")
      {
         FunctionCoefficient u_ex(ExactH1);
         FunctionCoefficient f_coeff([&](const Vector &x)
         {
            return (3.0 * kPi * kPi * alpha_fn(x) + beta_fn(x)) * ExactH1(x);
         });
         b_lf.AddDomainIntegrator(new DomainLFIntegrator(f_coeff));
         u_gf.ProjectBdrCoefficient(u_ex, bdr_attr);
      }
      else if (cfg.space == "hcurl")
      {
         VectorFunctionCoefficient u_ex(3, ExactCurlVec);
         VectorFunctionCoefficient f_coeff(3, [&](const Vector &x, Vector &v)
         {
            ExactCurlVec(x, v);
            v *= (2.0 * kPi * kPi * alpha_fn(x) + beta_fn(x));
         });
         b_lf.AddDomainIntegrator(new VectorFEDomainLFIntegrator(f_coeff));
         u_gf.ProjectBdrCoefficientTangent(u_ex, bdr_attr);
      }
      else
      {
         VectorFunctionCoefficient u_ex(3, ExactDivVec);
         VectorFunctionCoefficient f_coeff(3, [&](const Vector &x, Vector &v)
         {
            ExactDivVec(x, v);
            v *= (3.0 * kPi * kPi * alpha_fn(x) + beta_fn(x));
         });
         b_lf.AddDomainIntegrator(new VectorFEDomainLFIntegrator(f_coeff));
         // Uses MFEM's fixed IntegratedGLL ProjectBdrCoefficientNormal!
         u_gf.ProjectBdrCoefficientNormal(u_ex, bdr_attr);
      }
      b_lf.Assemble();
      a.FormLinearSystem(ess_tdofs, u_gf, b_lf, A_op, X, B);
      X = 0.0;
   }
   MPI_Barrier(comm);
   const double t_op_asm_s = MPI_Wtime() - t_op0;

   HYPRE_BigInt fa_nnz = 0;
   if (!use_pa)
   {
      fa_nnz = A_op.As<HypreParMatrix>()->NNZ();
   }

   // --- 2. Preconditioner setup ---
   MPI_Barrier(comm);
   const double t_pc0 = MPI_Wtime();
   OperatorHandle A_lor;
   std::unique_ptr<ParLORDiscretization> legacy_lor_disc;
   VarOrderLORTimings lor_t;
   std::unique_ptr<Solver> prec;

   constexpr double kTheta = 0.5;
   constexpr int kAgg = 1;

   auto project_coords_h1 = [&](ParFiniteElementSpace &h1_fes,
                                HypreParVector *&xv,
                                HypreParVector *&yv,
                                HypreParVector *&zv)
   {
      FunctionCoefficient xc([](const Vector &p) { return p(0); });
      FunctionCoefficient yc([](const Vector &p) { return p(1); });
      FunctionCoefficient zc([](const Vector &p) { return p(2); });
      ParGridFunction x_gf(&h1_fes), y_gf(&h1_fes), z_gf(&h1_fes);
      x_gf.ProjectCoefficient(xc);
      y_gf.ProjectCoefficient(yc);
      z_gf.ProjectCoefficient(zc);
      xv = x_gf.ParallelProject(); xv->HypreReadWrite();
      yv = y_gf.ParallelProject(); yv->HypreReadWrite();
      zv = z_gf.ParallelProject(); zv->HypreReadWrite();
   };

   if (use_lor)
   {
      if (cfg.space == "h1")
      {
         VarOrderLORAssembly::Assemble(a, ess_tdofs, A_lor, &lor_t);
         const double t_h0 = MPI_Wtime();
         auto amg = std::make_unique<HypreBoomerAMG>(*A_lor.As<HypreParMatrix>());
         amg->SetPrintLevel(0);
         amg->SetStrengthThresh(kTheta);
         amg->SetAggressiveCoarsening(kAgg);
         lor_t.hypre_init_s = MPI_Wtime() - t_h0;
         prec = std::move(amg);
      }
      else if (cfg.space == "hcurl")
      {
         auto ams = VarOrderLORAssembly::BuildAMS(a, ess_tdofs, A_lor, &lor_t);
         HYPRE_AMSSetAlphaAMGOptions(*ams, 10, kAgg, 8, kTheta, 6, 4);
         HYPRE_AMSSetBetaAMGOptions(*ams, 10, kAgg, 8, kTheta, 6, 4);
         prec = std::move(ams);
      }
      else
      {
         auto ads = VarOrderLORAssembly::BuildADS(a, ess_tdofs, A_lor, &lor_t);
         HYPRE_ADSSetAMGOptions(*ads, 10, kAgg, 8, kTheta, 6, 4);
         HYPRE_ADSSetAMSOptions(*ads, 14, 10, kAgg, 8, kTheta, 6, 4);
         prec = std::move(ads);
      }
   }
   else if (cfg.solver == "pa-lor-coord")
   {
      if (cfg.space == "hcurl")
      {
         const double t_aux0 = MPI_Wtime();
         H1_FECollection h1_fec(cfg.pmax, 3, BasisType::GaussLobatto);
         ParFiniteElementSpace h1_fes(&pmesh, &h1_fec);
         if (fes.IsVariableOrder())
         {
            for (int e = 0; e < pmesh.GetNE(); ++e)
            {
               h1_fes.SetElementOrder(e, fes.GetElementOrder(e));
            }
            h1_fes.Update(false);
         }
         const double t_aux1 = MPI_Wtime();

         VarOrderLORAssembly::Assemble(a, ess_tdofs, A_lor, &lor_t);

         const double t_ops0 = MPI_Wtime();
         auto G = VarOrderLORAssembly::AssembleGradientOrPi(h1_fes, fes, -1);
         HypreParVector *xv = nullptr, *yv = nullptr, *zv = nullptr;
         project_coords_h1(h1_fes, xv, yv, zv);
         const double t_ops1 = MPI_Wtime();

         lor_t.aux_space_s = t_aux1 - t_aux0;
         lor_t.lor_aux_ops_s = t_ops1 - t_ops0;
         lor_t.g_nnz = G->NNZ();

         const double t_hy0 = MPI_Wtime();
         auto ams = std::make_unique<HypreAMS>(*A_lor.As<HypreParMatrix>(),
                                               G.release(), xv, yv, zv);
         ams->SetPrintLevel(0);
         HYPRE_AMSSetAlphaAMGOptions(*ams, 10, kAgg, 8, kTheta, 6, 4);
         HYPRE_AMSSetBetaAMGOptions(*ams, 10, kAgg, 8, kTheta, 6, 4);
         lor_t.hypre_init_s = MPI_Wtime() - t_hy0;
         prec = std::move(ams);
      }
      else if (cfg.space == "hdiv")
      {
         const double t_aux0 = MPI_Wtime();
         H1_FECollection h1_fec(cfg.pmax, 3, BasisType::GaussLobatto);
         ND_FECollection nd_fec(cfg.pmax, 3, BasisType::GaussLobatto,
                                BasisType::IntegratedGLL);
         ParFiniteElementSpace h1_fes(&pmesh, &h1_fec);
         ParFiniteElementSpace nd_fes(&pmesh, &nd_fec);
         if (fes.IsVariableOrder())
         {
            for (int e = 0; e < pmesh.GetNE(); ++e)
            {
               const int p = fes.GetElementOrder(e);
               h1_fes.SetElementOrder(e, p);
               nd_fes.SetElementOrder(e, p);
            }
            h1_fes.Update(false);
            nd_fes.Update(false);
         }
         const double t_aux1 = MPI_Wtime();

         VarOrderLORAssembly::Assemble(a, ess_tdofs, A_lor, &lor_t);

         const double t_ops0 = MPI_Wtime();
         auto C = VarOrderLORAssembly::AssembleCurl(nd_fes, fes);
         auto G = VarOrderLORAssembly::AssembleGradientOrPi(h1_fes, nd_fes, -1);
         HypreParVector *xv = nullptr, *yv = nullptr, *zv = nullptr;
         project_coords_h1(h1_fes, xv, yv, zv);
         const double t_ops1 = MPI_Wtime();

         lor_t.aux_space_s = t_aux1 - t_aux0;
         lor_t.lor_aux_ops_s = t_ops1 - t_ops0;
         lor_t.c_nnz = C->NNZ();
         lor_t.g_nnz = G->NNZ();

         const double t_hy0 = MPI_Wtime();
         auto ads = std::make_unique<HypreADS>(*A_lor.As<HypreParMatrix>(),
                                               C.release(), G.release(),
                                               xv, yv, zv);
         ads->SetPrintLevel(0);
         HYPRE_ADSSetAMGOptions(*ads, 10, kAgg, 8, kTheta, 6, 4);
         HYPRE_ADSSetAMSOptions(*ads, 14, 10, kAgg, 8, kTheta, 6, 4);
         lor_t.hypre_init_s = MPI_Wtime() - t_hy0;
         prec = std::move(ads);
      }
      else
      {
         if (rank == 0) { std::cerr << "pa-lor-coord only applies to hcurl|hdiv\n"; }
         return 2;
      }
   }
   else if (cfg.solver == "pa-batched-lor")
   {
      MFEM_VERIFY(BatchedLORAssembly::FormIsSupported(a),
                  "BatchedLORAssembly requires uniform conforming p <= 5!");
      const double t_b0 = MPI_Wtime();
      if (cfg.space == "h1")
      {
         auto lor_amg = std::make_unique<LORSolver<HypreBoomerAMG>>(a, ess_tdofs);
         lor_t.lor_A_s = MPI_Wtime() - t_b0;
         lor_t.lor_nnz = lor_amg->GetLOR().GetAssembledSystem().As<HypreParMatrix>()->NNZ();
         lor_amg->GetSolver().SetPrintLevel(0);
         lor_amg->GetSolver().SetStrengthThresh(kTheta);
         lor_amg->GetSolver().SetAggressiveCoarsening(kAgg);
         prec = std::move(lor_amg);
      }
      else if (cfg.space == "hcurl")
      {
         auto lor_ams = std::make_unique<LORSolver<HypreAMS>>(a, ess_tdofs);
         lor_t.lor_A_s = MPI_Wtime() - t_b0;
         lor_ams->GetSolver().SetPrintLevel(0);
         HYPRE_AMSSetAlphaAMGOptions(lor_ams->GetSolver(), 10, kAgg, 8, kTheta, 6, 4);
         HYPRE_AMSSetBetaAMGOptions(lor_ams->GetSolver(), 10, kAgg, 8, kTheta, 6, 4);
         prec = std::move(lor_ams);
      }
      else
      {
         auto lor_ads = std::make_unique<LORSolver<HypreADS>>(a, ess_tdofs);
         lor_t.lor_A_s = MPI_Wtime() - t_b0;
         lor_ads->GetSolver().SetPrintLevel(0);
         HYPRE_ADSSetAMGOptions(lor_ads->GetSolver(), 10, kAgg, 8, kTheta, 6, 4);
         HYPRE_ADSSetAMSOptions(lor_ads->GetSolver(), 14, 10, kAgg, 8, kTheta, 6, 4);
         prec = std::move(lor_ads);
      }
   }
   else if (cfg.solver == "pa-legacy-lor")
   {
      MFEM_VERIFY(!fes.IsVariableOrder() && !fes.Nonconforming(),
                  "ParLORDiscretization::LegacyAssembleSystem requires uniform conforming space!");
      const double t_l0 = MPI_Wtime();
      legacy_lor_disc = std::make_unique<ParLORDiscretization>(fes, BasisType::GaussLobatto);
      legacy_lor_disc->LegacyAssembleSystem(a, ess_tdofs);
      lor_t.lor_A_s = MPI_Wtime() - t_l0;
      lor_t.lor_nnz = legacy_lor_disc->GetAssembledMatrix().NNZ();
      const double t_hy0 = MPI_Wtime();
      if (cfg.space == "h1")
      {
         auto amg = std::make_unique<HypreBoomerAMG>(legacy_lor_disc->GetAssembledMatrix());
         amg->SetPrintLevel(0);
         amg->SetStrengthThresh(kTheta);
         amg->SetAggressiveCoarsening(kAgg);
         prec = std::move(amg);
      }
      else if (cfg.space == "hcurl")
      {
         auto ams = std::make_unique<HypreAMS>(legacy_lor_disc->GetAssembledMatrix(),
                                               &legacy_lor_disc->GetParFESpace());
         ams->SetPrintLevel(0);
         HYPRE_AMSSetAlphaAMGOptions(*ams, 10, kAgg, 8, kTheta, 6, 4);
         HYPRE_AMSSetBetaAMGOptions(*ams, 10, kAgg, 8, kTheta, 6, 4);
         prec = std::move(ams);
      }
      else
      {
         auto ads = std::make_unique<HypreADS>(legacy_lor_disc->GetAssembledMatrix(),
                                               &legacy_lor_disc->GetParFESpace());
         ads->SetPrintLevel(0);
         HYPRE_ADSSetAMGOptions(*ads, 10, kAgg, 8, kTheta, 6, 4);
         HYPRE_ADSSetAMSOptions(*ads, 14, 10, kAgg, 8, kTheta, 6, 4);
         prec = std::move(ads);
      }
      lor_t.hypre_init_s = MPI_Wtime() - t_hy0;
   }
   else
   {
      HypreParMatrix &A_mat = *A_op.As<HypreParMatrix>();
      if (cfg.solver == "fa-amg" && cfg.space == "h1")
      {
         auto amg = std::make_unique<HypreBoomerAMG>(A_mat);
         amg->SetPrintLevel(0);
         amg->SetStrengthThresh(kTheta);
         amg->SetAggressiveCoarsening(kAgg);
         prec = std::move(amg);
      }
      else if (cfg.solver == "fa-ams" && cfg.space == "hcurl")
      {
         auto ams = std::make_unique<HypreAMS>(A_mat, &fes);
         ams->SetPrintLevel(0);
         HYPRE_AMSSetAlphaAMGOptions(*ams, 10, kAgg, 8, kTheta, 6, 4);
         HYPRE_AMSSetBetaAMGOptions(*ams, 10, kAgg, 8, kTheta, 6, 4);
         prec = std::move(ams);
      }
      else if (cfg.solver == "fa-ads" && cfg.space == "hdiv")
      {
         auto ads = std::make_unique<HypreADS>(A_mat, &fes);
         ads->SetPrintLevel(0);
         HYPRE_ADSSetAMGOptions(*ads, 10, kAgg, 8, kTheta, 6, 4);
         HYPRE_ADSSetAMSOptions(*ads, 14, 10, kAgg, 8, kTheta, 6, 4);
         prec = std::move(ads);
      }
      else
      {
         if (rank == 0)
         {
            std::cerr << "Invalid solver/space pair: " << cfg.solver << "/" << cfg.space << "\n";
         }
         return 2;
      }
   }
   // Trigger hypre Setup inside setup timer (not first Krylov iter!)
   {
      Vector z_in(X.Size()), z_out(X.Size());
      z_in = 0.0;
      z_out = 0.0;
      const double t_hs0 = MPI_Wtime();
      prec->Mult(z_in, z_out);
      lor_t.hypre_init_s += (MPI_Wtime() - t_hs0);
   }
   MPI_Barrier(comm);
   const double t_setup_pc_s = MPI_Wtime() - t_pc0;

   // --- 3. Krylov solve (PCG) ---
   MPI_Barrier(comm);
   const double t_solve0 = MPI_Wtime();
   CGSolver cg(comm);
   cg.SetOperator(*A_op);
   cg.SetPreconditioner(*prec);
   cg.SetRelTol(cfg.rtol);
   cg.SetAbsTol(0.0);
   cg.SetMaxIter(cfg.max_iter);
   cg.SetPrintLevel(0);
   cg.Mult(B, X);

   int total_iters = cg.GetNumIterations();
   bool converged = cg.GetConverged();
   double pcg_rel_res = cg.GetFinalRelNorm();

   // Check true Euclidean residual ||Ax - b||_2 / ||b||_2 and polish if needed
   Vector res(X.Size());
   auto compute_true_res = [&]() -> double
   {
      A_op->Mult(X, res);
      res -= B;
      const double bnorm = GlobalL2(B, comm);
      return GlobalL2(res, comm) / std::max(1e-30, bnorm);
   };
   double true_rel_res = compute_true_res();
   if (cfg.enforce_true_res && (!std::isfinite(true_rel_res) || true_rel_res > cfg.rtol) &&
       total_iters < cfg.max_iter)
   {
      const double target_r = std::max(1e-14, cfg.rtol / std::max(true_rel_res, 1e-30) * 0.25);
      cg.iterative_mode = true;
      cg.SetRelTol(target_r);
      cg.SetMaxIter(cfg.max_iter - total_iters);
      cg.Mult(B, X);
      total_iters += cg.GetNumIterations();
      true_rel_res = compute_true_res();
   }
   if (cfg.enforce_true_res)
   {
      converged = converged && std::isfinite(true_rel_res) && (true_rel_res <= cfg.rtol);
   }
   MPI_Barrier(comm);
   const double t_solve_s = MPI_Wtime() - t_solve0;
   const double t_solve_total_s = t_op_asm_s + t_setup_pc_s + t_solve_s;

   // --- 4. Post-solve error check & MatVec microbenchmark (outside solve timer!) ---
   double l2_err = -1.0;
   double alg_err = -1.0;
   if (cfg.verify_err)
   {
      if (cfg.alg_rhs)
      {
         Vector diff(X);
         diff -= x_exact;
         alg_err = GlobalL2(diff, comm) / std::max(1e-30, GlobalL2(x_exact, comm));
      }
      else
      {
         u_gf.SetFromTrueDofs(X);
         if (cfg.space == "h1")
         {
            FunctionCoefficient u_ex(ExactH1);
            l2_err = u_gf.ComputeL2Error(u_ex);
         }
         else if (cfg.space == "hcurl")
         {
            VectorFunctionCoefficient u_ex(3, ExactCurlVec);
            l2_err = u_gf.ComputeL2Error(u_ex);
         }
         else
         {
            VectorFunctionCoefficient u_ex(3, ExactDivVec);
            l2_err = u_gf.ComputeL2Error(u_ex);
         }
      }
   }

   double matvec_ms = 0.0;
   double matvec_mdof_s = 0.0;
   if (cfg.bench_matvec > 0)
   {
      Vector mv_x(X.Size()), mv_y(X.Size());
      mv_x = 1.0;
      A_op->Mult(mv_x, mv_y); // warm-up
      MPI_Barrier(comm);
      const double t_mv0 = MPI_Wtime();
      for (int i = 0; i < cfg.bench_matvec; ++i)
      {
         A_op->Mult(mv_x, mv_y);
      }
      MPI_Barrier(comm);
      const double t_mv = MPI_Wtime() - t_mv0;
      matvec_ms = 1e3 * t_mv / cfg.bench_matvec;
      matvec_mdof_s = (static_cast<double>(glob_tdofs) * cfg.bench_matvec) / (t_mv * 1e6);
   }

   const double loc_rss = GetRssMB();
   double rss_sum = 0.0, rss_max = 0.0;
   MPI_Allreduce(&loc_rss, &rss_sum, 1, MPI_DOUBLE, MPI_SUM, comm);
   MPI_Allreduce(&loc_rss, &rss_max, 1, MPI_DOUBLE, MPI_MAX, comm);
   const double t_wall_s = MPI_Wtime() - t_wall0;

   if (rank == 0)
   {
      std::cout << std::setprecision(6)
                << "{\"space\":\"" << cfg.space << "\""
                << ",\"mesh\":\"" << cfg.mesh_type << "\""
                << ",\"orders\":\"" << cfg.orders_mode << "\""
                << ",\"coeff\":\"" << cfg.coeff_mode << "\""
                << ",\"solver\":\"" << cfg.solver << "\""
                << ",\"nprocs\":" << nprocs
                << ",\"ne_global\":" << glob_ne
                << ",\"tdofs\":" << glob_tdofs
                << ",\"pmin\":" << cfg.pmin
                << ",\"pmax\":" << cfg.pmax
                << ",\"nc_levels\":" << cfg.nc_levels
                << ",\"nc_limit\":" << cfg.nc_limit
                << ",\"ref\":" << cfg.ref
                << ",\"alpha\":" << cfg.alpha
                << ",\"beta\":" << cfg.beta
                << ",\"contrast\":" << cfg.contrast
                << ",\"aspect\":" << cfg.aspect
                << ",\"max_ar\":" << max_ar
                << ",\"max_nc_jump\":" << max_nc_jump
                << ",\"alg_rhs\":" << (cfg.alg_rhs ? 1 : 0)
                << ",\"order_hist\":\"" << order_hist << "\""
                << ",\"converged\":" << (converged ? 1 : 0)
                << ",\"iters\":" << total_iters
                << ",\"pcg_rel_res\":" << std::scientific << pcg_rel_res
                << ",\"true_rel_res\":" << true_rel_res
                << ",\"l2_err\":" << l2_err
                << ",\"alg_err\":" << alg_err
                << std::fixed
                << ",\"t_fes_s\":" << t_fes_s
                << ",\"t_op_asm_s\":" << t_op_asm_s
                << ",\"t_setup_pc_s\":" << t_setup_pc_s
                << ",\"t_solve_s\":" << t_solve_s
                << ",\"t_solve_total_s\":" << t_solve_total_s
                << ",\"t_wall_s\":" << t_wall_s
                << ",\"lor_aux_space_s\":" << lor_t.aux_space_s
                << ",\"lor_A_s\":" << lor_t.lor_A_s
                << ",\"lor_aux_ops_s\":" << lor_t.lor_aux_ops_s
                << ",\"lor_hypre_init_s\":" << lor_t.hypre_init_s
                << ",\"fa_nnz\":" << fa_nnz
                << ",\"lor_nnz\":" << lor_t.lor_nnz
                << ",\"g_nnz\":" << lor_t.g_nnz
                << ",\"c_nnz\":" << lor_t.c_nnz
                << ",\"pi_nnz\":" << lor_t.pi_nnz
                << ",\"matvec_ms\":" << matvec_ms
                << ",\"matvec_mdof_s\":" << matvec_mdof_s
                << ",\"rss_mb_sum\":" << rss_sum
                << ",\"rss_mb_max\":" << rss_max
                << ",\"mfem_git\":\"" << GetGitStr() << "\"}" << std::endl;
   }

   return converged ? 0 : 1;
}

